Long-Lived Dark Hadrons at the Electron-Ion Collider

We study a dark non-Abelian gauge sector with GeV-scale confinement. The dark sector is assumed to couple only feebly to the Standard Model, while its low-energy spectrum may contain long-lived flavor-diagonal dark pions. Signals of these states are particularly well suited to the Electron-Ion Collider (EIC), where the absence of a hard trigger requirement and the capability to record soft final-state particles offer a complementary probe of dark hadronization dynamics. We present a benchmark portal construction, discuss the mixing between an axion-like mediator and dark pions, and identify the resulting displaced-decay signature.

==> anc/HV_had_from_dat.cmnd <==
! ./HV_had_from_dat HV_had_from_dat.cmnd /Users/Hongkai/Documents/Codex/EIC_DQCD/MM_simulations/output/scalar_fm_EIC/5000/p2_lab.dat /Users/Hongkai/Documents/Codex/EIC_DQCD/MM_simulations/output/scalar_fm_EIC/5000/pD1_lab.dat /Users/Hongkai/Documents/Codex/EIC_DQCD/MM_simulations/output/scalar_fm_EIC/5000/pD2_lab.dat output.dat 1000
! Input files are under /Users/Hongkai/Documents/Codex/EIC_DQCD/MM_simulations/output/scalar_fm_EIC/<subdir>/.
! Minimal command file for HV_had_from_dat.cc
! This file is intended for manual event construction in C++.
! The program HV_had_from_dat.cc turns off ProcessLevel/ISR/FSR/MPI
! and builds phi -> qD qDbar events by hand.

Main:numberOfEvents = 1000

Random:setSeed = on
Random:seed = 20

! Keep standard visible-sector showers off.
PartonLevel:MPI = off
SpaceShower:QCDshower = off
TimeShower:QCDshower = off
TimeShower:QEDshowerByGamma = off
TimeShower:QEDshowerByL = off
TimeShower:QEDshowerByQ = off

! Hidden Valley settings
HiddenValley:FSR = on
HiddenValley:fragment = on
HiddenValley:setLambda = on
HiddenValley:Lambda = 1.0
HiddenValley:nFlav = 2
HiddenValley:Ngauge = 3
HiddenValley:alphaOrder = 1
HiddenValley:pTminFSR = 1.1
HiddenValley:probVector = 0.2

! Optional hadronization choice kept from your earlier setup
StringZ:useOldAExtra = on

! Define the manually injected mediator used in HV_had_from_dat.cc
! 6000001:new = phi phi 1 0 0 5.0 0.0 5.0 5.0 0.0
! 6000001:isResonance = on
! 6000001:mayDecay = off

! just turn 3 pseudoscalar mesons
HiddenValley:separateFlav = off

! Dark quarks used in the manually built event
4900101:m0 = 0.01
4900101:mayDecay = off

4900102:m0 = 0.01
4900102:mayDecay = off

4900103:m0 = 0.01
4900103:mayDecay = off

! Example dark hadrons
! pseudoscalar dark mesons: 300 MeV
4900111:m0 = 0.3
4900211:m0 = 0.3
4900221:m0 = 0.3

! vector dark mesons: 2000 MeV
4900113:m0 = 2.0
4900213:m0 = 2.0
4900223:m0 = 2.0

! optional dark baryon
4901114:m0 = 5.0

4900213:tau0 = 0.0
-4900213:tau0 = 0.0
4900113:tau0 = 0.0

4900113:onMode = off
4900113:addChannel = 1 1.0 91 4900111 4900111

4900213:onMode = off
4900213:addChannel = 1 1.0 91 4900211 4900111

-4900213:onMode = off
-4900213:addChannel = 1 1.0 91 -4900211 4900111




==> anc/fig_1.csv <==
label,m_piD_GeV,x_neutral_pion_multiplicity,y_fraction_of_events
"$m_S=5$ GeV, $m_{\rho_D}=3$ GeV",0.1,0,0.0406
"$m_S=5$ GeV, $m_{\rho_D}=3$ GeV",0.1,1,0.4345
"$m_S=5$ GeV, $m_{\rho_D}=3$ GeV",0.1,2,0.2848
"$m_S=5$ GeV, $m_{\rho_D}=3$ GeV",0.1,3,0.1725
"$m_S=5$ GeV, $m_{\rho_D}=3$ GeV",0.1,4,0.063
"$m_S=5$ GeV, $m_{\rho_D}=3$ GeV",0.1,5,0.0044
"$m_S=5$ GeV, $m_{\rho_D}=3$ GeV",0.1,6,0.0002
"$m_S=5$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,0,0.0211
"$m_S=5$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,1,0.1021
"$m_S=5$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,2,0.2324
"$m_S=5$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,3,0.3018
"$m_S=5$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,4,0.221
"$m_S=5$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,5,0.0883
"$m_S=5$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,6,0.0276
"$m_S=5$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,7,0.005
"$m_S=5$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,8,0.0006
"$m_S=5$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,9,0.0001
"$m_S=12$ GeV, $m_{\rho_D}=3$ GeV",0.1,0,0.0171
"$m_S=12$ GeV, $m_{\rho_D}=3$ GeV",0.1,1,0.0965
"$m_S=12$ GeV, $m_{\rho_D}=3$ GeV",0.1,2,0.2278
"$m_S=12$ GeV, $m_{\rho_D}=3$ GeV",0.1,3,0.2859
"$m_S=12$ GeV, $m_{\rho_D}=3$ GeV",0.1,4,0.2342
"$m_S=12$ GeV, $m_{\rho_D}=3$ GeV",0.1,5,0.102
"$m_S=12$ GeV, $m_{\rho_D}=3$ GeV",0.1,6,0.03
"$m_S=12$ GeV, $m_{\rho_D}=3$ GeV",0.1,7,0.0061
"$m_S=12$ GeV, $m_{\rho_D}=3$ GeV",0.1,8,0.0004
"$m_S=12$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,0,0.0042
"$m_S=12$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,1,0.0276
"$m_S=12$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,2,0.0925
"$m_S=12$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,3,0.1725
"$m_S=12$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,4,0.2236
"$m_S=12$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,5,0.2154
"$m_S=12$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,6,0.1431
"$m_S=12$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,7,0.0801
"$m_S=12$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,8,0.0306
"$m_S=12$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,9,0.0078
"$m_S=12$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,10,0.002
"$m_S=12$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,11,0.0005
"$m_S=12$ GeV, $m_{\rho_D}=1.5$ GeV",0.1,12,0.0001


==> anc/fig_2a.csv <==
dataset,m_S_GeV,m_rhoD_GeV,m_piD_GeV,g_Se,probability
BaBar,5.0,1.5,0.1,0.0051099895,0.0
BaBar,5.0,1.5,0.1,0.0048241411651818,0.0
BaBar,5.0,1.5,0.1,0.0045542829357285,0.0
BaBar,5.0,1.5,0.1,0.0042995203391579,0.0
BaBar,5.0,1.5,0.1,0.0040590089389946,0.0
BaBar,5.0,1.5,0.1,0.0038319515357996,0.0
BaBar,5.0,1.5,0.1,0.0036175955247722,0.0
BaBar,5.0,1.5,0.1,0.0034152304011644,0.0
BaBar,5.0,1.5,0.1,0.0032241854052416,0.0
BaBar,5.0,1.5,0.1,0.0030438272989807,0.0
BaBar,5.0,1.5,0.1,0.0028735582671387,0.0
BaBar,5.0,1.5,0.1,0.0027128139357336,0.0
BaBar,5.0,1.5,0.1,0.0025610615013694,0.0
BaBar,5.0,1.5,0.1,0.0024177979652049,0.0
BaBar,5.0,1.5,0.1,0.0022825484657137,0.0
BaBar,5.0,1.5,0.1,0.0021548647047067,0.0
BaBar,5.0,1.5,0.1,0.002034323461403,0.0
BaBar,5.0,1.5,0.1,0.0019205251896212,0.0
BaBar,5.0,1.5,0.1,0.0018130926934429,0.0
BaBar,5.0,1.5,0.1,0.0017116698769593,0.0
BaBar,5.0,1.5,0.1,0.0016159205639544,0.0
BaBar,5.0,1.5,0.1,0.0015255273836153,0.0
BaBar,5.0,1.5,0.1,0.001440190718574,0.0
BaBar,5.0,1.5,0.1,0.0013596277117958,0.0
BaBar,5.0,1.5,0.1,0.0012835713290206,0.0
BaBar,5.0,1.5,0.1,0.0012117694736507,0.0
BaBar,5.0,1.5,0.1,0.0011439841511512,0.0
BaBar,5.0,1.5,0.1,0.001079990680193,0.0
BaBar,5.0,1.5,0.1,0.0010195769479236,0.0
BaBar,5.0,1.5,0.1,0.0009625427068977,5.661723690643912e-263
BaBar,5.0,1.5,0.1,0.0009086989113365,7.363352554174397e-210
BaBar,5.0,1.5,0.1,0.0008578670905164,1.1405813693600004e-167
BaBar,5.0,1.5,0.1,0.0008098787572097,3.7142809581600207e-134
BaBar,5.0,1.5,0.1,0.0007645748492168,1.548806246383427e-107
BaBar,5.0,1.5,0.1,0.0007218052021378,2.1632757303691396e-86
BaBar,5.0,1.5,0.1,0.0006814280516379,1.3529246268785379e-69
BaBar,5.0,1.5,0.1,0.0006433095635551,2.971254059166458e-56
BaBar,5.0,1.5,0.1,0.0006073233902929,1.176554755844136e-45
BaBar,5.0,1.5,0.1,0.0005733502520289,3.081248638628841e-37
BaBar,5.0,1.5,0.1,0.0005412775413491,1.4993881894709251e-30
BaBar,5.0,1.5,0.1,0.00051099895,3.0857952724710114e-25
BaBar,5.0,1.5,0.1,0.0004824141165181,5.183727383794309e-21
BaBar,5.0,1.5,0.1,0.0004554282935728,1.2073396014255559e-17
BaBar,5.0,1.5,0.1,0.0004299520339157,6.006569787503354e-15
BaBar,5.0,1.5,0.1,0.0004059008938994,9.121150721206864e-13
BaBar,5.0,1.5,0.1,0.0003831951535799,5.6684222942736167e-11
BaBar,5.0,1.5,0.1,0.0003617595524772,1.8117241619069054e-09
BaBar,5.0,1.5,0.1,0.0003415230401164,3.4887930091502235e-08
BaBar,5.0,1.5,0.1,0.0003224185405241,4.461041829309365e-07
BaBar,5.0,1.5,0.1,0.000304382729898,4.030632880845482e-06
BaBar,5.0,1.5,0.1,0.0002873558267138,2.702290829650145e-05
BaBar,5.0,1.5,0.1,0.0002712813935733,0.0001403746900937
BaBar,5.0,1.5,0.1,0.0002561061501369,0.0005863469026888
BaBar,5.0,1.5,0.1,0.0002417797965204,0.0020273571654198
BaBar,5.0,1.5,0.1,0.0002282548465713,0.0059223034256285
BaBar,5.0,1.5,0.1,0.0002154864704706,0.0148193784356113
BaBar,5.0,1.5,0.1,0.0002034323461403,0.0321092772655477
BaBar,5.0,1.5,0.1,0.0001920525189621,0.0609156510567247
BaBar,5.0,1.5,0.1,0.0001813092693442,0.1025328612767693
BaBar,5.0,1.5,0.1,0.0001711669876959,0.1554721441714537
BaBar,5.0,1.5,0.1,0.0001615920563954,0.2158382956313756
BaBar,5.0,1.5,0.1,0.0001525527383615,0.2787169566744054
BaBar,5.0,1.5,0.1,0.0001440190718574,0.339639300956261
BaBar,5.0,1.5,0.1,0.0001359627711795,0.3954365141863936
BaBar,5.0,1.5,0.1,0.000128357132902,0.444376467874855
BaBar,5.0,1.5,0.1,0.000121176947365,0.4858306419599271
BaBar,5.0,1.5,0.1,0.0001143984151151,0.519762730350276
BaBar,5.0,1.5,0.1,0.0001079990680193,0.5462416136250241
BaBar,5.0,1.5,0.1,0.0001019576947923,0.5651009933237131
BaBar,5.0,1.5,0.1,9.625427068977445e-05,0.5758096099349683
BaBar,5.0,1.5,0.1,9.086989113365092e-05,0.5775466929790493
BaBar,5.0,1.5,0.1,8.578670905164095e-05,0.5694105319516046
BaBar,5.0,1.5,0.1,8.098787572097772e-05,0.5506763116722935
BaBar,5.0,1.5,0.1,7.645748492168166e-05,0.5210671690106439
BaBar,5.0,1.5,0.1,7.218052021378058e-05,0.4810356506084691
BaBar,5.0,1.5,0.1,6.814280516379549e-05,0.4320089140797316
BaBar,5.0,1.5,0.1,6.433095635551372e-05,0.3764727193076762
BaBar,5.0,1.5,0.1,6.073233902929775e-05,0.3177647169320453
BaBar,5.0,1.5,0.1,5.733502520289264e-05,0.2595659807036443
BaBar,5.0,1.5,0.1,5.412775413491833e-05,0.205247235959111
BaBar,5.0,1.5,0.1,5.1099895e-05,0.1573119193416065
BaBar,5.0,1.5,0.1,4.824141165181868e-05,0.1171202361577949
BaBar,5.0,1.5,0.1,4.554282935728592e-05,0.0849313766212875
BaBar,5.0,1.5,0.1,4.29952033915796e-05,0.0601700783727752
BaBar,5.0,1.5,0.1,4.0590089389946125e-05,0.0417741061988314
BaBar,5.0,1.5,0.1,3.831951535799651e-05,0.0285059904137497
BaBar,5.0,1.5,0.1,3.6175955247722094e-05,0.0191714570812177
BaBar,5.0,1.5,0.1,3.415230401164488e-05,0.0127386593657195
BaBar,5.0,1.5,0.1,3.224185405241671e-05,0.0083803817139563
BaBar,5.0,1.5,0.1,3.0438272989807357e-05,0.0054684202564111
BaBar,5.0,1.5,0.1,2.8735582671387693e-05,0.0035446954703974
BaBar,5.0,1.5,0.1,2.712813935733687e-05,0.002285408339241
BaBar,5.0,1.5,0.1,2.5610615013694096e-05,0.001467128211361
BaBar,5.0,1.5,0.1,2.4177979652049467e-05,0.0009385566414191
BaBar,5.0,1.5,0.1,2.2825484657137037e-05,0.0005987430705591
BaBar,5.0,1.5,0.1,2.1548647047067697e-05,0.0003811098141543
BaBar,5.0,1.5,0.1,2.0343234614030807e-05,0.0002421499043975
BaBar,5.0,1.5,0.1,1.9205251896212053e-05,0.0001536383162086
BaBar,5.0,1.5,0.1,1.813092693442984e-05,9.73691241928574e-05
BaBar,5.0,1.5,0.1,1.7116698769593878e-05,6.165237182886732e-05
BaBar,5.0,1.5,0.1,1.6159205639544986e-05,3.90090372983e-05
BaBar,5.0,1.5,0.1,1.525527383615328e-05,2.4667862014018376e-05
BaBar,5.0,1.5,0.1,1.440190718574058e-05,1.5591918937135767e-05
BaBar,5.0,1.5,0.1,1.359627711795879e-05,9.851672906274378e-06
BaBar,5.0,1.5,0.1,1.283571329020642e-05,6.222932071034676e-06
BaBar,5.0,1.5,0.1,1.211769473650715e-05,3.929890955291427e-06
BaBar,5.0,1.5,0.1,1.1439841511512262e-05,2.4813426909206773e-06
BaBar,5.0,1.5,0.1,1.0799906801930346e-05,1.5664987779089916e-06
BaBar,5.0,1.5,0.1,1.019576947923667e-05,9.888339375958006e-07
BaBar,5.0,1.5,0.1,9.625427068977438e-06,6.241326897975753e-07
BaBar,5.0,1.5,0.1,9.086989113365092e-06,3.939117406135277e-07
BaBar,5.0,1.5,0.1,8.578670905164096e-06,2.485969738705121e-07
BaBar,5.0,1.5,0.1,8.09878757209777e-06,1.568818937967259e-07
BaBar,5.0,1.5,0.1,7.645748492168167e-06,9.899972274129817e-08
BaBar,5.0,1.5,0.1,7.218052021378054e-06,6.24715897112311e-08
BaBar,5.0,1.5,0.1,6.814280516379548e-06,3.94204108881558e-08
BaBar,5.0,1.5,0.1,6.4330956355513725e-06,2.4874353386868824e-08
BaBar,5.0,1.5,0.1,6.073233902929776e-06,1.5695535924691434e-08
BaBar,5.0,1.5,0.1,5.7335025202892635e-06,9.903654724627294e-09
BaBar,5.0,1.5,0.1,5.412775413491831e-06,6.249004749834087e-09
BaBar,5.0,1.5,0.1,5.109989500000001e-06,3.942966241819619e-09
BaBar,5.0,1.5,0.1250918539920213,0.0051099895,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0048241411651818,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0045542829357285,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0042995203391579,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0040590089389946,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0038319515357996,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0036175955247722,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0034152304011644,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0032241854052416,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0030438272989807,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0028735582671387,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0027128139357336,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0025610615013694,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0024177979652049,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0022825484657137,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0021548647047067,0.0
BaBar,5.0,1.5,0.1250918539920213,0.002034323461403,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0019205251896212,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0018130926934429,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0017116698769593,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0016159205639544,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0015255273836153,0.0
BaBar,5.0,1.5,0.1250918539920213,0.001440190718574,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0013596277117958,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0012835713290206,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0012117694736507,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0011439841511512,0.0
BaBar,5.0,1.5,0.1250918539920213,0.001079990680193,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0010195769479236,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0009625427068977,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0009086989113365,0.0
BaBar,5.0,1.5,0.1250918539920213,0.0008578670905164,2.495031833443361e-268
BaBar,5.0,1.5,0.1250918539920213,0.0008098787572097,4.099725538109301e-214
BaBar,5.0,1.5,0.1250918539920213,0.0007645748492168,4.7621068228809995e-171
BaBar,5.0,1.5,0.1250918539920213,0.0007218052021378,7.683866178027851e-137
BaBar,5.0,1.5,0.1250918539920213,0.0006814280516379,1.1423151634933662e-109
BaBar,5.0,1.5,0.1250918539920213,0.0006433095635551,4.379647608821139e-88
BaBar,5.0,1.5,0.1250918539920213,0.0006073233902929,6.109062127875705e-71
BaBar,5.0,1.5,0.1250918539920213,0.0005733502520289,2.538427585724753e-57
BaBar,5.0,1.5,0.1250918539920213,0.0005412775413491,1.6713984617055431e-46
BaBar,5.0,1.5,0.1250918539920213,0.00051099895,6.596172869925205e-38
BaBar,5.0,1.5,0.1250918539920213,0.0004824141165181,4.508697508008428e-31
BaBar,5.0,1.5,0.1250918539920213,0.0004554282935728,1.246383686687998e-25
BaBar,5.0,1.5,0.1250918539920213,0.0004299520339157,2.7474065700894856e-21
BaBar,5.0,1.5,0.1250918539920213,0.0004059008938994,8.32786567010662e-18
BaBar,5.0,1.5,0.1250918539920213,0.0003831951535799,5.372611888999025e-15
BaBar,5.0,1.5,0.1250918539920213,0.0003617595524772,1.0400741401322909e-12
BaBar,5.0,1.5,0.1250918539920213,0.0003415230401164,7.852417913295851e-11
BaBar,5.0,1.5,0.1250918539920213,0.0003224185405241,2.819201404796114e-09
BaBar,5.0,1.5,0.1250918539920213,0.000304382729898,5.6069398826511965e-08
BaBar,5.0,1.5,0.1250918539920213,0.0002873558267138,6.958361555568164e-07
BaBar,5.0,1.5,0.1250918539920213,0.0002712813935733,5.914800424249295e-06
BaBar,5.0,1.5,0.1250918539920213,0.0002561061501369,3.704029144951642e-05
BaBar,5.0,1.5,0.1250918539920213,0.0002417797965204,0.0001807293389113
BaBar,5.0,1.5,0.1250918539920213,0.0002282548465713,0.0007160020749615
BaBar,5.0,1.5,0.1250918539920213,0.0002154864704706,0.0023700678714308
BaBar,5.0,1.5,0.1250918539920213,0.0002034323461403,0.006679156218879
BaBar,5.0,1.5,0.1250918539920213,0.0001920525189621,0.0162259049943122
BaBar,5.0,1.5,0.1250918539920213,0.0001813092693442,0.0343208604367432
BaBar,5.0,1.5,0.1250918539920213,0.0001711669876959,0.0638792531410564
BaBar,5.0,1.5,0.1250918539920213,0.0001615920563954,0.1059484732319222
BaBar,5.0,1.5,0.1250918539920213,0.0001525527383615,0.1588858290967413
BaBar,5.0,1.5,0.1250918539920213,0.0001440190718574,0.218799690014472
BaBar,5.0,1.5,0.1250918539920213,0.0001359627711795,0.280899295462164
BaBar,5.0,1.5,0.1250918539920213,0.000128357132902,0.3408750111639625
BaBar,5.0,1.5,0.1250918539920213,0.000121176947365,0.3956864567571058
BaBar,5.0,1.5,0.1250918539920213,0.0001143984151151,0.4436718356815631
BaBar,5.0,1.5,0.1250918539920213,0.0001079990680193,0.4842140257841238
BaBar,5.0,1.5,0.1250918539920213,0.0001019576947923,0.5172420272662521
BaBar,5.0,1.5,0.1250918539920213,9.625427068977445e-05,0.5427702191472547
BaBar,5.0,1.5,0.1250918539920213,9.086989113365092e-05,0.5605948003776556
BaBar,5.0,1.5,0.1250918539920213,8.578670905164095e-05,0.5701910358373751
BaBar,5.0,1.5,0.1250918539920213,8.098787572097772e-05,0.5707848764223333
BaBar,5.0,1.5,0.1250918539920213,7.645748492168166e-05,0.561533879452951
BaBar,5.0,1.5,0.1250918539920213,7.218052021378058e-05,0.5417639188910065
BaBar,5.0,1.5,0.1250918539920213,6.814280516379549e-05,0.5112442802711845
BaBar,5.0,1.5,0.1250918539920213,6.433095635551372e-05,0.4704880323580632
BaBar,5.0,1.5,0.1250918539920213,6.073233902929775e-05,0.4210073539111285
BaBar,5.0,1.5,0.1250918539920213,5.733502520289264e-05,0.3653833640280323
BaBar,5.0,1.5,0.1250918539920213,5.412775413491833e-05,0.3070232774714928
BaBar,5.0,1.5,0.1250918539920213,5.1099895e-05,0.2496128255833662
BaBar,5.0,1.5,0.1250918539920213,4.824141165181868e-05,0.1964452920080326
BaBar,5.0,1.5,0.1250918539920213,4.554282935728592e-05,0.149882262774266
BaBar,5.0,1.5,0.1250918539920213,4.29952033915796e-05,0.1111205334186866
BaBar,5.0,1.5,0.1250918539920213,4.0590089389946125e-05,0.080278411753061
BaBar,5.0,1.5,0.1250918539920213,3.831951535799651e-05,0.0566882907642603
BaBar,5.0,1.5,0.1250918539920213,3.6175955247722094e-05,0.039247781793266
BaBar,5.0,1.5,0.1250918539920213,3.415230401164488e-05,0.0267200771710895
BaBar,5.0,1.5,0.1250918539920213,3.224185405241671e-05,0.0179360569870617
BaBar,5.0,1.5,0.1250918539920213,3.0438272989807357e-05,0.0118992098798537
BaBar,5.0,1.5,0.1250918539920213,2.8735582671387693e-05,0.007818240504983
BaBar,5.0,1.5,0.1250918539920213,2.712813935733687e-05,0.0050964088395489
BaBar,5.0,1.5,0.1250918539920213,2.5610615013694096e-05,0.0033008483456313
BaBar,5.0,1.5,0.1250918539920213,2.4177979652049467e-05,0.0021267943352758
BaBar,5.0,1.5,0.1250918539920213,2.2825484657137037e-05,0.0013645893315481
BaBar,5.0,1.5,0.1250918539920213,2.1548647047067697e-05,0.0008725947292678
BaBar,5.0,1.5,0.1250918539920213,2.0343234614030807e-05,0.00055647755954
BaBar,5.0,1.5,0.1250918539920213,1.9205251896212053e-05,0.0003541129684996
BaBar,5.0,1.5,0.1250918539920213,1.813092693442984e-05,0.0002249490130184
BaBar,5.0,1.5,0.1250918539920213,1.7116698769593878e-05,0.0001427007316791
BaBar,5.0,1.5,0.1250918539920213,1.6159205639544986e-05,9.042525872202006e-05
BaBar,5.0,1.5,0.1250918539920213,1.525527383615328e-05,5.7249544574000986e-05
BaBar,5.0,1.5,0.1250918539920213,1.440190718574058e-05,3.622018908062759e-05
BaBar,5.0,1.5,0.1250918539920213,1.359627711795879e-05,2.2902757141435704e-05
BaBar,5.0,1.5,0.1250918539920213,1.283571329020642e-05,1.4475467591819976e-05
BaBar,5.0,1.5,0.1250918539920213,1.211769473650715e-05,9.145860275454082e-06
BaBar,5.0,1.5,0.1250918539920213,1.1439841511512262e-05,5.776901660322952e-06
BaBar,5.0,1.5,0.1250918539920213,1.0799906801930346e-05,3.648117044240115e-06
BaBar,5.0,1.5,0.1250918539920213,1.019576947923667e-05,2.3033808657972814e-06
BaBar,5.0,1.5,0.1250918539920213,9.625427068977438e-06,1.4541249092795997e-06
BaBar,5.0,1.5,0.1250918539920213,9.086989113365092e-06,9.1788690698636e-07
BaBar,5.0,1.5,0.1250918539920213,8.578670905164096e-06,5.793461172854114e-07
BaBar,5.0,1.5,0.1250918539920213,8.09878757209777e-06,3.656422808259705e-07
BaBar,5.0,1.5,0.1250918539920213,7.645748492168167e-06,2.307546138121062e-07
BaBar,5.0,1.5,0.1250918539920213,7.218052021378054e-06,1.456213498321423e-07
BaBar,5.0,1.5,0.1250918539920213,6.814280516379548e-06,9.18934082569777e-08
BaBar,5.0,1.5,0.1250918539920213,6.4330956355513725e-06,5.7987110820158594e-08
BaBar,5.0,1.5,0.1250918539920213,6.073233902929776e-06,3.6590546324482256e-08
BaBar,5.0,1.5,0.1250918539920213,5.7335025202892635e-06,2.3088654283704082e-08
BaBar,5.0,1.5,0.1250918539920213,5.412775413491831e-06,1.4568748107214274e-08
BaBar,5.0,1.5,0.1250918539920213,5.109989500000001e-06,9.19265564106272e-09
BaBar,5.0,1.5,0.1564797193516119,0.0051099895,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0048241411651818,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0045542829357285,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0042995203391579,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0040590089389946,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0038319515357996,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0036175955247722,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0034152304011644,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0032241854052416,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0030438272989807,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0028735582671387,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0027128139357336,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0025610615013694,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0024177979652049,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0022825484657137,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0021548647047067,0.0
BaBar,5.0,1.5,0.1564797193516119,0.002034323461403,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0019205251896212,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0018130926934429,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0017116698769593,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0016159205639544,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0015255273836153,0.0
BaBar,5.0,1.5,0.1564797193516119,0.001440190718574,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0013596277117958,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0012835713290206,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0012117694736507,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0011439841511512,0.0
BaBar,5.0,1.5,0.1564797193516119,0.001079990680193,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0010195769479236,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0009625427068977,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0009086989113365,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0008578670905164,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0008098787572097,0.0
BaBar,5.0,1.5,0.1564797193516119,0.0007645748492168,1.6528774047128543e-262
BaBar,5.0,1.5,0.1564797193516119,0.0007218052021378,1.7245276239155137e-209
BaBar,5.0,1.5,0.1564797193516119,0.0006814280516379,2.24236356026217e-167
BaBar,5.0,1.5,0.1564797193516119,0.0006433095635551,6.354474737303611e-134
BaBar,5.0,1.5,0.1564797193516119,0.0006073233902929,2.3729964802066237e-107
BaBar,5.0,1.5,0.1564797193516119,0.0005733502520289,3.0383828227377655e-86
BaBar,5.0,1.5,0.1564797193516119,0.0005412775413491,1.7774852631856095e-69
BaBar,5.0,1.5,0.1564797193516119,0.00051099895,3.723619112489754e-56
BaBar,5.0,1.5,0.1564797193516119,0.0004824141165181,1.4360386144399668e-45
BaBar,5.0,1.5,0.1564797193516119,0.0004554282935728,3.746109772122732e-37
BaBar,5.0,1.5,0.1564797193516119,0.0004299520339157,1.8597030417364285e-30
BaBar,5.0,1.5,0.1564797193516119,0.0004059008938994,4.0087488192180487e-25
BaBar,5.0,1.5,0.1564797193516119,0.0003831951535799,7.278113165625331e-21
BaBar,5.0,1.5,0.1564797193516119,0.0003617595524772,1.8985420223462928e-17
BaBar,5.0,1.5,0.1564797193516119,0.0003415230401164,1.0886767525446956e-14
BaBar,5.0,1.5,0.1564797193516119,0.0003224185405241,1.9079955783121853e-12
BaBar,5.0,1.5,0.1564797193516119,0.000304382729898,1.3137646706853858e-10
BaBar,5.0,1.5,0.1564797193516119,0.0002873558267138,4.3141761006749054e-09
BaBar,5.0,1.5,0.1564797193516119,0.0002712813935733,7.878506347447628e-08
BaBar,5.0,1.5,0.1564797193516119,0.0002561061501369,9.053532860501551e-07
BaBar,5.0,1.5,0.1564797193516119,0.0002417797965204,7.224267732376675e-06
BaBar,5.0,1.5,0.1564797193516119,0.0002282548465713,4.3182001364930366e-05
BaBar,5.0,1.5,0.1564797193516119,0.0002154864704706,0.0002042957095509
BaBar,5.0,1.5,0.1564797193516119,0.0002034323461403,0.0007939947060551
BaBar,5.0,1.5,0.1564797193516119,0.0001920525189621,0.0025955586127203
BaBar,5.0,1.5,0.1564797193516119,0.0001813092693442,0.0072433095155514
BaBar,5.0,1.5,0.1564797193516119,0.0001711669876959,0.0174360410234989
BaBar,5.0,1.5,0.1564797193516119,0.0001615920563954,0.03654791856771
BaBar,5.0,1.5,0.1564797193516119,0.0001525527383615,0.0674333969382606
BaBar,5.0,1.5,0.1564797193516119,0.0001440190718574,0.1109563518741724
BaBar,5.0,1.5,0.1564797193516119,0.0001359627711795,0.1652553484165824
BaBar,5.0,1.5,0.1564797193516119,0.000128357132902,0.226284923209754
BaBar,5.0,1.5,0.1564797193516119,0.000121176947365,0.289206036630423
BaBar,5.0,1.5,0.1564797193516119,0.0001143984151151,0.3497434587645117
BaBar,5.0,1.5,0.1564797193516119,0.0001079990680193,0.4049265074716013
BaBar,5.0,1.5,0.1564797193516119,0.0001019576947923,0.4531585164742853
BaBar,5.0,1.5,0.1564797193516119,9.625427068977445e-05,0.4938601253455587
BaBar,5.0,1.5,0.1564797193516119,9.086989113365092e-05,0.5269611531318266
BaBar,5.0,1.5,0.1564797193516119,8.578670905164095e-05,0.5524377381176059
BaBar,5.0,1.5,0.1564797193516119,8.098787572097772e-05,0.5700145412706186
BaBar,5.0,1.5,0.1564797193516119,7.645748492168166e-05,0.5790828952039068
BaBar,5.0,1.5,0.1564797193516119,7.218052021378058e-05,0.5788089776987824
BaBar,5.0,1.5,0.1564797193516119,6.814280516379549e-05,0.5683482718766483
BaBar,5.0,1.5,0.1564797193516119,6.433095635551372e-05,0.5470913894214793
BaBar,5.0,1.5,0.1564797193516119,6.073233902929775e-05,0.5149260393841105
BaBar,5.0,1.5,0.1564797193516119,5.733502520289264e-05,0.4725175833038493
BaBar,5.0,1.5,0.1564797193516119,5.412775413491833e-05,0.4215398530644574
BaBar,5.0,1.5,0.1564797193516119,5.1099895e-05,0.3647113709277422
BaBar,5.0,1.5,0.1564797193516119,4.824141165181868e-05,0.3055197530359412
BaBar,5.0,1.5,0.1564797193516119,4.554282935728592e-05,0.2476595008476513
BaBar,5.0,1.5,0.1564797193516119,4.29952033915796e-05,0.1943704319917919
BaBar,5.0,1.5,0.1564797193516119,4.0590089389946125e-05,0.1479239951295935
BaBar,5.0,1.5,0.1564797193516119,3.831951535799651e-05,0.1094190564585106
BaBar,5.0,1.5,0.1564797193516119,3.6175955247722094e-05,0.0788900924091311
BaBar,5.0,1.5,0.1564797193516119,3.415230401164488e-05,0.0556103529549103
BaBar,5.0,1.5,0.1564797193516119,3.224185405241671e-05,0.0384436021901757
BaBar,5.0,1.5,0.1564797193516119,3.0438272989807357e-05,0.0261392430094698
BaBar,5.0,1.5,0.1564797193516119,2.8735582671387693e-05,0.0175274265832515
BaBar,5.0,1.5,0.1564797193516119,2.712813935733687e-05,0.0116177997505758
BaBar,5.0,1.5,0.1564797193516119,2.5610615013694096e-05,0.0076277643876078
BaBar,5.0,1.5,0.1564797193516119,2.4177979652049467e-05,0.0049692709731375
BaBar,5.0,1.5,0.1564797193516119,2.2825484657137037e-05,0.0032169370684985
BaBar,5.0,1.5,0.1564797193516119,2.1548647047067697e-05,0.002071911690663
BaBar,5.0,1.5,0.1564797193516119,2.0343234614030807e-05,0.001328952743493
BaBar,5.0,1.5,0.1564797193516119,1.9205251896212053e-05,0.0008495892308281
BaBar,5.0,1.5,0.1564797193516119,1.813092693442984e-05,0.0005416950662571
BaBar,5.0,1.5,0.1564797193516119,1.7116698769593878e-05,0.0003446494864977
BaBar,5.0,1.5,0.1564797193516119,1.6159205639544986e-05,0.0002189085864866
BaBar,5.0,1.5,0.1564797193516119,1.525527383615328e-05,0.0001388542940516
BaBar,5.0,1.5,0.1564797193516119,1.440190718574058e-05,8.798051757249762e-05
BaBar,5.0,1.5,0.1564797193516119,1.359627711795879e-05,5.569802686033488e-05
BaBar,5.0,1.5,0.1564797193516119,1.283571329020642e-05,3.5236714594452926e-05
BaBar,5.0,1.5,0.1564797193516119,1.211769473650715e-05,2.2279943936420467e-05
BaBar,5.0,1.5,0.1564797193516119,1.1439841511512262e-05,1.4081350585488216e-05
BaBar,5.0,1.5,0.1564797193516119,1.0799906801930346e-05,8.896611932168966e-06
BaBar,5.0,1.5,0.1564797193516119,1.019576947923667e-05,5.619346545439863e-06
BaBar,5.0,1.5,0.1564797193516119,9.625427068977438e-06,3.548560844604253e-06
BaBar,5.0,1.5,0.1564797193516119,9.086989113365092e-06,2.240492045528081e-06
BaBar,5.0,1.5,0.1564797193516119,8.578670905164096e-06,1.4144080628752366e-06
BaBar,5.0,1.5,0.1564797193516119,8.09878757209777e-06,8.928088682254895e-07
BaBar,5.0,1.5,0.1564797193516119,7.645748492168167e-06,5.635137142762576e-07
BaBar,5.0,1.5,0.1564797193516119,7.218052021378054e-06,3.5564808098193185e-07
BaBar,5.0,1.5,0.1564797193516119,6.814280516379548e-06,2.2444637896808798e-07
BaBar,5.0,1.5,0.1564797193516119,6.4330956355513725e-06,1.4163995900281257e-07
BaBar,5.0,1.5,0.1564797193516119,6.073233902929776e-06,8.93807370520034e-08
BaBar,5.0,1.5,0.1564797193516119,5.7335025202892635e-06,5.640142999620999e-08
BaBar,5.0,1.5,0.1564797193516119,5.412775413491831e-06,3.558990275094135e-08
BaBar,5.0,1.5,0.1564797193516119,5.109989500000001e-06,2.2457217380732773e-08
BaBar,5.0,1.5,0.1957433820584431,0.0051099895,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0048241411651818,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0045542829357285,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0042995203391579,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0040590089389946,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0038319515357996,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0036175955247722,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0034152304011644,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0032241854052416,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0030438272989807,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0028735582671387,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0027128139357336,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0025610615013694,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0024177979652049,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0022825484657137,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0021548647047067,0.0
BaBar,5.0,1.5,0.1957433820584431,0.002034323461403,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0019205251896212,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0018130926934429,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0017116698769593,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0016159205639544,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0015255273836153,0.0
BaBar,5.0,1.5,0.1957433820584431,0.001440190718574,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0013596277117958,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0012835713290206,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0012117694736507,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0011439841511512,0.0
BaBar,5.0,1.5,0.1957433820584431,0.001079990680193,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0010195769479236,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0009625427068977,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0009086989113365,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0008578670905164,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0008098787572097,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0007645748492168,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0007218052021378,0.0
BaBar,5.0,1.5,0.1957433820584431,0.0006814280516379,8.144568919097683e-280
BaBar,5.0,1.5,0.1957433820584431,0.0006433095635551,3.0827305624285716e-223
BaBar,5.0,1.5,0.1957433820584431,0.0006073233902929,2.6945992885371347e-178
BaBar,5.0,1.5,0.1957433820584431,0.0005733502520289,1.3454500831565285e-142
BaBar,5.0,1.5,0.1957433820584431,0.0005412775413491,3.056709842891787e-114
BaBar,5.0,1.5,0.1957433820584431,0.00051099895,1.023809886866478e-91
BaBar,5.0,1.5,0.1957433820584431,0.0004824141165181,8.026602429148791e-74
BaBar,5.0,1.5,0.1957433820584431,0.0004554282935728,1.328688499979423e-59
BaBar,5.0,1.5,0.1957433820584431,0.0004299520339157,2.6751236350113068e-48
BaBar,5.0,1.5,0.1957433820584431,0.0004059008938994,2.640608369293921e-39
BaBar,5.0,1.5,0.1957433820584431,0.0003831951535799,3.871609848506255e-32
BaBar,5.0,1.5,0.1957433820584431,0.0003617595524772,2.0314048659379696e-26
BaBar,5.0,1.5,0.1957433820584431,0.0003415230401164,7.651522696385434e-22
BaBar,5.0,1.5,0.1957433820584431,0.0003224185405241,3.5897022772385115e-18
BaBar,5.0,1.5,0.1957433820584431,0.000304382729898,3.248062720736191e-15
BaBar,5.0,1.5,0.1957433820584431,0.0002873558267138,8.028562305494375e-13
BaBar,5.0,1.5,0.1957433820584431,0.0002712813935733,7.152689547961048e-11
BaBar,5.0,1.5,0.1957433820584431,0.0002561061501369,2.859248877281988e-09
BaBar,5.0,1.5,0.1957433820584431,0.0002417797965204,6.084733839634527e-08
BaBar,5.0,1.5,0.1957433820584431,0.0002282548465713,7.867271017084801e-07
BaBar,5.0,1.5,0.1957433820584431,0.0002154864704706,6.842331586848981e-06
BaBar,5.0,1.5,0.1957433820584431,0.0002034323461403,4.329024979687245e-05
BaBar,5.0,1.5,0.1957433820584431,0.0001920525189621,0.0002114745316643
BaBar,5.0,1.5,0.1957433820584431,0.0001813092693442,0.0008333892363295
BaBar,5.0,1.5,0.1957433820584431,0.0001711669876959,0.0027315943087092
BaBar,5.0,1.5,0.1957433820584431,0.0001615920563954,0.0075989211356467
BaBar,5.0,1.5,0.1957433820584431,0.0001525527383615,0.0181904822845154
BaBar,5.0,1.5,0.1957433820584431,0.0001440190718574,0.0378953622191094
BaBar,5.0,1.5,0.1957433820584431,0.0001359627711795,0.069510760607549
BaBar,5.0,1.5,0.1957433820584431,0.000128357132902,0.1137813717707602
BaBar,5.0,1.5,0.1957433820584431,0.000121176947365,0.1687163768851732
BaBar,5.0,1.5,0.1957433820584431,0.0001143984151151,0.2301862770004179
BaBar,5.0,1.5,0.1957433820584431,0.0001079990680193,0.2933352031449818
BaBar,5.0,1.5,0.1957433820584431,0.0001019576947923,0.3539217587672395
BaBar,5.0,1.5,0.1957433820584431,9.625427068977445e-05,0.4090272849943469
BaBar,5.0,1.5,0.1957433820584431,9.086989113365092e-05,0.4571001350998351
BaBar,5.0,1.5,0.1957433820584431,8.578670905164095e-05,0.4975894027961763
BaBar,5.0,1.5,0.1957433820584431,8.098787572097772e-05,0.5304406940781347
BaBar,5.0,1.5,0.1957433820584431,7.645748492168166e-05,0.5556464990874306
BaBar,5.0,1.5,0.1957433820584431,7.218052021378058e-05,0.5729629574486493
BaBar,5.0,1.5,0.1957433820584431,6.814280516379549e-05,0.5818287800208596
BaBar,5.0,1.5,0.1957433820584431,6.433095635551372e-05,0.5814523162561999
BaBar,5.0,1.5,0.1957433820584431,6.073233902929775e-05,0.5709995642013544
BaBar,5.0,1.5,0.1957433820584431,5.733502520289264e-05,0.5498344803159301
BaBar,5.0,1.5,0.1957433820584431,5.412775413491833e-05,0.517797514064743
BaBar,5.0,1.5,0.1957433820584431,5.1099895e-05,0.4755023416662341
BaBar,5.0,1.5,0.1957433820584431,4.824141165181868e-05,0.4245725886800724
BaBar,5.0,1.5,0.1957433820584431,4.554282935728592e-05,0.367684667030638
BaBar,5.0,1.5,0.1957433820584431,4.29952033915796e-05,0.3083053627373545
BaBar,5.0,1.5,0.1957433820584431,4.0590089389946125e-05,0.2501398489267125
BaBar,5.0,1.5,0.1957433820584431,3.831951535799651e-05,0.1964670789216824
BaBar,5.0,1.5,0.1957433820584431,3.6175955247722094e-05,0.1496106791632132
BaBar,5.0,1.5,0.1957433820584431,3.415230401164488e-05,0.110716746513906
BaBar,5.0,1.5,0.1957433820584431,3.224185405241671e-05,0.0798508117997427
BaBar,5.0,1.5,0.1957433820584431,3.0438272989807357e-05,0.0562991070443133
BaBar,5.0,1.5,0.1957433820584431,2.8735582671387693e-05,0.0389245958786058
BaBar,5.0,1.5,0.1957433820584431,2.712813935733687e-05,0.0264681384189805
BaBar,5.0,1.5,0.1957433820584431,2.5610615013694096e-05,0.0177485758715878
BaBar,5.0,1.5,0.1957433820584431,2.4177979652049467e-05,0.0117645363163858
BaBar,5.0,1.5,0.1957433820584431,2.2825484657137037e-05,0.0077241090563136
BaBar,5.0,1.5,0.1957433820584431,2.1548647047067697e-05,0.0050320064648172
BaBar,5.0,1.5,0.1957433820584431,2.0343234614030807e-05,0.0032575208418165
BaBar,5.0,1.5,0.1957433820584431,1.9205251896212053e-05,0.0020980297964329
BaBar,5.0,1.5,0.1957433820584431,1.813092693442984e-05,0.0013456925816153
BaBar,5.0,1.5,0.1957433820584431,1.7116698769593878e-05,0.0008602835222976
BaBar,5.0,1.5,0.1957433820584431,1.6159205639544986e-05,0.000548509610186
BaBar,5.0,1.5,0.1957433820584431,1.525527383615328e-05,0.00034898296912
BaBar,5.0,1.5,0.1957433820584431,1.440190718574058e-05,0.0002216598738055
BaBar,5.0,1.5,0.1957433820584431,1.359627711795879e-05,0.0001405988241747
BaBar,5.0,1.5,0.1957433820584431,1.283571329020642e-05,8.908556150216905e-05
BaBar,5.0,1.5,0.1957433820584431,1.211769473650715e-05,5.639743430497874e-05
BaBar,5.0,1.5,0.1957433820584431,1.1439841511512262e-05,3.567910208897808e-05
BaBar,5.0,1.5,0.1957433820584431,1.0799906801930346e-05,2.255961957214787e-05
BaBar,5.0,1.5,0.1957433820584431,1.019576947923667e-05,1.425808906426791e-05
BaBar,5.0,1.5,0.1957433820584431,9.625427068977438e-06,9.008264413933844e-06
BaBar,5.0,1.5,0.1957433820584431,9.086989113365092e-06,5.6898637518572065e-06
BaBar,5.0,1.5,0.1957433820584431,8.578670905164096e-06,3.5930889300796844e-06
BaBar,5.0,1.5,0.1957433820584431,8.09878757209777e-06,2.2686047883567383e-06
BaBar,5.0,1.5,0.1957433820584431,7.645748492168167e-06,1.4321547396058042e-06
BaBar,5.0,1.5,0.1957433820584431,7.218052021378054e-06,9.040106439392956e-07
BaBar,5.0,1.5,0.1957433820584431,6.814280516379548e-06,5.705837526701598e-07
BaBar,5.0,1.5,0.1957433820584431,6.4330956355513725e-06,3.6011007438241125e-07
BaBar,5.0,1.5,0.1957433820584431,6.073233902929776e-06,2.272622582666275e-07
BaBar,5.0,1.5,0.1957433820584431,5.7335025202892635e-06,1.4341693532188408e-07
BaBar,5.0,1.5,0.1957433820584431,5.412775413491831e-06,9.0502071954491e-08
BaBar,5.0,1.5,0.1957433820584431,5.109989500000001e-06,5.7109013981577176e-08
BaBar,5.0,1.5,0.2448590256835922,0.0051099895,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0048241411651818,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0045542829357285,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0042995203391579,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0040590089389946,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0038319515357996,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0036175955247722,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0034152304011644,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0032241854052416,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0030438272989807,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0028735582671387,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0027128139357336,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0025610615013694,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0024177979652049,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0022825484657137,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0021548647047067,0.0
BaBar,5.0,1.5,0.2448590256835922,0.002034323461403,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0019205251896212,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0018130926934429,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0017116698769593,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0016159205639544,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0015255273836153,0.0
BaBar,5.0,1.5,0.2448590256835922,0.001440190718574,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0013596277117958,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0012835713290206,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0012117694736507,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0011439841511512,0.0
BaBar,5.0,1.5,0.2448590256835922,0.001079990680193,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0010195769479236,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0009625427068977,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0009086989113365,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0008578670905164,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0008098787572097,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0007645748492168,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0007218052021378,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0006814280516379,0.0
BaBar,5.0,1.5,0.2448590256835922,0.0006433095635551,2.4154245158258436e-308
BaBar,5.0,1.5,0.2448590256835922,0.0006073233902929,6.736575332780856e-246
BaBar,5.0,1.5,0.2448590256835922,0.0005733502520289,2.6953788781197377e-196
BaBar,5.0,1.5,0.2448590256835922,0.0005412775413491,6.776920875182273e-157
BaBar,5.0,1.5,0.2448590256835922,0.00051099895,1.342432934636601e-125
BaBar,5.0,1.5,0.2448590256835922,0.0004824141165181,9.724612402801534e-101
BaBar,5.0,1.5,0.2448590256835922,0.0004554282935728,5.430703738176362e-81
BaBar,5.0,1.5,0.2448590256835922,0.0004299520339157,2.6329553579315904e-65
BaBar,5.0,1.5,0.2448590256835922,0.0004059008938994,7.585032439052334e-53
BaBar,5.0,1.5,0.2448590256835922,0.0003831951535799,5.9838113089710056e-43
BaBar,5.0,1.5,0.2448590256835922,0.0003617595524772,4.353907884293972e-35
BaBar,5.0,1.5,0.2448590256835922,0.0003415230401164,7.681481642694213e-29
BaBar,5.0,1.5,0.2448590256835922,0.0003224185405241,7.11596480486432e-24
BaBar,5.0,1.5,0.2448590256835922,0.000304382729898,6.453265624039026e-20
BaBar,5.0,1.5,0.2448590256835922,0.0002873558267138,9.520780210749872e-17
BaBar,5.0,1.5,0.2448590256835922,0.0002712813935733,3.4611459607049784e-14
BaBar,5.0,1.5,0.2448590256835922,0.0002561061501369,4.309769336488678e-12
BaBar,5.0,1.5,0.2448590256835922,0.0002417797965204,2.3450171460567256e-10
BaBar,5.0,1.5,0.2448590256835922,0.0002282548465713,6.612206772532176e-09
BaBar,5.0,1.5,0.2448590256835922,0.0002154864704706,1.094729726137506e-07
BaBar,5.0,1.5,0.2448590256835922,0.0002034323461403,1.177827533828182e-06
BaBar,5.0,1.5,0.2448590256835922,0.0001920525189621,8.967575109436979e-06
BaBar,5.0,1.5,0.2448590256835922,0.0001813092693442,5.173287210798592e-05
BaBar,5.0,1.5,0.2448590256835922,0.0001711669876959,0.0002378870006733
BaBar,5.0,1.5,0.2448590256835922,0.0001615920563954,0.0009026871564565
BaBar,5.0,1.5,0.2448590256835922,0.0001525527383615,0.0028901941250949
BaBar,5.0,1.5,0.2448590256835922,0.0001440190718574,0.0079196413732524
BaBar,5.0,1.5,0.2448590256835922,0.0001359627711795,0.0187625066414164
BaBar,5.0,1.5,0.2448590256835922,0.000128357132902,0.0387933369265715
BaBar,5.0,1.5,0.2448590256835922,0.000121176947365,0.0707563548894096
BaBar,5.0,1.5,0.2448590256835922,0.0001143984151151,0.1153222675935348
BaBar,5.0,1.5,0.2448590256835922,0.0001079990680193,0.1704359357676378
BaBar,5.0,1.5,0.2448590256835922,0.0001019576947923,0.2319360699604067
BaBar,5.0,1.5,0.2448590256835922,9.625427068977445e-05,0.294973151626135
BaBar,5.0,1.5,0.2448590256835922,9.086989113365092e-05,0.3553419945644701
BaBar,5.0,1.5,0.2448590256835922,8.578670905164095e-05,0.4101748735251899
BaBar,5.0,1.5,0.2448590256835922,8.098787572097772e-05,0.4579702104110439
BaBar,5.0,1.5,0.2448590256835922,7.645748492168166e-05,0.49821510200498
BaBar,5.0,1.5,0.2448590256835922,7.218052021378058e-05,0.5308755350306038
BaBar,5.0,1.5,0.2448590256835922,6.814280516379549e-05,0.5559439823269494
BaBar,5.0,1.5,0.2448590256835922,6.433095635551372e-05,0.5731553864697675
BaBar,5.0,1.5,0.2448590256835922,6.073233902929775e-05,0.5819148873281911
BaBar,5.0,1.5,0.2448590256835922,5.733502520289264e-05,0.5814094665247171
BaBar,5.0,1.5,0.2448590256835922,5.412775413491833e-05,0.5708227704807707
BaBar,5.0,1.5,0.2448590256835922,5.1099895e-05,0.5495775254845137
BaBar,5.0,1.5,0.2448590256835922,4.824141165181868e-05,0.5175830812176131
BaBar,5.0,1.5,0.2448590256835922,4.554282935728592e-05,0.475490000246418
BaBar,5.0,1.5,0.2448590256835922,4.29952033915796e-05,0.4249015772435301
BaBar,5.0,1.5,0.2448590256835922,4.0590089389946125e-05,0.3684209653130428
BaBar,5.0,1.5,0.2448590256835922,3.831951535799651e-05,0.3094181682027654
BaBar,5.0,1.5,0.2448590256835922,3.6175955247722094e-05,0.2515161670960908
BaBar,5.0,1.5,0.2448590256835922,3.415230401164488e-05,0.1979532927710162
BaBar,5.0,1.5,0.2448590256835922,3.224185405241671e-05,0.151058952112506
BaBar,5.0,1.5,0.2448590256835922,3.0438272989807357e-05,0.1120174506772559
BaBar,5.0,1.5,0.2448590256835922,2.8735582671387693e-05,0.0809440902528953
BaBar,5.0,1.5,0.2448590256835922,2.712813935733687e-05,0.0571695354323805
BaBar,5.0,1.5,0.2448590256835922,2.5610615013694096e-05,0.0395874799521929
BaBar,5.0,1.5,0.2448590256835922,2.4177979652049467e-05,0.0269549478410905
BaBar,5.0,1.5,0.2448590256835922,2.2825484657137037e-05,0.0180956431228226
BaBar,5.0,1.5,0.2448590256835922,2.1548647047067697e-05,0.0120060919674465
BaBar,5.0,1.5,0.2448590256835922,2.0343234614030807e-05,0.0078889866997754
BaBar,5.0,1.5,0.2448590256835922,1.9205251896212053e-05,0.0051427916432358
BaBar,5.0,1.5,0.2448590256835922,1.813092693442984e-05,0.0033310248126847
BaBar,5.0,1.5,0.2448590256835922,1.7116698769593878e-05,0.0021463059731751
BaBar,5.0,1.5,0.2448590256835922,1.6159205639544986e-05,0.0013771428720694
BaBar,5.0,1.5,0.2448590256835922,1.525527383615328e-05,0.0008806395553698
BaBar,5.0,1.5,0.2448590256835922,1.440190718574058e-05,0.0005616167138202
BaBar,5.0,1.5,0.2448590256835922,1.359627711795879e-05,0.0003573876520801
BaBar,5.0,1.5,0.2448590256835922,1.283571329020642e-05,0.0002270314525489
BaBar,5.0,1.5,0.2448590256835922,1.211769473650715e-05,0.0001440228758436
BaBar,5.0,1.5,0.2448590256835922,1.1439841511512262e-05,9.126361893558458e-05
BaBar,5.0,1.5,0.2448590256835922,1.0799906801930346e-05,5.778060169761234e-05
BaBar,5.0,1.5,0.2448590256835922,1.019576947923667e-05,3.655631408875165e-05
BaBar,5.0,1.5,0.2448590256835922,9.625427068977438e-06,2.3115365975337863e-05
BaBar,5.0,1.5,0.2448590256835922,9.086989113365092e-06,1.4609880163535976e-05
BaBar,5.0,1.5,0.2448590256835922,8.578670905164096e-06,9.230802200045408e-06
BaBar,5.0,1.5,0.2448590256835922,8.09878757209777e-06,5.830563322890092e-06
BaBar,5.0,1.5,0.2448590256835922,7.645748492168167e-06,3.682008853566358e-06
BaBar,5.0,1.5,0.2448590256835922,7.218052021378054e-06,2.3247820038559312e-06
BaBar,5.0,1.5,0.2448590256835922,6.814280516379548e-06,1.467636567547768e-06
BaBar,5.0,1.5,0.2448590256835922,6.4330956355513725e-06,9.264164263462696e-07
BaBar,5.0,1.5,0.2448590256835922,6.073233902929776e-06,5.847300059843026e-07
BaBar,5.0,1.5,0.2448590256835922,5.7335025202892635e-06,3.690403508157319e-07
BaBar,5.0,1.5,0.2448590256835922,5.412775413491831e-06,2.328991854075699e-07
BaBar,5.0,1.5,0.2448590256835922,5.109989500000001e-06,1.4697475092487453e-07
BaBar,5.0,1.5,0.3062986948944054,0.0051099895,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0048241411651818,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0045542829357285,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0042995203391579,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0040590089389946,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0038319515357996,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0036175955247722,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0034152304011644,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0032241854052416,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0030438272989807,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0028735582671387,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0027128139357336,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0025610615013694,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0024177979652049,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0022825484657137,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0021548647047067,0.0
BaBar,5.0,1.5,0.3062986948944054,0.002034323461403,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0019205251896212,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0018130926934429,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0017116698769593,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0016159205639544,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0015255273836153,0.0
BaBar,5.0,1.5,0.3062986948944054,0.001440190718574,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0013596277117958,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0012835713290206,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0012117694736507,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0011439841511512,0.0
BaBar,5.0,1.5,0.3062986948944054,0.001079990680193,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0010195769479236,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0009625427068977,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0009086989113365,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0008578670905164,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0008098787572097,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0007645748492168,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0007218052021378,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0006814280516379,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0006433095635551,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0006073233902929,0.0
BaBar,5.0,1.5,0.3062986948944054,0.0005733502520289,4.681886145755e-312
BaBar,5.0,1.5,0.3062986948944054,0.0005412775413491,7.576012163477275e-249
BaBar,5.0,1.5,0.3062986948944054,0.00051099895,1.225118152170592e-198
BaBar,5.0,1.5,0.3062986948944054,0.0004824141165181,9.344832696969851e-159
BaBar,5.0,1.5,0.3062986948944054,0.0004554282935728,4.476996463685483e-127
BaBar,5.0,1.5,0.3062986948944054,0.0004299520339157,6.570406574248281e-102
BaBar,5.0,1.5,0.3062986948944054,0.0004059008938994,6.48876852244646e-82
BaBar,5.0,1.5,0.3062986948944054,0.0003831951535799,5.02159181557236e-66
BaBar,5.0,1.5,0.3062986948944054,0.0003617595524772,2.137806438934875e-53
BaBar,5.0,1.5,0.3062986948944054,0.0003415230401164,2.3478910503379364e-43
BaBar,5.0,1.5,0.3062986948944054,0.0003224185405241,2.2652430280074788e-35
BaBar,5.0,1.5,0.3062986948944054,0.000304382729898,5.080636800669625e-29
BaBar,5.0,1.5,0.3062986948944054,0.0002873558267138,5.7518327747016024e-24
BaBar,5.0,1.5,0.3062986948944054,0.0002712813935733,6.109131400774996e-20
BaBar,5.0,1.5,0.3062986948944054,0.0002561061501369,1.0013983812050823e-16
BaBar,5.0,1.5,0.3062986948944054,0.0002417797965204,3.793401303718345e-14
BaBar,5.0,1.5,0.3062986948944054,0.0002282548465713,4.633606012945801e-12
BaBar,5.0,1.5,0.3062986948944054,0.0002154864704706,2.4023007289029304e-10
BaBar,5.0,1.5,0.3062986948944054,0.0002034323461403,6.537898373430106e-09
BaBar,5.0,1.5,0.3062986948944054,0.0001920525189621,1.0795121315328992e-07
BaBar,5.0,1.5,0.3062986948944054,0.0001813092693442,1.1858274902514709e-06
BaBar,5.0,1.5,0.3062986948944054,0.0001711669876959,9.255486106502456e-06
BaBar,5.0,1.5,0.3062986948944054,0.0001615920563954,5.421816071833488e-05
BaBar,5.0,1.5,0.3062986948944054,0.0001525527383615,0.0002497055706706
BaBar,5.0,1.5,0.3062986948944054,0.0001440190718574,0.0009383165545535
BaBar,5.0,1.5,0.3062986948944054,0.0001359627711795,0.0029574042744752
BaBar,5.0,1.5,0.3062986948944054,0.000128357132902,0.0079726622734029
BaBar,5.0,1.5,0.3062986948944054,0.000121176947365,0.0186383352698067
BaBar,5.0,1.5,0.3062986948944054,0.0001143984151151,0.0381982728457968
BaBar,5.0,1.5,0.3062986948944054,0.0001079990680193,0.0693648556400839
BaBar,5.0,1.5,0.3062986948944054,0.0001019576947923,0.1129538705168444
BaBar,5.0,1.5,0.3062986948944054,9.625427068977445e-05,0.1671845221132253
BaBar,5.0,1.5,0.3062986948944054,9.086989113365092e-05,0.2281555412396938
BaBar,5.0,1.5,0.3062986948944054,8.578670905164095e-05,0.2911410936157818
BaBar,5.0,1.5,0.3062986948944054,8.098787572097772e-05,0.3518993578461685
BaBar,5.0,1.5,0.3062986948944054,7.645748492168166e-05,0.4074222172918725
BaBar,5.0,1.5,0.3062986948944054,7.218052021378058e-05,0.456039830553241
BaBar,5.0,1.5,0.3062986948944054,6.814280516379549e-05,0.497095690882064
BaBar,5.0,1.5,0.3062986948944054,6.433095635551372e-05,0.5304593615879432
BaBar,5.0,1.5,0.3062986948944054,6.073233902929775e-05,0.5560796658104866
BaBar,5.0,1.5,0.3062986948944054,5.733502520289264e-05,0.5737018339516013
BaBar,5.0,1.5,0.3062986948944054,5.412775413491833e-05,0.5827926907861033
BaBar,5.0,1.5,0.3062986948944054,5.1099895e-05,0.5826357594934163
BaBar,5.0,1.5,0.3062986948944054,4.824141165181868e-05,0.5725082335581028
BaBar,5.0,1.5,0.3062986948944054,4.554282935728592e-05,0.5518751474758932
BaBar,5.0,1.5,0.3062986948944054,4.29952033915796e-05,0.5206057005721292
BaBar,5.0,1.5,0.3062986948944054,4.0590089389946125e-05,0.4792380682172094
BaBar,5.0,1.5,0.3062986948944054,3.831951535799651e-05,0.4292400014076983
BaBar,5.0,1.5,0.3062986948944054,3.6175955247722094e-05,0.3731107029173123
BaBar,5.0,1.5,0.3062986948944054,3.415230401164488e-05,0.3141757540618811
BaBar,5.0,1.5,0.3062986948944054,3.224185405241671e-05,0.2560709665699149
BaBar,5.0,1.5,0.3062986948944054,3.0438272989807357e-05,0.2020881927468344
BaBar,5.0,1.5,0.3062986948944054,2.8735582671387693e-05,0.1546324810621226
BaBar,5.0,1.5,0.3062986948944054,2.712813935733687e-05,0.1149685894748398
BaBar,5.0,1.5,0.3062986948944054,2.5610615013694096e-05,0.0832821868594968
BaBar,5.0,1.5,0.3062986948944054,2.4177979652049467e-05,0.0589543279783722
BaBar,5.0,1.5,0.3062986948944054,2.2825484657137037e-05,0.0409061390745925
BaBar,5.0,1.5,0.3062986948944054,2.1548647047067697e-05,0.0279021841153086
BaBar,5.0,1.5,0.3062986948944054,2.0343234614030807e-05,0.0187600386117246
BaBar,5.0,1.5,0.3062986948944054,1.9205251896212053e-05,0.0124629001429266
BaBar,5.0,1.5,0.3062986948944054,1.813092693442984e-05,0.0081979287245136
BaBar,5.0,1.5,0.3062986948944054,1.7116698769593878e-05,0.0053489236477379
BaBar,5.0,1.5,0.3062986948944054,1.6159205639544986e-05,0.0034670530946973
BaBar,5.0,1.5,0.3062986948944054,1.525527383615328e-05,0.0022352746008666
BaBar,5.0,1.5,0.3062986948944054,1.440190718574058e-05,0.0014349148987261
BaBar,5.0,1.5,0.3062986948944054,1.359627711795879e-05,0.0009179374196171
BaBar,5.0,1.5,0.3062986948944054,1.283571329020642e-05,0.0005855848228226
BaBar,5.0,1.5,0.3062986948944054,1.211769473650715e-05,0.0003727327454733
BaBar,5.0,1.5,0.3062986948944054,1.1439841511512262e-05,0.0002368267016156
BaBar,5.0,1.5,0.3062986948944054,1.0799906801930346e-05,0.0001502606838305
BaBar,5.0,1.5,0.3062986948944054,1.019576947923667e-05,9.522847775178912e-05
BaBar,5.0,1.5,0.3062986948944054,9.625427068977438e-06,6.029694285998936e-05
BaBar,5.0,1.5,0.3062986948944054,9.086989113365092e-06,3.815142413115669e-05
BaBar,5.0,1.5,0.3062986948944054,8.578670905164096e-06,2.4125542840827248e-05
BaBar,5.0,1.5,0.3062986948944054,8.09878757209777e-06,1.5249135791248816e-05
BaBar,5.0,1.5,0.3062986948944054,7.645748492168167e-06,9.635088998055451e-06
BaBar,5.0,1.5,0.3062986948944054,7.218052021378054e-06,6.086125239748308e-06
BaBar,5.0,1.5,0.3062986948944054,6.814280516379548e-06,3.84349565591421e-06
BaBar,5.0,1.5,0.3062986948944054,6.4330956355513725e-06,2.426792826913038e-06
BaBar,5.0,1.5,0.3062986948944054,6.073233902929776e-06,1.532061032550591e-06
BaBar,5.0,1.5,0.3062986948944054,5.7335025202892635e-06,9.670956105142794e-07
BaBar,5.0,1.5,0.3062986948944054,5.412775413491831e-06,6.104119311333727e-07
BaBar,5.0,1.5,0.3062986948944054,5.109989500000001e-06,3.852521203753357e-07
BaBar,5.0,1.5,0.3831547161967765,0.0051099895,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0048241411651818,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0045542829357285,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0042995203391579,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0040590089389946,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0038319515357996,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0036175955247722,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0034152304011644,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0032241854052416,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0030438272989807,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0028735582671387,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0027128139357336,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0025610615013694,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0024177979652049,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0022825484657137,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0021548647047067,0.0
BaBar,5.0,1.5,0.3831547161967765,0.002034323461403,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0019205251896212,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0018130926934429,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0017116698769593,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0016159205639544,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0015255273836153,0.0
BaBar,5.0,1.5,0.3831547161967765,0.001440190718574,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0013596277117958,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0012835713290206,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0012117694736507,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0011439841511512,0.0
BaBar,5.0,1.5,0.3831547161967765,0.001079990680193,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0010195769479236,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0009625427068977,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0009086989113365,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0008578670905164,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0008098787572097,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0007645748492168,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0007218052021378,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0006814280516379,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0006433095635551,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0006073233902929,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0005733502520289,0.0
BaBar,5.0,1.5,0.3831547161967765,0.0005412775413491,0.0
BaBar,5.0,1.5,0.3831547161967765,0.00051099895,1.272741504933483e-301
BaBar,5.0,1.5,0.3831547161967765,0.0004824141165181,1.5131889493561003e-240
BaBar,5.0,1.5,0.3831547161967765,0.0004554282935728,5.03126853587007e-192
BaBar,5.0,1.5,0.3831547161967765,0.0004299520339157,1.7898304280311672e-153
BaBar,5.0,1.5,0.3831547161967765,0.0004059008938994,7.647531112573727e-123
BaBar,5.0,1.5,0.3831547161967765,0.0003831951535799,1.6652186972779987e-98
BaBar,5.0,1.5,0.3831547161967765,0.0003617595524772,3.624578890704654e-79
BaBar,5.0,1.5,0.3831547161967765,0.0003415230401164,8.389727067387709e-64
BaBar,5.0,1.5,0.3831547161967765,0.0003224185405241,1.3519511474523496e-51
BaBar,5.0,1.5,0.3831547161967765,0.000304382729898,6.754719531535279e-42
BaBar,5.0,1.5,0.3831547161967765,0.0002873558267138,3.4341782849310797e-34
BaBar,5.0,1.5,0.3831547161967765,0.0002712813935733,4.581197077956232e-28
BaBar,5.0,1.5,0.3831547161967765,0.0002561061501369,3.418212367394765e-23
BaBar,5.0,1.5,0.3831547161967765,0.0002417797965204,2.6156101345455963e-19
BaBar,5.0,1.5,0.3831547161967765,0.0002282548465713,3.3354219775075447e-16
BaBar,5.0,1.5,0.3831547161967765,0.0002154864704706,1.0440699285908945e-13
BaBar,5.0,1.5,0.3831547161967765,0.0002034323461403,1.0916448932317672e-11
BaBar,5.0,1.5,0.3831547161967765,0.0001920525189621,4.876922727296865e-10
BaBar,5.0,1.5,0.3831547161967765,0.0001813092693442,1.1339217464067638e-08
BaBar,5.0,1.5,0.3831547161967765,0.0001711669876959,1.599849963610465e-07
BaBar,5.0,1.5,0.3831547161967765,0.0001615920563954,1.5333425698569078e-06
BaBar,5.0,1.5,0.3831547161967765,0.0001525527383615,1.0803008896259444e-05
BaBar,5.0,1.5,0.3831547161967765,0.0001440190718574,5.907667803012495e-05
BaBar,5.0,1.5,0.3831547161967765,0.0001359627711795,0.0002604684219849
BaBar,5.0,1.5,0.3831547161967765,0.000128357132902,0.0009516548444618
BaBar,5.0,1.5,0.3831547161967765,0.000121176947365,0.0029411587279912
BaBar,5.0,1.5,0.3831547161967765,0.0001143984151151,0.0078114804990365
BaBar,5.0,1.5,0.3831547161967765,0.0001079990680193,0.0180541922109842
BaBar,5.0,1.5,0.3831547161967765,0.0001019576947923,0.0367098517323915
BaBar,5.0,1.5,0.3831547161967765,9.625427068977445e-05,0.0663782609424888
BaBar,5.0,1.5,0.3831547161967765,9.086989113365092e-05,0.1079896026232324
BaBar,5.0,1.5,0.3831547161967765,8.578670905164095e-05,0.1601060934786648
BaBar,5.0,1.5,0.3831547161967765,8.098787572097772e-05,0.2192448287895326
BaBar,5.0,1.5,0.3831547161967765,7.645748492168166e-05,0.280990079962144
BaBar,5.0,1.5,0.3831547161967765,7.218052021378058e-05,0.3412114553207838
BaBar,5.0,1.5,0.3831547161967765,6.814280516379549e-05,0.3968352095124276
BaBar,5.0,1.5,0.3831547161967765,6.433095635551372e-05,0.4460269357653258
BaBar,5.0,1.5,0.3831547161967765,6.073233902929775e-05,0.4879447273632015
BaBar,5.0,1.5,0.3831547161967765,5.733502520289264e-05,0.5223048167818818
BaBar,5.0,1.5,0.3831547161967765,5.412775413491833e-05,0.5489600745162074
BaBar,5.0,1.5,0.3831547161967765,5.1099895e-05,0.5676179391507052
BaBar,5.0,1.5,0.3831547161967765,4.824141165181868e-05,0.5777461430789718
BaBar,5.0,1.5,0.3831547161967765,4.554282935728592e-05,0.5786414533544968
BaBar,5.0,1.5,0.3831547161967765,4.29952033915796e-05,0.5695937974129882
BaBar,5.0,1.5,0.3831547161967765,4.0590089389946125e-05,0.5500875744284811
BaBar,5.0,1.5,0.3831547161967765,3.831951535799651e-05,0.5200238204824691
BaBar,5.0,1.5,0.3831547161967765,3.6175955247722094e-05,0.479961870759951
BaBar,5.0,1.5,0.3831547161967765,3.415230401164488e-05,0.4313329722881753
BaBar,5.0,1.5,0.3831547161967765,3.224185405241671e-05,0.3765144221841587
BaBar,5.0,1.5,0.3831547161967765,3.0438272989807357e-05,0.3186527997731772
BaBar,5.0,1.5,0.3831547161967765,2.8735582671387693e-05,0.2612213166288578
BaBar,5.0,1.5,0.3831547161967765,2.712813935733687e-05,0.2074356084825624
BaBar,5.0,1.5,0.3831547161967765,2.5610615013694096e-05,0.1597352163094804
BaBar,5.0,1.5,0.3831547161967765,2.4177979652049467e-05,0.1195035133810076
BaBar,5.0,1.5,0.3831547161967765,2.2825484657137037e-05,0.087076908150969
BaBar,5.0,1.5,0.3831547161967765,2.1548647047067697e-05,0.0619723269503528
BaBar,5.0,1.5,0.3831547161967765,2.0343234614030807e-05,0.0432062934495477
BaBar,5.0,1.5,0.3831547161967765,1.9205251896212053e-05,0.0295941824562041
BaBar,5.0,1.5,0.3831547161967765,1.813092693442984e-05,0.0199687566340418
BaBar,5.0,1.5,0.3831547161967765,1.7116698769593878e-05,0.0133058714760459
BaBar,5.0,1.5,0.3831547161967765,1.6159205639544986e-05,0.0087744089369435
BaBar,5.0,1.5,0.3831547161967765,1.525527383615328e-05,0.0057369323677218
BaBar,5.0,1.5,0.3831547161967765,1.440190718574058e-05,0.0037248678039334
BaBar,5.0,1.5,0.3831547161967765,1.359627711795879e-05,0.0024048132568563
BaBar,5.0,1.5,0.3831547161967765,1.283571329020642e-05,0.001545477861033
BaBar,5.0,1.5,0.3831547161967765,1.211769473650715e-05,0.0009895597246498
BaBar,5.0,1.5,0.3831547161967765,1.1439841511512262e-05,0.0006317340458524
BaBar,5.0,1.5,0.3831547161967765,1.0799906801930346e-05,0.0004023418099954
BaBar,5.0,1.5,0.3831547161967765,1.019576947923667e-05,0.0002557590233151
BaBar,5.0,1.5,0.3831547161967765,9.625427068977438e-06,0.0001623333207654
BaBar,5.0,1.5,0.3831547161967765,9.086989113365092e-06,0.0001029102166737
BaBar,5.0,1.5,0.3831547161967765,8.578670905164096e-06,6.517635838395592e-05
BaBar,5.0,1.5,0.3831547161967765,8.09878757209777e-06,4.1246561058739715e-05
BaBar,5.0,1.5,0.3831547161967765,7.645748492168167e-06,2.6086723656242976e-05
BaBar,5.0,1.5,0.3831547161967765,7.218052021378054e-06,1.6490725794456236e-05
BaBar,5.0,1.5,0.3831547161967765,6.814280516379548e-06,1.0420575762989725e-05
BaBar,5.0,1.5,0.3831547161967765,6.4330956355513725e-06,6.582787466287221e-06
BaBar,5.0,1.5,0.3831547161967765,6.073233902929776e-06,4.157397526664551e-06
BaBar,5.0,1.5,0.3831547161967765,5.7335025202892635e-06,2.6251171999099064e-06
BaBar,5.0,1.5,0.3831547161967765,5.412775413491831e-06,1.65732859159615e-06
BaBar,5.0,1.5,0.3831547161967765,5.109989500000001e-06,1.0462009977512904e-06
BaBar,5.0,1.5,0.4792953381484155,0.0051099895,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0048241411651818,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0045542829357285,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0042995203391579,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0040590089389946,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0038319515357996,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0036175955247722,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0034152304011644,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0032241854052416,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0030438272989807,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0028735582671387,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0027128139357336,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0025610615013694,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0024177979652049,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0022825484657137,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0021548647047067,0.0
BaBar,5.0,1.5,0.4792953381484155,0.002034323461403,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0019205251896212,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0018130926934429,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0017116698769593,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0016159205639544,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0015255273836153,0.0
BaBar,5.0,1.5,0.4792953381484155,0.001440190718574,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0013596277117958,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0012835713290206,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0012117694736507,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0011439841511512,0.0
BaBar,5.0,1.5,0.4792953381484155,0.001079990680193,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0010195769479236,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0009625427068977,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0009086989113365,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0008578670905164,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0008098787572097,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0007645748492168,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0007218052021378,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0006814280516379,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0006433095635551,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0006073233902929,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0005733502520289,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0005412775413491,0.0
BaBar,5.0,1.5,0.4792953381484155,0.00051099895,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0004824141165181,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0004554282935728,0.0
BaBar,5.0,1.5,0.4792953381484155,0.0004299520339157,1.0392092944242943e-260
BaBar,5.0,1.5,0.4792953381484155,0.0004059008938994,4.626361918313013e-208
BaBar,5.0,1.5,0.4792953381484155,0.0003831951535799,3.058152442504275e-166
BaBar,5.0,1.5,0.4792953381484155,0.0003617595524772,5.063453414866349e-133
BaBar,5.0,1.5,0.4792953381484155,0.0003415230401164,1.233911040085533e-106
BaBar,5.0,1.5,0.4792953381484155,0.0003224185405241,1.1256287084983988e-85
BaBar,5.0,1.5,0.4792953381484155,0.000304382729898,5.031022950598334e-69
BaBar,5.0,1.5,0.4792953381484155,0.0002873558267138,8.512505682652715e-56
BaBar,5.0,1.5,0.4792953381484155,0.0002712813935733,2.7720551235893278e-45
BaBar,5.0,1.5,0.4792953381484155,0.0002561061501369,6.331928764103489e-37
BaBar,5.0,1.5,0.4792953381484155,0.0002417797965204,2.8408404286859303e-30
BaBar,5.0,1.5,0.4792953381484155,0.0002282548465713,5.700440526503845e-25
BaBar,5.0,1.5,0.4792953381484155,0.0002154864704706,9.898191725622312e-21
BaBar,5.0,1.5,0.4792953381484155,0.0002034323461403,2.5211704788413597e-17
BaBar,5.0,1.5,0.4792953381484155,0.0001920525189621,1.429787947872781e-14
BaBar,5.0,1.5,0.4792953381484155,0.0001813092693442,2.5000065147674276e-12
BaBar,5.0,1.5,0.4792953381484155,0.0001711669876959,1.7325175851626742e-10
BaBar,5.0,1.5,0.4792953381484155,0.0001615920563954,5.765076321728378e-09
BaBar,5.0,1.5,0.4792953381484155,0.0001525527383615,1.0664111001846273e-07
BaBar,5.0,1.5,0.4792953381484155,0.0001440190718574,1.2291780971759955e-06
BaBar,5.0,1.5,0.4792953381484155,0.0001359627711795,9.677648348167162e-06
BaBar,5.0,1.5,0.4792953381484155,0.000128357132902,5.606859994728084e-05
BaBar,5.0,1.5,0.4792953381484155,0.000121176947365,0.0002533672591978
BaBar,5.0,1.5,0.4792953381484155,0.0001143984151151,0.0009320586017798
BaBar,5.0,1.5,0.4792953381484155,0.0001079990680193,0.0028756831375341
BaBar,5.0,1.5,0.4792953381484155,0.0001019576947923,0.0075965428432711
BaBar,5.0,1.5,0.4792953381484155,9.625427068977445e-05,0.0174462326171059
BaBar,5.0,1.5,0.4792953381484155,9.086989113365092e-05,0.0352790206765908
BaBar,5.0,1.5,0.4792953381484155,8.578670905164095e-05,0.0635718479210835
BaBar,5.0,1.5,0.4792953381484155,8.098787572097772e-05,0.1033397617082348
BaBar,5.0,1.5,0.4792953381484155,7.645748492168166e-05,0.1534827862787208
BaBar,5.0,1.5,0.4792953381484155,7.218052021378058e-05,0.2109838760270824
BaBar,5.0,1.5,0.4792953381484155,6.814280516379549e-05,0.2718128567221877
BaBar,5.0,1.5,0.4792953381484155,6.433095635551372e-05,0.3320028972029414
BaBar,5.0,1.5,0.4792953381484155,6.073233902929775e-05,0.3884141390921067
BaBar,5.0,1.5,0.4792953381484155,5.733502520289264e-05,0.4390016314109565
BaBar,5.0,1.5,0.4792953381484155,5.412775413491833e-05,0.4826692972587326
BaBar,5.0,1.5,0.4792953381484155,5.1099895e-05,0.5189021051089077
BaBar,5.0,1.5,0.4792953381484155,4.824141165181868e-05,0.5473696838749388
BaBar,5.0,1.5,0.4792953381484155,4.554282935728592e-05,0.5676494248893735
BaBar,5.0,1.5,0.4792953381484155,4.29952033915796e-05,0.5791432895963746
BaBar,5.0,1.5,0.4792953381484155,4.0590089389946125e-05,0.5811680185615933
BaBar,5.0,1.5,0.4792953381484155,3.831951535799651e-05,0.5731280072119265
BaBar,5.0,1.5,0.4792953381484155,3.6175955247722094e-05,0.5546867554363496
BaBar,5.0,1.5,0.4792953381484155,3.415230401164488e-05,0.5259187044657467
BaBar,5.0,1.5,0.4792953381484155,3.224185405241671e-05,0.487463778826059
BaBar,5.0,1.5,0.4792953381484155,3.0438272989807357e-05,0.4406743082342603
BaBar,5.0,1.5,0.4792953381484155,2.8735582671387693e-05,0.3876812859599763
BaBar,5.0,1.5,0.4792953381484155,2.712813935733687e-05,0.3312876060087552
BaBar,5.0,1.5,0.4792953381484155,2.5610615013694096e-05,0.2746505782139601
BaBar,5.0,1.5,0.4792953381484155,2.4177979652049467e-05,0.220817160449186
BaBar,5.0,1.5,0.4792953381484155,2.2825484657137037e-05,0.1722584142109282
BaBar,5.0,1.5,0.4792953381484155,2.1548647047067697e-05,0.130557087355553
BaBar,5.0,1.5,0.4792953381484155,2.0343234614030807e-05,0.0963297093172243
BaBar,5.0,1.5,0.4792953381484155,1.9205251896212053e-05,0.0693629781490674
BaBar,5.0,1.5,0.4792953381484155,1.813092693442984e-05,0.0488740848523702
BaBar,5.0,1.5,0.4792953381484155,1.7116698769593878e-05,0.033792063727763
BaBar,5.0,1.5,0.4792953381484155,1.6159205639544986e-05,0.0229879319241703
BaBar,5.0,1.5,0.4792953381484155,1.525527383615328e-05,0.0154246878928057
BaBar,5.0,1.5,0.4792953381484155,1.440190718574058e-05,0.0102314879314263
BaBar,5.0,1.5,0.4792953381484155,1.359627711795879e-05,0.0067223799853445
BaBar,5.0,1.5,0.4792953381484155,1.283571329020642e-05,0.0043823380869349
BaBar,5.0,1.5,0.4792953381484155,1.211769473650715e-05,0.0028386460337832
BaBar,5.0,1.5,0.4792953381484155,1.1439841511512262e-05,0.0018291986348517
BaBar,5.0,1.5,0.4792953381484155,1.0799906801930346e-05,0.0011737794484168
BaBar,5.0,1.5,0.4792953381484155,1.019576947923667e-05,0.0007506586075811
BaBar,5.0,1.5,0.4792953381484155,9.625427068977438e-06,0.0004787597706228
BaBar,5.0,1.5,0.4792953381484155,9.086989113365092e-06,0.0003046816643745
BaBar,5.0,1.5,0.4792953381484155,8.578670905164096e-06,0.0001935609147411
BaBar,5.0,1.5,0.4792953381484155,8.09878757209777e-06,0.0001227959255871
BaBar,5.0,1.5,0.4792953381484155,7.645748492168167e-06,7.781573330957e-05
BaBar,5.0,1.5,0.4792953381484155,7.218052021378054e-06,4.926811350041392e-05
BaBar,5.0,1.5,0.4792953381484155,6.814280516379548e-06,3.117150636989635e-05
BaBar,5.0,1.5,0.4792953381484155,6.4330956355513725e-06,1.9710856238025028e-05
BaBar,5.0,1.5,0.4792953381484155,6.073233902929776e-06,1.2458303068185238e-05
BaBar,5.0,1.5,0.4792953381484155,5.7335025202892635e-06,7.871504149128738e-06
BaBar,5.0,1.5,0.4792953381484155,5.412775413491831e-06,4.972028940655763e-06
BaBar,5.0,1.5,0.4792953381484155,5.109989500000001e-06,3.1398712425175764e-06
BaBar,5.0,1.5,0.599559424587181,0.0051099895,0.0
BaBar,5.0,1.5,0.599559424587181,0.0048241411651818,0.0
BaBar,5.0,1.5,0.599559424587181,0.0045542829357285,0.0
BaBar,5.0,1.5,0.599559424587181,0.0042995203391579,0.0
BaBar,5.0,1.5,0.599559424587181,0.0040590089389946,0.0
BaBar,5.0,1.5,0.599559424587181,0.0038319515357996,0.0
BaBar,5.0,1.5,0.599559424587181,0.0036175955247722,0.0
BaBar,5.0,1.5,0.599559424587181,0.0034152304011644,0.0
BaBar,5.0,1.5,0.599559424587181,0.0032241854052416,0.0
BaBar,5.0,1.5,0.599559424587181,0.0030438272989807,0.0
BaBar,5.0,1.5,0.599559424587181,0.0028735582671387,0.0
BaBar,5.0,1.5,0.599559424587181,0.0027128139357336,0.0
BaBar,5.0,1.5,0.599559424587181,0.0025610615013694,0.0
BaBar,5.0,1.5,0.599559424587181,0.0024177979652049,0.0
BaBar,5.0,1.5,0.599559424587181,0.0022825484657137,0.0
BaBar,5.0,1.5,0.599559424587181,0.0021548647047067,0.0
BaBar,5.0,1.5,0.599559424587181,0.002034323461403,0.0
BaBar,5.0,1.5,0.599559424587181,0.0019205251896212,0.0
BaBar,5.0,1.5,0.599559424587181,0.0018130926934429,0.0
BaBar,5.0,1.5,0.599559424587181,0.0017116698769593,0.0
BaBar,5.0,1.5,0.599559424587181,0.0016159205639544,0.0
BaBar,5.0,1.5,0.599559424587181,0.0015255273836153,0.0
BaBar,5.0,1.5,0.599559424587181,0.001440190718574,0.0
BaBar,5.0,1.5,0.599559424587181,0.0013596277117958,0.0
BaBar,5.0,1.5,0.599559424587181,0.0012835713290206,0.0
BaBar,5.0,1.5,0.599559424587181,0.0012117694736507,0.0
BaBar,5.0,1.5,0.599559424587181,0.0011439841511512,0.0
BaBar,5.0,1.5,0.599559424587181,0.001079990680193,0.0
BaBar,5.0,1.5,0.599559424587181,0.0010195769479236,0.0
BaBar,5.0,1.5,0.599559424587181,0.0009625427068977,0.0
BaBar,5.0,1.5,0.599559424587181,0.0009086989113365,0.0
BaBar,5.0,1.5,0.599559424587181,0.0008578670905164,0.0
BaBar,5.0,1.5,0.599559424587181,0.0008098787572097,0.0
BaBar,5.0,1.5,0.599559424587181,0.0007645748492168,0.0
BaBar,5.0,1.5,0.599559424587181,0.0007218052021378,0.0
BaBar,5.0,1.5,0.599559424587181,0.0006814280516379,0.0
BaBar,5.0,1.5,0.599559424587181,0.0006433095635551,0.0
BaBar,5.0,1.5,0.599559424587181,0.0006073233902929,0.0
BaBar,5.0,1.5,0.599559424587181,0.0005733502520289,0.0
BaBar,5.0,1.5,0.599559424587181,0.0005412775413491,0.0
BaBar,5.0,1.5,0.599559424587181,0.00051099895,0.0
BaBar,5.0,1.5,0.599559424587181,0.0004824141165181,0.0
BaBar,5.0,1.5,0.599559424587181,0.0004554282935728,0.0
BaBar,5.0,1.5,0.599559424587181,0.0004299520339157,0.0
BaBar,5.0,1.5,0.599559424587181,0.0004059008938994,4.3748373679284284e-298
BaBar,5.0,1.5,0.599559424587181,0.0003831951535799,9.476704835859878e-238
BaBar,5.0,1.5,0.599559424587181,0.0003617595524772,8.001146588634772e-190
BaBar,5.0,1.5,0.599559424587181,0.0003415230401164,9.400672812491871e-152
BaBar,5.0,1.5,0.599559424587181,0.0003224185405241,1.6412505959842688e-121
BaBar,5.0,1.5,0.599559424587181,0.000304382729898,1.7445260965172535e-97
BaBar,5.0,1.5,0.599559424587181,0.0002873558267138,2.16048273060137e-78
BaBar,5.0,1.5,0.599559424587181,0.0002712813935733,3.251947485592949e-63
BaBar,5.0,1.5,0.599559424587181,0.0002561061501369,3.820294888661883e-51
BaBar,5.0,1.5,0.599559424587181,0.0002417797965204,1.5269088837078235e-41
BaBar,5.0,1.5,0.599559424587181,0.0002282548465713,6.65804661277953e-34
BaBar,5.0,1.5,0.599559424587181,0.0002154864704706,7.981526121249248e-28
BaBar,5.0,1.5,0.599559424587181,0.0002034323461403,5.494774605349186e-23
BaBar,5.0,1.5,0.599559424587181,0.0001920525189621,3.9243177740036443e-19
BaBar,5.0,1.5,0.599559424587181,0.0001813092693442,4.691064172902019e-16
BaBar,5.0,1.5,0.599559424587181,0.0001711669876959,1.3840309452640992e-13
BaBar,5.0,1.5,0.599559424587181,0.0001615920563954,1.3795088518245025e-11
BaBar,5.0,1.5,0.599559424587181,0.0001525527383615,5.963558429293957e-10
BaBar,5.0,1.5,0.599559424587181,0.0001440190718574,1.3567471657500348e-08
BaBar,5.0,1.5,0.599559424587181,0.0001359627711795,1.8778058170384618e-07
BaBar,5.0,1.5,0.599559424587181,0.000128357132902,1.75855390762859e-06
BaBar,5.0,1.5,0.599559424587181,0.000121176947365,1.2045472505767247e-05
BaBar,5.0,1.5,0.599559424587181,0.0001143984151151,6.384712477926087e-05
BaBar,5.0,1.5,0.599559424587181,0.0001079990680193,0.0002724944148703
BaBar,5.0,1.5,0.599559424587181,0.0001019576947923,0.0009628453670553
BaBar,5.0,1.5,0.599559424587181,9.625427068977445e-05,0.0028749037102804
BaBar,5.0,1.5,0.599559424587181,9.086989113365092e-05,0.0073734820794749
BaBar,5.0,1.5,0.599559424587181,8.578670905164095e-05,0.0164789461268201
BaBar,5.0,1.5,0.599559424587181,8.098787572097772e-05,0.0325259377589256
BaBar,5.0,1.5,0.599559424587181,7.645748492168166e-05,0.0574473254988813
BaBar,5.0,1.5,0.599559424587181,7.218052021378058e-05,0.0919800410139754
BaBar,5.0,1.5,0.599559424587181,6.814280516379549e-05,0.1352292382150049
BaBar,5.0,1.5,0.599559424587181,6.433095635551372e-05,0.1848361867657647
BaBar,5.0,1.5,0.599559424587181,6.073233902929775e-05,0.2376270443864478
BaBar,5.0,1.5,0.599559424587181,5.733502520289264e-05,0.2903888230372726
BaBar,5.0,1.5,0.599559424587181,5.412775413491833e-05,0.3404522118075382
BaBar,5.0,1.5,0.599559424587181,5.1099895e-05,0.3859397897356305
BaBar,5.0,1.5,0.599559424587181,4.824141165181868e-05,0.4257031168155367
BaBar,5.0,1.5,0.599559424587181,4.554282935728592e-05,0.4590600895860762
BaBar,5.0,1.5,0.599559424587181,4.29952033915796e-05,0.4854725616966779
BaBar,5.0,1.5,0.599559424587181,4.0590089389946125e-05,0.5043010400911843
BaBar,5.0,1.5,0.599559424587181,3.831951535799651e-05,0.5147359070942138
BaBar,5.0,1.5,0.599559424587181,3.6175955247722094e-05,0.5159248470210517
BaBar,5.0,1.5,0.599559424587181,3.415230401164488e-05,0.5072204950228635
BaBar,5.0,1.5,0.599559424587181,3.224185405241671e-05,0.4884224005727476
BaBar,5.0,1.5,0.599559424587181,3.0438272989807357e-05,0.4599271739195414
BaBar,5.0,1.5,0.599559424587181,2.8735582671387693e-05,0.4227879571737595
BaBar,5.0,1.5,0.599559424587181,2.712813935733687e-05,0.3787170072200063
BaBar,5.0,1.5,0.599559424587181,2.5610615013694096e-05,0.3300173901005119
BaBar,5.0,1.5,0.599559424587181,2.4177979652049467e-05,0.2793928245998702
BaBar,5.0,1.5,0.599559424587181,2.2825484657137037e-05,0.2296272398257178
BaBar,5.0,1.5,0.599559424587181,2.1548647047067697e-05,0.1832055974662567
BaBar,5.0,1.5,0.599559424587181,2.0343234614030807e-05,0.141990437307961
BaBar,5.0,1.5,0.599559424587181,1.9205251896212053e-05,0.1070483181505451
BaBar,5.0,1.5,0.599559424587181,1.813092693442984e-05,0.0786574599927495
BaBar,5.0,1.5,0.599559424587181,1.7116698769593878e-05,0.0564611006382809
BaBar,5.0,1.5,0.599559424587181,1.6159205639544986e-05,0.0396928364182904
BaBar,5.0,1.5,0.599559424587181,1.525527383615328e-05,0.0274003432999787
BaBar,5.0,1.5,0.599559424587181,1.440190718574058e-05,0.0186198415999847
BaBar,5.0,1.5,0.599559424587181,1.359627711795879e-05,0.0124851743343311
BaBar,5.0,1.5,0.599559424587181,1.283571329020642e-05,0.0082782359485247
BaBar,5.0,1.5,0.599559424587181,1.211769473650715e-05,0.0054378048213355
BaBar,5.0,1.5,0.599559424587181,1.1439841511512262e-05,0.0035445462731887
BaBar,5.0,1.5,0.599559424587181,1.0799906801930346e-05,0.0022958994381904
BaBar,5.0,1.5,0.599559424587181,1.019576947923667e-05,0.0014794771948453
BaBar,5.0,1.5,0.599559424587181,9.625427068977438e-06,0.0009494008738331
BaBar,5.0,1.5,0.599559424587181,9.086989113365092e-06,0.0006071913561922
BaBar,5.0,1.5,0.599559424587181,8.578670905164096e-06,0.0003872769300919
BaBar,5.0,1.5,0.599559424587181,8.09878757209777e-06,0.0002464734563288
BaBar,5.0,1.5,0.599559424587181,7.645748492168167e-06,0.0001565883403098
BaBar,5.0,1.5,0.599559424587181,7.218052021378054e-06,9.934392992791444e-05
BaBar,5.0,1.5,0.599559424587181,6.814280516379548e-06,6.295614117726051e-05
BaBar,5.0,1.5,0.599559424587181,6.4330956355513725e-06,3.986096100725809e-05
BaBar,5.0,1.5,0.599559424587181,6.073233902929776e-06,2.5220218395508105e-05
BaBar,5.0,1.5,0.599559424587181,5.7335025202892635e-06,1.5947921995178733e-05
BaBar,5.0,1.5,0.599559424587181,5.412775413491831e-06,1.0080072553857928e-05
BaBar,5.0,1.5,0.599559424587181,5.109989500000001e-06,6.3689447073434335e-06
BaBar,5.0,1.5,0.75,0.0051099895,0.0
BaBar,5.0,1.5,0.75,0.0048241411651818,0.0
BaBar,5.0,1.5,0.75,0.0045542829357285,0.0
BaBar,5.0,1.5,0.75,0.0042995203391579,0.0
BaBar,5.0,1.5,0.75,0.0040590089389946,0.0
BaBar,5.0,1.5,0.75,0.0038319515357996,0.0
BaBar,5.0,1.5,0.75,0.0036175955247722,0.0
BaBar,5.0,1.5,0.75,0.0034152304011644,0.0
BaBar,5.0,1.5,0.75,0.0032241854052416,0.0
BaBar,5.0,1.5,0.75,0.0030438272989807,0.0
BaBar,5.0,1.5,0.75,0.0028735582671387,0.0
BaBar,5.0,1.5,0.75,0.0027128139357336,0.0
BaBar,5.0,1.5,0.75,0.0025610615013694,0.0
BaBar,5.0,1.5,0.75,0.0024177979652049,0.0
BaBar,5.0,1.5,0.75,0.0022825484657137,0.0
BaBar,5.0,1.5,0.75,0.0021548647047067,0.0
BaBar,5.0,1.5,0.75,0.002034323461403,0.0
BaBar,5.0,1.5,0.75,0.0019205251896212,0.0
BaBar,5.0,1.5,0.75,0.0018130926934429,0.0
BaBar,5.0,1.5,0.75,0.0017116698769593,0.0
BaBar,5.0,1.5,0.75,0.0016159205639544,0.0
BaBar,5.0,1.5,0.75,0.0015255273836153,0.0
BaBar,5.0,1.5,0.75,0.001440190718574,0.0
BaBar,5.0,1.5,0.75,0.0013596277117958,0.0
BaBar,5.0,1.5,0.75,0.0012835713290206,0.0
BaBar,5.0,1.5,0.75,0.0012117694736507,0.0
BaBar,5.0,1.5,0.75,0.0011439841511512,0.0
BaBar,5.0,1.5,0.75,0.001079990680193,0.0
BaBar,5.0,1.5,0.75,0.0010195769479236,0.0
BaBar,5.0,1.5,0.75,0.0009625427068977,0.0
BaBar,5.0,1.5,0.75,0.0009086989113365,0.0
BaBar,5.0,1.5,0.75,0.0008578670905164,0.0
BaBar,5.0,1.5,0.75,0.0008098787572097,0.0
BaBar,5.0,1.5,0.75,0.0007645748492168,0.0
BaBar,5.0,1.5,0.75,0.0007218052021378,0.0
BaBar,5.0,1.5,0.75,0.0006814280516379,0.0
BaBar,5.0,1.5,0.75,0.0006433095635551,0.0
BaBar,5.0,1.5,0.75,0.0006073233902929,0.0
BaBar,5.0,1.5,0.75,0.0005733502520289,0.0
BaBar,5.0,1.5,0.75,0.0005412775413491,0.0
BaBar,5.0,1.5,0.75,0.00051099895,0.0
BaBar,5.0,1.5,0.75,0.0004824141165181,0.0
BaBar,5.0,1.5,0.75,0.0004554282935728,0.0
BaBar,5.0,1.5,0.75,0.0004299520339157,0.0
BaBar,5.0,1.5,0.75,0.0004059008938994,0.0
BaBar,5.0,1.5,0.75,0.0003831951535799,0.0
BaBar,5.0,1.5,0.75,0.0003617595524772,3.439851168e-314
BaBar,5.0,1.5,0.75,0.0003415230401164,1.5291447936293675e-250
BaBar,5.0,1.5,0.75,0.0003224185405241,5.519127810815505e-200
BaBar,5.0,1.5,0.75,0.000304382729898,7.970505642669084e-160
BaBar,5.0,1.5,0.75,0.0002873558267138,6.349875639907663e-128
BaBar,5.0,1.5,0.75,0.0002712813935733,1.3996033421340537e-102
BaBar,5.0,1.5,0.75,0.0002561061501369,1.9164239785656577e-82
BaBar,5.0,1.5,0.75,0.0002417797965204,1.9307049446711753e-66
BaBar,5.0,1.5,0.75,0.0002282548465713,1.0184913753048621e-53
BaBar,5.0,1.5,0.75,0.0002154864704706,1.335369016814867e-43
BaBar,5.0,1.5,0.75,0.0002034323461403,1.4979458199526667e-35
BaBar,5.0,1.5,0.75,0.0001920525189621,3.836535789100481e-29
BaBar,5.0,1.5,0.75,0.0001813092693442,4.89363033731557e-24
BaBar,5.0,1.5,0.75,0.0001711669876959,5.78138410062987e-20
BaBar,5.0,1.5,0.75,0.0001615920563954,1.0385623992476551e-16
BaBar,5.0,1.5,0.75,0.0001525527383615,4.231723832546347e-14
BaBar,5.0,1.5,0.75,0.0001440190718574,5.426720021414399e-12
BaBar,5.0,1.5,0.75,0.0001359627711795,2.8702402963570627e-10
BaBar,5.0,1.5,0.75,0.000128357132902,7.764181645754421e-09
BaBar,5.0,1.5,0.75,0.000121176947365,1.2525379288474802e-07
BaBar,5.0,1.5,0.75,0.0001143984151151,1.3290338754890034e-06
BaBar,5.0,1.5,0.75,0.0001079990680193,9.898513349893106e-06
BaBar,5.0,1.5,0.75,0.0001019576947923,5.450950944729821e-05
BaBar,5.0,1.5,0.75,9.625427068977445e-05,0.0002322855470894
BaBar,5.0,1.5,0.75,9.086989113365092e-05,0.0007962426337989
BaBar,5.0,1.5,0.75,8.578670905164095e-05,0.0022659437071653
BaBar,5.0,1.5,0.75,8.098787572097772e-05,0.0054921148389157
BaBar,5.0,1.5,0.75,7.645748492168166e-05,0.0115819999379949
BaBar,5.0,1.5,0.75,7.218052021378058e-05,0.0216477897830411
BaBar,5.0,1.5,0.75,6.814280516379549e-05,0.0364573900920219
BaBar,5.0,1.5,0.75,6.433095635551372e-05,0.0561495506936358
BaBar,5.0,1.5,0.75,6.073233902929775e-05,0.0801481051214661
BaBar,5.0,1.5,0.75,5.733502520289264e-05,0.1072980732815944
BaBar,5.0,1.5,0.75,5.412775413491833e-05,0.1361398763042787
BaBar,5.0,1.5,0.75,5.1099895e-05,0.1651992511520525
BaBar,5.0,1.5,0.75,4.824141165181868e-05,0.1931962750162446
BaBar,5.0,1.5,0.75,4.554282935728592e-05,0.2191288808341136
BaBar,5.0,1.5,0.75,4.29952033915796e-05,0.2422329613261625
BaBar,5.0,1.5,0.75,4.0590089389946125e-05,0.2618543753031613
BaBar,5.0,1.5,0.75,3.831951535799651e-05,0.277293873506393
BaBar,5.0,1.5,0.75,3.6175955247722094e-05,0.2877048226871483
BaBar,5.0,1.5,0.75,3.415230401164488e-05,0.2921210969855822
BaBar,5.0,1.5,0.75,3.224185405241671e-05,0.2896495513304232
BaBar,5.0,1.5,0.75,3.0438272989807357e-05,0.2797781743324627
BaBar,5.0,1.5,0.75,2.8735582671387693e-05,0.2626683191177581
BaBar,5.0,1.5,0.75,2.712813935733687e-05,0.2392850169606455
BaBar,5.0,1.5,0.75,2.5610615013694096e-05,0.211298275077455
BaBar,5.0,1.5,0.75,2.4177979652049467e-05,0.1808001831363257
BaBar,5.0,1.5,0.75,2.2825484657137037e-05,0.149946651359732
BaBar,5.0,1.5,0.75,2.1548647047067697e-05,0.1206305324670537
BaBar,5.0,1.5,0.75,2.0343234614030807e-05,0.0942575820944197
BaBar,5.0,1.5,0.75,1.9205251896212053e-05,0.0716549472717587
BaBar,5.0,1.5,0.75,1.813092693442984e-05,0.0531025978661434
BaBar,5.0,1.5,0.75,1.7116698769593878e-05,0.0384491646336926
BaBar,5.0,1.5,0.75,1.6159205639544986e-05,0.0272628803451308
BaBar,5.0,1.5,0.75,1.525527383615328e-05,0.0189755456515127
BaBar,5.0,1.5,0.75,1.440190718574058e-05,0.0129944460872866
BaBar,5.0,1.5,0.75,1.359627711795879e-05,0.0087744167027703
BaBar,5.0,1.5,0.75,1.283571329020642e-05,0.0058541571674264
BaBar,5.0,1.5,0.75,1.211769473650715e-05,0.0038663725425641
BaBar,5.0,1.5,0.75,1.1439841511512262e-05,0.0025319502496802
BaBar,5.0,1.5,0.75,1.0799906801930346e-05,0.0016464448580483
BaBar,5.0,1.5,0.75,1.019576947923667e-05,0.0010644375842834
BaBar,5.0,1.5,0.75,9.625427068977438e-06,0.0006849084473335
BaBar,5.0,1.5,0.75,9.086989113365092e-06,0.0004390037590918
BaBar,5.0,1.5,0.75,8.578670905164096e-06,0.0002805084937695
BaBar,5.0,1.5,0.75,8.09878757209777e-06,0.000178783757302
BaBar,5.0,1.5,0.75,7.645748492168167e-06,0.0001137178531735
BaBar,5.0,1.5,0.75,7.218052021378054e-06,7.22140887365293e-05
BaBar,5.0,1.5,0.75,6.814280516379548e-06,4.579824045473936e-05
BaBar,5.0,1.5,0.75,6.4330956355513725e-06,2.9015014090616663e-05
BaBar,5.0,1.5,0.75,6.073233902929776e-06,1.8366871230821553e-05
BaBar,5.0,1.5,0.75,5.7335025202892635e-06,1.1618743289636911e-05
BaBar,5.0,1.5,0.75,5.412775413491831e-06,7.346039728905891e-06
BaBar,5.0,1.5,0.75,5.109989500000001e-06,4.642632688282565e-06
Belle II,5.0,1.5,0.1,0.0051099895,0.0
Belle II,5.0,1.5,0.1,0.0048241411651818,0.0
Belle II,5.0,1.5,0.1,0.0045542829357285,0.0
Belle II,5.0,1.5,0.1,0.0042995203391579,0.0
Belle II,5.0,1.5,0.1,0.0040590089389946,0.0
Belle II,5.0,1.5,0.1,0.0038319515357996,0.0
Belle II,5.0,1.5,0.1,0.0036175955247722,0.0
Belle II,5.0,1.5,0.1,0.0034152304011644,0.0
Belle II,5.0,1.5,0.1,0.0032241854052416,0.0
Belle II,5.0,1.5,0.1,0.0030438272989807,0.0
Belle II,5.0,1.5,0.1,0.0028735582671387,0.0
Belle II,5.0,1.5,0.1,0.0027128139357336,0.0
Belle II,5.0,1.5,0.1,0.0025610615013694,0.0
Belle II,5.0,1.5,0.1,0.0024177979652049,0.0
Belle II,5.0,1.5,0.1,0.0022825484657137,0.0
Belle II,5.0,1.5,0.1,0.0021548647047067,0.0
Belle II,5.0,1.5,0.1,0.002034323461403,2.315769156774965e-262
Belle II,5.0,1.5,0.1,0.0019205251896212,2.2542557570789274e-209
Belle II,5.0,1.5,0.1,0.0018130926934429,2.7740371974139313e-167
Belle II,5.0,1.5,0.1,0.0017116698769593,7.524442630939377e-134
Belle II,5.0,1.5,0.1,0.0016159205639544,2.7135498068438345e-107
Belle II,5.0,1.5,0.1,0.0015255273836153,3.3772494297061745e-86
Belle II,5.0,1.5,0.1,0.001440190718574,1.9272470971610536e-69
Belle II,5.0,1.5,0.1,0.0013596277117958,3.935494450431657e-56
Belle II,5.0,1.5,0.1,0.0012835713290206,1.470847813757714e-45
Belle II,5.0,1.5,0.1,0.0012117694736507,3.6791137717749706e-37
Belle II,5.0,1.5,0.1,0.0011439841511512,1.7262315019030476e-30
Belle II,5.0,1.5,0.1,0.001079990680193,3.4514036300324555e-25
Belle II,5.0,1.5,0.1,0.0010195769479236,5.666741054547352e-21
Belle II,5.0,1.5,0.1,0.0009625427068977,1.2960887976785461e-17
Belle II,5.0,1.5,0.1,0.0009086989113365,6.3515331943180766e-15
Belle II,5.0,1.5,0.1,0.0008578670905164,9.501850593889133e-13
Belle II,5.0,1.5,0.1,0.0008098787572097,5.795255245711558e-11
Belle II,5.0,1.5,0.1,0.0007645748492168,1.8079919183710958e-09
Belle II,5.0,1.5,0.1,0.0007218052021378,3.39066539625828e-08
Belle II,5.0,1.5,0.1,0.0006814280516379,4.22975120062835e-07
Belle II,5.0,1.5,0.1,0.0006433095635551,3.7380972710320583e-06
Belle II,5.0,1.5,0.1,0.0006073233902929,2.4553457762574103e-05
Belle II,5.0,1.5,0.1,0.0005733502520289,0.0001251106913975
Belle II,5.0,1.5,0.1,0.0005412775413491,0.0005134739294144
Belle II,5.0,1.5,0.1,0.00051099895,0.0017486013463184
Belle II,5.0,1.5,0.1,0.0004824141165181,0.005044859543351
Belle II,5.0,1.5,0.1,0.0004554282935728,0.0125018845828209
Belle II,5.0,1.5,0.1,0.0004299520339157,0.0268942541486369
Belle II,5.0,1.5,0.1,0.0004059008938994,0.0507741611429449
Belle II,5.0,1.5,0.1,0.0003831951535799,0.085226653176324
Belle II,5.0,1.5,0.1,0.0003617595524772,0.1291134850426885
Belle II,5.0,1.5,0.1,0.0003415230401164,0.1793593452250458
Belle II,5.0,1.5,0.1,0.0003224185405241,0.2320284457477317
Belle II,5.0,1.5,0.1,0.000304382729898,0.2834763249084528
Belle II,5.0,1.5,0.1,0.0002873558267138,0.3310500640781581
Belle II,5.0,1.5,0.1,0.0002712813935733,0.37325083074205
Belle II,5.0,1.5,0.1,0.0002561061501369,0.4095484933452906
Belle II,5.0,1.5,0.1,0.0002417797965204,0.4400738752297675
Belle II,5.0,1.5,0.1,0.0002282548465713,0.4653319360646498
Belle II,5.0,1.5,0.1,0.0002154864704706,0.4859909480490982
Belle II,5.0,1.5,0.1,0.0002034323461403,0.5027499116797046
Belle II,5.0,1.5,0.1,0.0001920525189621,0.5162660599445569
Belle II,5.0,1.5,0.1,0.0001813092693442,0.5271218699395291
Belle II,5.0,1.5,0.1,0.0001711669876959,0.5358153152247512
Belle II,5.0,1.5,0.1,0.0001615920563954,0.5427624107092969
Belle II,5.0,1.5,0.1,0.0001525527383615,0.5483053032912223
Belle II,5.0,1.5,0.1,0.0001440190718574,0.5527217208463812
Belle II,5.0,1.5,0.1,0.0001359627711795,0.5562322350943522
Belle II,5.0,1.5,0.1,0.000128357132902,0.5589997790730432
Belle II,5.0,1.5,0.1,0.000121176947365,0.5611109937015055
Belle II,5.0,1.5,0.1,0.0001143984151151,0.562525585470869
Belle II,5.0,1.5,0.1,0.0001079990680193,0.5629882455971182
Belle II,5.0,1.5,0.1,0.0001019576947923,0.5619239186867622
Belle II,5.0,1.5,0.1,9.625427068977445e-05,0.5583684506941025
Belle II,5.0,1.5,0.1,9.086989113365092e-05,0.5509942964024279
Belle II,5.0,1.5,0.1,8.578670905164095e-05,0.538260143439225
Belle II,5.0,1.5,0.1,8.098787572097772e-05,0.5186670148219795
Belle II,5.0,1.5,0.1,7.645748492168166e-05,0.4910783911660081
Belle II,5.0,1.5,0.1,7.218052021378058e-05,0.455057262997447
Belle II,5.0,1.5,0.1,6.814280516379549e-05,0.4111531937162375
Belle II,5.0,1.5,0.1,6.433095635551372e-05,0.3610339156456759
Belle II,5.0,1.5,0.1,6.073233902929775e-05,0.3073526120803474
Belle II,5.0,1.5,0.1,5.733502520289264e-05,0.2533218475743909
Belle II,5.0,1.5,0.1,5.412775413491833e-05,0.2021032686245996
Belle II,5.0,1.5,0.1,5.1099895e-05,0.1562254642687369
Belle II,5.0,1.5,0.1,4.824141165181868e-05,0.1172283379593984
Belle II,5.0,1.5,0.1,4.554282935728592e-05,0.085611694383827
Belle II,5.0,1.5,0.1,4.29952033915796e-05,0.0610291967619938
Belle II,5.0,1.5,0.1,4.0590089389946125e-05,0.0425976774220816
Belle II,5.0,1.5,0.1,3.831951535799651e-05,0.0292002454409871
Belle II,5.0,1.5,0.1,3.6175955247722094e-05,0.0197132709931739
Belle II,5.0,1.5,0.1,3.415230401164488e-05,0.013140113804788
Belle II,5.0,1.5,0.1,3.224185405241671e-05,0.0086669818986046
Belle II,5.0,1.5,0.1,3.0438272989807357e-05,0.0056674564991402
Belle II,5.0,1.5,0.1,2.8735582671387693e-05,0.0036800570486695
Belle II,5.0,1.5,0.1,2.712813935733687e-05,0.0023759948444827
Belle II,5.0,1.5,0.1,2.5610615013694096e-05,0.0015269969784495
Belle II,5.0,1.5,0.1,2.4177979652049467e-05,0.0009777392840406
Belle II,5.0,1.5,0.1,2.2825484657137037e-05,0.0006241912913971
Belle II,5.0,1.5,0.1,2.1548647047067697e-05,0.0003975384056304
Belle II,5.0,1.5,0.1,2.0343234614030807e-05,0.0002527053318641
Belle II,5.0,1.5,0.1,1.9205251896212053e-05,0.0001603947539715
Belle II,5.0,1.5,0.1,1.813092693442984e-05,0.0001016810118639
Belle II,5.0,1.5,0.1,1.7116698769593878e-05,6.439769717013132e-05
Belle II,5.0,1.5,0.1,1.6159205639544986e-05,4.075369154803609e-05
Belle II,5.0,1.5,0.1,1.525527383615328e-05,2.5774949896905563e-05
Belle II,5.0,1.5,0.1,1.440190718574058e-05,1.6293608427511235e-05
Belle II,5.0,1.5,0.1,1.359627711795879e-05,1.0296000552547407e-05
Belle II,5.0,1.5,0.1,1.283571329020642e-05,6.50408375254781e-06
Belle II,5.0,1.5,0.1,1.211769473650715e-05,4.107687464691299e-06
Belle II,5.0,1.5,0.1,1.1439841511512262e-05,2.593726434560334e-06
Belle II,5.0,1.5,0.1,1.0799906801930346e-05,1.6375093735998766e-06
Belle II,5.0,1.5,0.1,1.019576947923667e-05,1.033689395168518e-06
Belle II,5.0,1.5,0.1,9.625427068977438e-06,6.524600535092819e-07
Belle II,5.0,1.5,0.1,9.086989113365092e-06,4.117978797391813e-07
Belle II,5.0,1.5,0.1,8.578670905164096e-06,2.5988877395824353e-07
Belle II,5.0,1.5,0.1,8.09878757209777e-06,1.64009751657533e-07
Belle II,5.0,1.5,0.1,7.645748492168167e-06,1.0349870822652565e-07
Belle II,5.0,1.5,0.1,7.218052021378054e-06,6.53110653947627e-08
Belle II,5.0,1.5,0.1,6.814280516379548e-06,4.1212403849094366e-08
Belle II,5.0,1.5,0.1,6.4330956355513725e-06,2.600522748557492e-08
Belle II,5.0,1.5,0.1,6.073233902929776e-06,1.6409170987656093e-08
Belle II,5.0,1.5,0.1,5.7335025202892635e-06,1.0353979007743284e-08
Belle II,5.0,1.5,0.1,5.412775413491831e-06,6.533165725915742e-09
Belle II,5.0,1.5,0.1,5.109989500000001e-06,4.122272509073051e-09
Belle II,5.0,1.5,0.1250918539920213,0.0051099895,0.0
Belle II,5.0,1.5,0.1250918539920213,0.0048241411651818,0.0
Belle II,5.0,1.5,0.1250918539920213,0.0045542829357285,0.0
Belle II,5.0,1.5,0.1250918539920213,0.0042995203391579,0.0
Belle II,5.0,1.5,0.1250918539920213,0.0040590089389946,0.0
Belle II,5.0,1.5,0.1250918539920213,0.0038319515357996,0.0
Belle II,5.0,1.5,0.1250918539920213,0.0036175955247722,0.0
Belle II,5.0,1.5,0.1250918539920213,0.0034152304011644,0.0
Belle II,5.0,1.5,0.1250918539920213,0.0032241854052416,0.0
Belle II,5.0,1.5,0.1250918539920213,0.0030438272989807,0.0
Belle II,5.0,1.5,0.1250918539920213,0.0028735582671387,0.0
Belle II,5.0,1.5,0.1250918539920213,0.0027128139357336,0.0
Belle II,5.0,1.5,0.1250918539920213,0.0025610615013694,0.0
Belle II,5.0,1.5,0.1250918539920213,0.0024177979652049,0.0
Belle II,5.0,1.5,0.1250918539920213,0.0022825484657137,0.0
Belle II,5.0,1.5,0.1250918539920213,0.0021548647047067,0.0
Belle II,5.0,1.5,0.1250918539920213,0.002034323461403,0.0
Belle II,5.0,1.5,0.1250918539920213,0.0019205251896212,0.0
Belle II,5.0,1.5,0.1250918539920213,0.0018130926934429,1.0507754183418517e-267
Belle II,5.0,1.5,0.1250918539920213,0.0017116698769593,1.2845771481867558e-213
Belle II,5.0,1.5,0.1250918539920213,0.0016159205639544,1.1797506733858222e-170
Belle II,5.0,1.5,0.1250918539920213,0.0015255273836153,1.5795669864041284e-136
Belle II,5.0,1.5,0.1250918539920213,0.001440190718574,2.0247785210236754e-109
Belle II,5.0,1.5,0.1250918539920213,0.0013596277117958,6.900849602535075e-88
Belle II,5.0,1.5,0.1250918539920213,0.0012835713290206,8.76649611809131e-71
Belle II,5.0,1.5,0.1250918539920213,0.0012117694736507,3.381898834823343e-57
Belle II,5.0,1.5,0.1250918539920213,0.0011439841511512,2.099259428484311e-46
Belle II,5.0,1.5,0.1250918539920213,0.001079990680193,7.906127283899816e-38
Belle II,5.0,1.5,0.1250918539920213,0.0010195769479236,5.207568692894392e-31
Belle II,5.0,1.5,0.1250918539920213,0.0009625427068977,1.397991049403787e-25
Belle II,5.0,1.5,0.1250918539920213,0.0009086989113365,3.0101537670283306e-21
Belle II,5.0,1.5,0.1250918539920213,0.0008578670905164,8.944670628918066e-18
Belle II,5.0,1.5,0.1250918539920213,0.0008098787572097,5.660932410632483e-15
Belle II,5.0,1.5,0.1250918539920213,0.0007645748492168,1.073265999189985e-12
Belle II,5.0,1.5,0.1250918539920213,0.0007218052021378,7.915534870158659e-11
Belle II,5.0,1.5,0.1250918539920213,0.0006814280516379,2.769381676537271e-09
Belle II,5.0,1.5,0.1250918539920213,0.0006433095635551,5.35696993127456e-08
Belle II,5.0,1.5,0.1250918539920213,0.0006073233902929,6.460974117266052e-07
Belle II,5.0,1.5,0.1250918539920213,0.0005733502520289,5.343101363179374e-06
Belle II,5.0,1.5,0.1250918539920213,0.0005412775413491,3.2650156009278156e-05
Belle II,5.0,1.5,0.1250918539920213,0.00051099895,0.0001561298039516
Belle II,5.0,1.5,0.1250918539920213,0.0004824141165181,0.0006091613226574
Belle II,5.0,1.5,0.1250918539920213,0.0004554282935728,0.001994884384903
Belle II,5.0,1.5,0.1250918539920213,0.0004299520339157,0.0055823622283666
Belle II,5.0,1.5,0.1250918539920213,0.0004059008938994,0.0135021771193083
Belle II,5.0,1.5,0.1250918539920213,0.0003831951535799,0.0284871802391009
Belle II,5.0,1.5,0.1250918539920213,0.0003617595524772,0.0529567229661424
Belle II,5.0,1.5,0.1250918539920213,0.0003415230401164,0.0878188919113976
Belle II,5.0,1.5,0.1250918539920213,0.0003224185405241,0.1318005467553435
Belle II,5.0,1.5,0.1250918539920213,0.000304382729898,0.1817929449083725
Belle II,5.0,1.5,0.1250918539920213,0.0002873558267138,0.233924435586589
Belle II,5.0,1.5,0.1250918539920213,0.0002712813935733,0.2846643611313634
Belle II,5.0,1.5,0.1250918539920213,0.0002561061501369,0.3314725981642706
Belle II,5.0,1.5,0.1250918539920213,0.0002417797965204,0.3729334492853327
Belle II,5.0,1.5,0.1250918539920213,0.0002282548465713,0.4085645763609816
Belle II,5.0,1.5,0.1250918539920213,0.0002154864704706,0.4385163147497786
Belle II,5.0,1.5,0.1250918539920213,0.0002034323461403,0.4632951258923016
Belle II,5.0,1.5,0.1250918539920213,0.0001920525189621,0.4835613622120346
Belle II,5.0,1.5,0.1250918539920213,0.0001813092693442,0.5000023457480088
Belle II,5.0,1.5,0.1250918539920213,0.0001711669876959,0.5132630495234288
Belle II,5.0,1.5,0.1250918539920213,0.0001615920563954,0.5239146356176446
Belle II,5.0,1.5,0.1250918539920213,0.0001525527383615,0.5324452867582913
Belle II,5.0,1.5,0.1250918539920213,0.0001440190718574,0.5392628516980519
Belle II,5.0,1.5,0.1250918539920213,0.0001359627711795,0.5447028324733381
Belle II,5.0,1.5,0.1250918539920213,0.000128357132902,0.5490375766425389
Belle II,5.0,1.5,0.1250918539920213,0.000121176947365,0.5524826674355696
Belle II,5.0,1.5,0.1250918539920213,0.0001143984151151,0.5551937502170115
Belle II,5.0,1.5,0.1250918539920213,0.0001079990680193,0.5572423866485129
Belle II,5.0,1.5,0.1250918539920213,0.0001019576947923,0.5585589538707613
Belle II,5.0,1.5,0.1250918539920213,9.625427068977445e-05,0.5588435094358573
Belle II,5.0,1.5,0.1250918539920213,9.086989113365092e-05,0.5574722669696633
Belle II,5.0,1.5,0.1250918539920213,8.578670905164095e-05,0.553449627442868
Belle II,5.0,1.5,0.1250918539920213,8.098787572097772e-05,0.5454517128922902
Belle II,5.0,1.5,0.1250918539920213,7.645748492168166e-05,0.5319778243690478
Belle II,5.0,1.5,0.1250918539920213,7.218052021378058e-05,0.5115956121714854
Belle II,5.0,1.5,0.1250918539920213,6.814280516379549e-05,0.4832510194625668
Belle II,5.0,1.5,0.1250918539920213,6.433095635551372e-05,0.4466012192948866
Belle II,5.0,1.5,0.1250918539920213,6.073233902929775e-05,0.4022952912751141
Belle II,5.0,1.5,0.1250918539920213,5.733502520289264e-05,0.3520880639418167
Belle II,5.0,1.5,0.1250918539920213,5.412775413491833e-05,0.298681293169878
Belle II,5.0,1.5,0.1250918539920213,5.1099895e-05,0.2452772926374298
Belle II,5.0,1.5,0.1250918539920213,4.824141165181868e-05,0.1949672407839774
Belle II,5.0,1.5,0.1250918539920213,4.554282935728592e-05,0.150168232334395
Belle II,5.0,1.5,0.1250918539920213,4.29952033915796e-05,0.1122978539561106
Belle II,5.0,1.5,0.1250918539920213,4.0590089389946125e-05,0.0817508022146767
Belle II,5.0,1.5,0.1250918539920213,3.831951535799651e-05,0.0581094771188282
Belle II,5.0,1.5,0.1250918539920213,3.6175955247722094e-05,0.0404564748327106
Belle II,5.0,1.5,0.1250918539920213,3.415230401164488e-05,0.027671086963808
Belle II,5.0,1.5,0.1250918539920213,3.224185405241671e-05,0.0186455627608139
Belle II,5.0,1.5,0.1250918539920213,3.0438272989807357e-05,0.0124085761614739
Belle II,5.0,1.5,0.1250918539920213,2.8735582671387693e-05,0.0081735768143737
Belle II,5.0,1.5,0.1250918539920213,2.712813935733687e-05,0.0053389350544691
Belle II,5.0,1.5,0.1250918539920213,2.5610615013694096e-05,0.0034636133443307
Belle II,5.0,1.5,0.1250918539920213,2.4177979652049467e-05,0.0022346083432829
Belle II,5.0,1.5,0.1250918539920213,2.2825484657137037e-05,0.0014352767398631
Belle II,5.0,1.5,0.1250918539920213,2.1548647047067697e-05,0.0009185693160555
Belle II,5.0,1.5,0.1250918539920213,2.0343234614030807e-05,0.0005861904725172
Belle II,5.0,1.5,0.1250918539920213,1.9205251896212053e-05,0.0003732204910474
Belle II,5.0,1.5,0.1250918539920213,1.813092693442984e-05,0.0002371881352385
Belle II,5.0,1.5,0.1250918539920213,1.7116698769593878e-05,0.000150515944564
Belle II,5.0,1.5,0.1250918539920213,1.6159205639544986e-05,9.540329636287102e-05
Belle II,5.0,1.5,0.1250918539920213,1.525527383615328e-05,6.041419103919312e-05
Belle II,5.0,1.5,0.1250918539920213,1.440190718574058e-05,3.822890301242788e-05
Belle II,5.0,1.5,0.1250918539920213,1.359627711795879e-05,2.4176190788991156e-05
Belle II,5.0,1.5,0.1250918539920213,1.283571329020642e-05,1.52819787233638e-05
Belle II,5.0,1.5,0.1250918539920213,1.211769473650715e-05,9.656256896845177e-06
Belle II,5.0,1.5,0.1250918539920213,1.1439841511512262e-05,6.09970500844427e-06
Belle II,5.0,1.5,0.1250918539920213,1.0799906801930346e-05,3.852176236930254e-06
Belle II,5.0,1.5,0.1250918539920213,1.019576947923667e-05,2.432326278172939e-06
Belle II,5.0,1.5,0.1250918539920213,9.625427068977438e-06,1.5355806899033258e-06
Belle II,5.0,1.5,0.1250918539920213,9.086989113365092e-06,9.693305530221526e-07
Belle II,5.0,1.5,0.1250918539920213,8.578670905164096e-06,6.118292007527869e-07
Belle II,5.0,1.5,0.1250918539920213,8.09878757209777e-06,3.8614992558900113e-07
Belle II,5.0,1.5,0.1250918539920213,7.645748492168167e-06,2.437001825887479e-07
Belle II,5.0,1.5,0.1250918539920213,7.218052021378054e-06,1.5379251978517057e-07
Belle II,5.0,1.5,0.1250918539920213,6.814280516379548e-06,9.705060617671449e-08
Belle II,5.0,1.5,0.1250918539920213,6.4330956355513725e-06,6.124185384428509e-08
Belle II,5.0,1.5,0.1250918539920213,6.073233902929776e-06,3.864453688741134e-08
Belle II,5.0,1.5,0.1250918539920213,5.7335025202892635e-06,2.4384828476236325e-08
Belle II,5.0,1.5,0.1250918539920213,5.412775413491831e-06,1.5386675855867597e-08
Belle II,5.0,1.5,0.1250918539920213,5.109989500000001e-06,9.70878184226154e-09
Belle II,5.0,1.5,0.1564797193516119,0.0051099895,0.0
Belle II,5.0,1.5,0.1564797193516119,0.0048241411651818,0.0
Belle II,5.0,1.5,0.1564797193516119,0.0045542829357285,0.0
Belle II,5.0,1.5,0.1564797193516119,0.0042995203391579,0.0
Belle II,5.0,1.5,0.1564797193516119,0.0040590089389946,0.0
Belle II,5.0,1.5,0.1564797193516119,0.0038319515357996,0.0
Belle II,5.0,1.5,0.1564797193516119,0.0036175955247722,0.0
Belle II,5.0,1.5,0.1564797193516119,0.0034152304011644,0.0
Belle II,5.0,1.5,0.1564797193516119,0.0032241854052416,0.0
Belle II,5.0,1.5,0.1564797193516119,0.0030438272989807,0.0
Belle II,5.0,1.5,0.1564797193516119,0.0028735582671387,0.0
Belle II,5.0,1.5,0.1564797193516119,0.0027128139357336,0.0
Belle II,5.0,1.5,0.1564797193516119,0.0025610615013694,0.0
Belle II,5.0,1.5,0.1564797193516119,0.0024177979652049,0.0
Belle II,5.0,1.5,0.1564797193516119,0.0022825484657137,0.0
Belle II,5.0,1.5,0.1564797193516119,0.0021548647047067,0.0
Belle II,5.0,1.5,0.1564797193516119,0.002034323461403,0.0
Belle II,5.0,1.5,0.1564797193516119,0.0019205251896212,0.0
Belle II,5.0,1.5,0.1564797193516119,0.0018130926934429,0.0
Belle II,5.0,1.5,0.1564797193516119,0.0017116698769593,0.0
Belle II,5.0,1.5,0.1564797193516119,0.0016159205639544,6.743494910892995e-262
Belle II,5.0,1.5,0.1564797193516119,0.0015255273836153,5.26892767522391e-209
Belle II,5.0,1.5,0.1564797193516119,0.001440190718574,5.444983940468178e-167
Belle II,5.0,1.5,0.1564797193516119,0.0013596277117958,1.2856625816295671e-133
Belle II,5.0,1.5,0.1564797193516119,0.0012835713290206,4.15336745114915e-107
Belle II,5.0,1.5,0.1564797193516119,0.0012117694736507,4.739709996878227e-86
Belle II,5.0,1.5,0.1564797193516119,0.0011439841511512,2.530549844669662e-69
Belle II,5.0,1.5,0.1564797193516119,0.001079990680193,4.9301396887932085e-56
Belle II,5.0,1.5,0.1564797193516119,0.0010195769479236,1.7949538365989902e-45
Belle II,5.0,1.5,0.1564797193516119,0.0009625427068977,4.473344684017643e-37
Belle II,5.0,1.5,0.1564797193516119,0.0009086989113365,2.1417786327098017e-30
Belle II,5.0,1.5,0.1564797193516119,0.0008578670905164,4.486510456985019e-25
Belle II,5.0,1.5,0.1564797193516119,0.0008098787572097,7.96358457376461e-21
Belle II,5.0,1.5,0.1564797193516119,0.0007645748492168,2.0399296473096677e-17
Belle II,5.0,1.5,0.1564797193516119,0.0007218052021378,1.1509122367804516e-14
Belle II,5.0,1.5,0.1564797193516119,0.0006814280516379,1.981508107102806e-12
Belle II,5.0,1.5,0.1564797193516119,0.0006433095635551,1.3342100997244782e-10
Belle II,5.0,1.5,0.1564797193516119,0.0006073233902929,4.262877321907612e-09
Belle II,5.0,1.5,0.1564797193516119,0.0005733502520289,7.555882643012354e-08
Belle II,5.0,1.5,0.1564797193516119,0.0005412775413491,8.440772882638493e-07
Belle II,5.0,1.5,0.1564797193516119,0.00051099895,6.577538998615616e-06
Belle II,5.0,1.5,0.1564797193516119,0.0004824141165181,3.859348369963698e-05
Belle II,5.0,1.5,0.1564797193516119,0.0004554282935728,0.0001799404027194
Belle II,5.0,1.5,0.1564797193516119,0.0004299520339157,0.0006909340918091
Belle II,5.0,1.5,0.1564797193516119,0.0004059008938994,0.0022353708241247
Belle II,5.0,1.5,0.1564797193516119,0.0003831951535799,0.0061833102114792
Belle II,5.0,1.5,0.1564797193516119,0.0003617595524772,0.0147765886717894
Belle II,5.0,1.5,0.1564797193516119,0.0003415230401164,0.0307982466844426
Belle II,5.0,1.5,0.1564797193516119,0.0003224185405241,0.0565939726271373
Belle II,5.0,1.5,0.1564797193516119,0.000304382729898,0.0928856756677361
Belle II,5.0,1.5,0.1564797193516119,0.0002873558267138,0.1381875390977899
Belle II,5.0,1.5,0.1564797193516119,0.0002712813935733,0.1892427771739739
Belle II,5.0,1.5,0.1564797193516119,0.0002561061501369,0.2421322805456086
Belle II,5.0,1.5,0.1564797193516119,0.0002417797965204,0.2933581617156653
Belle II,5.0,1.5,0.1564797193516119,0.0002282548465713,0.3404509649543905
Belle II,5.0,1.5,0.1564797193516119,0.0002154864704706,0.3820683346965033
Belle II,5.0,1.5,0.1564797193516119,0.0002034323461403,0.4177856219073302
Belle II,5.0,1.5,0.1564797193516119,0.0001920525189621,0.4477908270450233
Belle II,5.0,1.5,0.1564797193516119,0.0001813092693442,0.4726111783410143
Belle II,5.0,1.5,0.1564797193516119,0.0001711669876959,0.4929163363541513
Belle II,5.0,1.5,0.1564797193516119,0.0001615920563954,0.5093964141378575
Belle II,5.0,1.5,0.1564797193516119,0.0001525527383615,0.5226961351230505
Belle II,5.0,1.5,0.1564797193516119,0.0001440190718574,0.5333854151964985
Belle II,5.0,1.5,0.1564797193516119,0.0001359627711795,0.541951196628039
Belle II,5.0,1.5,0.1564797193516119,0.000128357132902,0.5488004530345006
Belle II,5.0,1.5,0.1564797193516119,0.000121176947365,0.5542681562581552
Belle II,5.0,1.5,0.1564797193516119,0.0001143984151151,0.5586261808309625
Belle II,5.0,1.5,0.1564797193516119,0.0001079990680193,0.5620891813176678
Belle II,5.0,1.5,0.1564797193516119,0.0001019576947923,0.5648105216217547
Belle II,5.0,1.5,0.1564797193516119,9.625427068977445e-05,0.5668558074757402
Belle II,5.0,1.5,0.1564797193516119,9.086989113365092e-05,0.5681404077248707
Belle II,5.0,1.5,0.1564797193516119,8.578670905164095e-05,0.5683324900413897
Belle II,5.0,1.5,0.1564797193516119,8.098787572097772e-05,0.5667538454039441
Belle II,5.0,1.5,0.1564797193516119,7.645748492168166e-05,0.5623348096784921
Belle II,5.0,1.5,0.1564797193516119,7.218052021378058e-05,0.5536735402801154
Belle II,5.0,1.5,0.1564797193516119,6.814280516379549e-05,0.5392139437660427
Belle II,5.0,1.5,0.1564797193516119,6.433095635551372e-05,0.5175173996500579
Belle II,5.0,1.5,0.1564797193516119,6.073233902929775e-05,0.4875876039512951
Belle II,5.0,1.5,0.1564797193516119,5.733502520289264e-05,0.4492033915432393
Belle II,5.0,1.5,0.1564797193516119,5.412775413491833e-05,0.4031846847976219
Belle II,5.0,1.5,0.1564797193516119,5.1099895e-05,0.3514735075290156
Belle II,5.0,1.5,0.1564797193516119,4.824141165181868e-05,0.2969267710159167
Belle II,5.0,1.5,0.1564797193516119,4.554282935728592e-05,0.2428257017404002
Belle II,5.0,1.5,0.1564797193516119,4.29952033915796e-05,0.192248255318279
Belle II,5.0,1.5,0.1564797193516119,4.0590089389946125e-05,0.1475249808141647
Belle II,5.0,1.5,0.1564797193516119,3.831951535799651e-05,0.1099525757381817
Belle II,5.0,1.5,0.1564797193516119,3.6175955247722094e-05,0.0798086332275477
Belle II,5.0,1.5,0.1564797193516119,3.415230401164488e-05,0.0565859265677304
Belle II,5.0,1.5,0.1564797193516119,3.224185405241671e-05,0.0393118929924684
Belle II,5.0,1.5,0.1564797193516119,3.0438272989807357e-05,0.0268405691733031
Belle II,5.0,1.5,0.1564797193516119,2.8735582671387693e-05,0.0180595422304635
Belle II,5.0,1.5,0.1564797193516119,2.712813935733687e-05,0.012004261666814
Belle II,5.0,1.5,0.1564797193516119,2.5610615013694096e-05,0.0078996121149393
Belle II,5.0,1.5,0.1564797193516119,2.4177979652049467e-05,0.0051559584515286
Belle II,5.0,1.5,0.1564797193516119,2.2825484657137037e-05,0.0033428103861765
Belle II,5.0,1.5,0.1564797193516119,2.1548647047067697e-05,0.0021555859125836
Belle II,5.0,1.5,0.1564797193516119,2.0343234614030807e-05,0.001383964111125
Belle II,5.0,1.5,0.1564797193516119,1.9205251896212053e-05,0.0008854449119018
Belle II,5.0,1.5,0.1564797193516119,1.813092693442984e-05,0.0005649070937946
Belle II,5.0,1.5,0.1564797193516119,1.7116698769593878e-05,0.0003595961364815
Belle II,5.0,1.5,0.1564797193516119,1.6159205639544986e-05,0.0002284924362736
Belle II,5.0,1.5,0.1564797193516119,1.525527383615328e-05,0.0001449790088517
Belle II,5.0,1.5,0.1564797193516119,1.440190718574058e-05,9.188428627651008e-05
Belle II,5.0,1.5,0.1564797193516119,1.359627711795879e-05,5.818100744309365e-05
Belle II,5.0,1.5,0.1564797193516119,1.283571329020642e-05,3.681338966298e-05
Belle II,5.0,1.5,0.1564797193516119,1.211769473650715e-05,2.3279805540500252e-05
Belle II,5.0,1.5,0.1564797193516119,1.1439841511512262e-05,1.471475999470499e-05
Belle II,5.0,1.5,0.1564797193516119,1.0799906801930346e-05,9.297542935047989e-06
Belle II,5.0,1.5,0.1564797193516119,1.019576947923667e-05,5.872958351607418e-06
Belle II,5.0,1.5,0.1564797193516119,9.625427068977438e-06,3.7089011940187458e-06
Belle II,5.0,1.5,0.1564797193516119,9.086989113365092e-06,2.341821660535215e-06
Belle II,5.0,1.5,0.1564797193516119,8.578670905164096e-06,1.4784238673466226e-06
Belle II,5.0,1.5,0.1564797193516119,8.09878757209777e-06,9.332408165372712e-07
Belle II,5.0,1.5,0.1564797193516119,7.645748492168167e-06,5.890449665014901e-07
Belle II,5.0,1.5,0.1564797193516119,7.218052021378054e-06,3.717674514449235e-07
Belle II,5.0,1.5,0.1564797193516119,6.814280516379548e-06,2.3462214852460157e-07
Belle II,5.0,1.5,0.1564797193516119,6.4330956355513725e-06,1.480630098345008e-07
Belle II,5.0,1.5,0.1564797193516119,6.073233902929776e-06,9.343469875441257e-08
Belle II,5.0,1.5,0.1564797193516119,5.7335025202892635e-06,5.895995390232093e-08
Belle II,5.0,1.5,0.1564797193516119,5.412775413491831e-06,3.720454653040008e-08
Belle II,5.0,1.5,0.1564797193516119,5.109989500000001e-06,2.3476151307522547e-08
Belle II,5.0,1.5,0.1957433820584431,0.0051099895,0.0
Belle II,5.0,1.5,0.1957433820584431,0.0048241411651818,0.0
Belle II,5.0,1.5,0.1957433820584431,0.0045542829357285,0.0
Belle II,5.0,1.5,0.1957433820584431,0.0042995203391579,0.0
Belle II,5.0,1.5,0.1957433820584431,0.0040590089389946,0.0
Belle II,5.0,1.5,0.1957433820584431,0.0038319515357996,0.0
Belle II,5.0,1.5,0.1957433820584431,0.0036175955247722,0.0
Belle II,5.0,1.5,0.1957433820584431,0.0034152304011644,0.0
Belle II,5.0,1.5,0.1957433820584431,0.0032241854052416,0.0
Belle II,5.0,1.5,0.1957433820584431,0.0030438272989807,0.0
Belle II,5.0,1.5,0.1957433820584431,0.0028735582671387,0.0
Belle II,5.0,1.5,0.1957433820584431,0.0027128139357336,0.0
Belle II,5.0,1.5,0.1957433820584431,0.0025610615013694,0.0
Belle II,5.0,1.5,0.1957433820584431,0.0024177979652049,0.0
Belle II,5.0,1.5,0.1957433820584431,0.0022825484657137,0.0
Belle II,5.0,1.5,0.1957433820584431,0.0021548647047067,0.0
Belle II,5.0,1.5,0.1957433820584431,0.002034323461403,0.0
Belle II,5.0,1.5,0.1957433820584431,0.0019205251896212,0.0
Belle II,5.0,1.5,0.1957433820584431,0.0018130926934429,0.0
Belle II,5.0,1.5,0.1957433820584431,0.0017116698769593,0.0
Belle II,5.0,1.5,0.1957433820584431,0.0016159205639544,0.0
Belle II,5.0,1.5,0.1957433820584431,0.0015255273836153,0.0
Belle II,5.0,1.5,0.1957433820584431,0.001440190718574,3.651833211149031e-279
Belle II,5.0,1.5,0.1957433820584431,0.0013596277117958,1.0152052888250968e-222
Belle II,5.0,1.5,0.1957433820584431,0.0012835713290206,6.944693603810614e-178
Belle II,5.0,1.5,0.1957433820584431,0.0012117694736507,2.854061456621535e-142
Belle II,5.0,1.5,0.1957433820584431,0.0011439841511512,5.554970854729195e-114
Belle II,5.0,1.5,0.1957433820584431,0.001079990680193,1.645516910058321e-91
Belle II,5.0,1.5,0.1957433820584431,0.0010195769479236,1.1702074183556576e-73
Belle II,5.0,1.5,0.1957433820584431,0.0009625427068977,1.7928785414993496e-59
Belle II,5.0,1.5,0.1957433820584431,0.0009086989113365,3.3949486594119946e-48
Belle II,5.0,1.5,0.1957433820584431,0.0008578670905164,3.192169502661392e-39
Belle II,5.0,1.5,0.1957433820584431,0.0008098787572097,4.502763428122111e-32
Belle II,5.0,1.5,0.1957433820584431,0.0007645748492168,2.2892545295797758e-26
Belle II,5.0,1.5,0.1957433820584431,0.0007218052021378,8.38833173559451e-22
Belle II,5.0,1.5,0.1957433820584431,0.0006814280516379,3.831230925383698e-18
Belle II,5.0,1.5,0.1957433820584431,0.0006433095635551,3.3709660058275324e-15
Belle II,5.0,1.5,0.1957433820584431,0.0006073233902929,8.096697276049911e-13
Belle II,5.0,1.5,0.1957433820584431,0.0005733502520289,7.019548188024929e-11
Belle II,5.0,1.5,0.1957433820584431,0.0005412775413491,2.740379147951269e-09
Belle II,5.0,1.5,0.1957433820584431,0.00051099895,5.719839768426547e-08
Belle II,5.0,1.5,0.1957433820584431,0.0004824141165181,7.279254213354411e-07
Belle II,5.0,1.5,0.1957433820584431,0.0004554282935728,6.244405188019867e-06
Belle II,5.0,1.5,0.1957433820584431,0.0004299520339157,3.899503560836207e-05
Belle II,5.0,1.5,0.1957433820584431,0.0004059008938994,0.0001879970957835
Belle II,5.0,1.5,0.1957433820584431,0.0003831951535799,0.0007309967744292
Belle II,5.0,1.5,0.1957433820584431,0.0003617595524772,0.0023649782745626
Belle II,5.0,1.5,0.1957433820584431,0.0003415230401164,0.0065025577318983
Belle II,5.0,1.5,0.1957433820584431,0.0003224185405241,0.0154175434432514
Belle II,5.0,1.5,0.1957433820584431,0.000304382729898,0.0318910268279047
Belle II,5.0,1.5,0.1957433820584431,0.0002873558267138,0.0582231050239425
Belle II,5.0,1.5,0.1957433820584431,0.0002712813935733,0.0950582734374346
Belle II,5.0,1.5,0.1957433820584431,0.0002561061501369,0.1408283120175484
Belle II,5.0,1.5,0.1957433820584431,0.0002417797965204,0.1922168451847674
Belle II,5.0,1.5,0.1957433820584431,0.0002282548465713,0.2452831049324259
Belle II,5.0,1.5,0.1957433820584431,0.0002154864704706,0.2965424817107683
Belle II,5.0,1.5,0.1957433820584431,0.0002034323461403,0.3435588614606398
Belle II,5.0,1.5,0.1957433820584431,0.0001920525189621,0.3850276697294464
Belle II,5.0,1.5,0.1957433820584431,0.0001813092693442,0.4205569113725287
Belle II,5.0,1.5,0.1957433820584431,0.0001711669876959,0.4503589228763047
Belle II,5.0,1.5,0.1957433820584431,0.0001615920563954,0.4749774169335313
Belle II,5.0,1.5,0.1957433820584431,0.0001525527383615,0.4950923593757834
Belle II,5.0,1.5,0.1957433820584431,0.0001440190718574,0.5113996639447258
Belle II,5.0,1.5,0.1957433820584431,0.0001359627711795,0.5245466947602083
Belle II,5.0,1.5,0.1957433820584431,0.000128357132902,0.5351038707510277
Belle II,5.0,1.5,0.1957433820584431,0.000121176947365,0.5435572677139128
Belle II,5.0,1.5,0.1957433820584431,0.0001143984151151,0.5503121778097123
Belle II,5.0,1.5,0.1957433820584431,0.0001079990680193,0.5557014019286963
Belle II,5.0,1.5,0.1957433820584431,0.0001019576947923,0.5599941720447136
Belle II,5.0,1.5,0.1957433820584431,9.625427068977445e-05,0.563401696771243
Belle II,5.0,1.5,0.1957433820584431,9.086989113365092e-05,0.566072663845436
Belle II,5.0,1.5,0.1957433820584431,8.578670905164095e-05,0.5680670639827649
Belle II,5.0,1.5,0.1957433820584431,8.098787572097772e-05,0.5692958034964222
Belle II,5.0,1.5,0.1957433820584431,7.645748492168166e-05,0.5694276323276823
Belle II,5.0,1.5,0.1957433820584431,7.218052021378058e-05,0.5677931563924815
Belle II,5.0,1.5,0.1957433820584431,6.814280516379549e-05,0.5633375135250644
Belle II,5.0,1.5,0.1957433820584431,6.433095635551372e-05,0.554668960282668
Belle II,5.0,1.5,0.1957433820584431,6.073233902929775e-05,0.5402238629777792
Belle II,5.0,1.5,0.1957433820584431,5.733502520289264e-05,0.5185386893014874
Belle II,5.0,1.5,0.1957433820584431,5.412775413491833e-05,0.4885942838999871
Belle II,5.0,1.5,0.1957433820584431,5.1099895e-05,0.4501677445921321
Belle II,5.0,1.5,0.1957433820584431,4.824141165181868e-05,0.4040936262598367
Belle II,5.0,1.5,0.1957433820584431,4.554282935728592e-05,0.3523240258437535
Belle II,5.0,1.5,0.1957433820584431,4.29952033915796e-05,0.2977120159953344
Belle II,5.0,1.5,0.1957433820584431,4.0590089389946125e-05,0.2435306881580072
Belle II,5.0,1.5,0.1957433820584431,3.831951535799651e-05,0.1928571470152492
Belle II,5.0,1.5,0.1957433820584431,3.6175955247722094e-05,0.1480295134448715
Belle II,5.0,1.5,0.1957433820584431,3.415230401164488e-05,0.1103547451861556
Belle II,5.0,1.5,0.1957433820584431,3.224185405241671e-05,0.0801184439987574
Belle II,5.0,1.5,0.1957433820584431,3.0438272989807357e-05,0.0568176017894652
Belle II,5.0,1.5,0.1957433820584431,2.8735582671387693e-05,0.0394806954056212
Belle II,5.0,1.5,0.1957433820584431,2.712813935733687e-05,0.0269607862172717
Belle II,5.0,1.5,0.1957433820584431,2.5610615013694096e-05,0.0181434634223615
Belle II,5.0,1.5,0.1957433820584431,2.4177979652049467e-05,0.0120618377067165
Belle II,5.0,1.5,0.1957433820584431,2.2825484657137037e-05,0.0079385301400421
Belle II,5.0,1.5,0.1957433820584431,2.1548647047067697e-05,0.0051819354787371
Belle II,5.0,1.5,0.1957433820584431,2.0343234614030807e-05,0.0033599677369199
Belle II,5.0,1.5,0.1957433820584431,1.9205251896212053e-05,0.0021668194961018
Belle II,5.0,1.5,0.1957433820584431,1.813092693442984e-05,0.001391266591838
Belle II,5.0,1.5,0.1957433820584431,1.7116698769593878e-05,0.0008901642371356
Belle II,5.0,1.5,0.1957433820584431,1.6159205639544986e-05,0.0005679425644141
Belle II,5.0,1.5,0.1957433820584431,1.525527383615328e-05,0.0003615410713426
Belle II,5.0,1.5,0.1957433820584431,1.440190718574058e-05,0.000229734780265
Belle II,5.0,1.5,0.1957433820584431,1.359627711795879e-05,0.0001457706001551
Belle II,5.0,1.5,0.1957433820584431,1.283571329020642e-05,9.238766730533222e-05
Belle II,5.0,1.5,0.1957433820584431,1.211769473650715e-05,5.850060413101144e-05
Belle II,5.0,1.5,0.1957433820584431,1.1439841511512262e-05,3.701604420555449e-05
Belle II,5.0,1.5,0.1957433820584431,1.0799906801930346e-05,2.3408177625501632e-05
Belle II,5.0,1.5,0.1957433820584431,1.019576947923667e-05,1.4796012040271988e-05
Belle II,5.0,1.5,0.1957433820584431,9.625427068977438e-06,9.34893769216225e-06
Belle II,5.0,1.5,0.1957433820584431,9.086989113365092e-06,5.905450699059542e-06
Belle II,5.0,1.5,0.1957433820584431,8.578670905164096e-06,3.72943486156457e-06
Belle II,5.0,1.5,0.1957433820584431,8.09878757209777e-06,2.3547937911139517e-06
Belle II,5.0,1.5,0.1957433820584431,7.645748492168167e-06,1.4866168918566828e-06
Belle II,5.0,1.5,0.1957433820584431,7.218052021378054e-06,9.3841436213566e-07
Belle II,5.0,1.5,0.1957433820584431,6.814280516379548e-06,5.923113083333603e-07
Belle II,5.0,1.5,0.1957433820584431,6.4330956355513725e-06,3.7382940469846587e-07
Belle II,5.0,1.5,0.1957433820584431,6.073233902929776e-06,2.3592367006921877e-07
Belle II,5.0,1.5,0.1957433820584431,5.7335025202892635e-06,1.4888447365454057e-07
Belle II,5.0,1.5,0.1957433820584431,5.412775413491831e-06,9.395313736608814e-08
Belle II,5.0,1.5,0.1957433820584431,5.109989500000001e-06,5.9287131717720734e-08
Belle II,5.0,1.5,0.2448590256835922,0.0051099895,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0048241411651818,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0045542829357285,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0042995203391579,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0040590089389946,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0038319515357996,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0036175955247722,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0034152304011644,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0032241854052416,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0030438272989807,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0028735582671387,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0027128139357336,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0025610615013694,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0024177979652049,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0022825484657137,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0021548647047067,0.0
Belle II,5.0,1.5,0.2448590256835922,0.002034323461403,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0019205251896212,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0018130926934429,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0017116698769593,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0016159205639544,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0015255273836153,0.0
Belle II,5.0,1.5,0.2448590256835922,0.001440190718574,0.0
Belle II,5.0,1.5,0.2448590256835922,0.0013596277117958,1.2653607046363691e-307
Belle II,5.0,1.5,0.2448590256835922,0.0012835713290206,2.510363533411503e-245
Belle II,5.0,1.5,0.2448590256835922,0.0012117694736507,7.663329745464144e-196
Belle II,5.0,1.5,0.2448590256835922,0.0011439841511512,1.554163606518705e-156
Belle II,5.0,1.5,0.2448590256835922,0.001079990680193,2.5954913470887877e-125
Belle II,5.0,1.5,0.2448590256835922,0.0010195769479236,1.641760908668907e-100
Belle II,5.0,1.5,0.2448590256835922,0.0009625427068977,8.232205960535499e-81
Belle II,5.0,1.5,0.2448590256835922,0.0009086989113365,3.66392813309371e-65
Belle II,5.0,1.5,0.2448590256835922,0.0008578670905164,9.861580653009774e-53
Belle II,5.0,1.5,0.2448590256835922,0.0008098787572097,7.37096586597526e-43
Belle II,5.0,1.5,0.2448590256835922,0.0007645748492168,5.138201893652541e-35
Belle II,5.0,1.5,0.2448590256835922,0.0007218052021378,8.76213984132726e-29
Belle II,5.0,1.5,0.2448590256835922,0.0006814280516379,7.90132728476008e-24
Belle II,5.0,1.5,0.2448590256835922,0.0006433095635551,7.012774184999871e-20
Belle II,5.0,1.5,0.2448590256835922,0.0006073233902929,1.0156140597622539e-16
Belle II,5.0,1.5,0.2448590256835922,0.0005733502520289,3.620614143298469e-14
Belle II,5.0,1.5,0.2448590256835922,0.0005412775413491,4.3982274150145835e-12
Belle II,5.0,1.5,0.2448590256835922,0.00051099895,2.3222465459153902e-10
Belle II,5.0,1.5,0.2448590256835922,0.0004824141165181,6.350576149520638e-09
Belle II,5.0,1.5,0.2448590256835922,0.0004554282935728,1.0246024989609044e-07
Belle II,5.0,1.5,0.2448590256835922,0.0004299520339157,1.0812176903423169e-06
Belle II,5.0,1.5,0.2448590256835922,0.0004059008938994,8.109817495607585e-06
Belle II,5.0,1.5,0.2448590256835922,0.0003831951535799,4.615418927053311e-05
Belle II,5.0,1.5,0.2448590256835922,0.0003617595524772,0.0002093147414279
Belle II,5.0,1.5,0.2448590256835922,0.0003415230401164,0.000783248685673
Belle II,5.0,1.5,0.2448590256835922,0.0003224185405241,0.0024755724227922
Belle II,5.0,1.5,0.2448590256835922,0.000304382729898,0.0067110732806697
Belle II,5.0,1.5,0.2448590256835922,0.0002873558267138,0.0157735925031356
Belle II,5.0,1.5,0.2448590256835922,0.0002712813935733,0.032447448156799
Belle II,5.0,1.5,0.2448590256835922,0.0002561061501369,0.0590280628013399
Belle II,5.0,1.5,0.2448590256835922,0.0002417797965204,0.0961503805716511
Belle II,5.0,1.5,0.2448590256835922,0.0002282548465713,0.1422323484704578
Belle II,5.0,1.5,0.2448590256835922,0.0002154864704706,0.1939349590804025
Belle II,5.0,1.5,0.2448590256835922,0.0002034323461403,0.2472848722859778
Belle II,5.0,1.5,0.2448590256835922,0.0001920525189621,0.2987638649547233
Belle II,5.0,1.5,0.2448590256835922,0.0001813092693442,0.3459140586840923
Belle II,5.0,1.5,0.2448590256835922,0.0001711669876959,0.387427639837109
Belle II,5.0,1.5,0.2448590256835922,0.0001615920563954,0.4229253756976498
Belle II,5.0,1.5,0.2448590256835922,0.0001525527383615,0.4526408086800762
Belle II,5.0,1.5,0.2448590256835922,0.0001440190718574,0.4771399277593429
Belle II,5.0,1.5,0.2448590256835922,0.0001359627711795,0.4971214709368431
Belle II,5.0,1.5,0.2448590256835922,0.000128357132902,0.5132949310915872
Belle II,5.0,1.5,0.2448590256835922,0.000121176947365,0.5263162456882692
Belle II,5.0,1.5,0.2448590256835922,0.0001143984151151,0.5367604263313248
Belle II,5.0,1.5,0.2448590256835922,0.0001079990680193,0.545115349639213
Belle II,5.0,1.5,0.2448590256835922,0.0001019576947923,0.5517863590536863
Belle II,5.0,1.5,0.2448590256835922,9.625427068977445e-05,0.5571053767744617
Belle II,5.0,1.5,0.2448590256835922,9.086989113365092e-05,0.5613404067446086
Belle II,5.0,1.5,0.2448590256835922,8.578670905164095e-05,0.5647012601042017
Belle II,5.0,1.5,0.2448590256835922,8.098787572097772e-05,0.5673344492330958
Belle II,5.0,1.5,0.2448590256835922,7.645748492168166e-05,0.5692956121814272
Belle II,5.0,1.5,0.2448590256835922,7.218052021378058e-05,0.5704883263291823
Belle II,5.0,1.5,0.2448590256835922,6.814280516379549e-05,0.5705725481330074
Belle II,5.0,1.5,0.2448590256835922,6.433095635551372e-05,0.5688726018708729
Belle II,5.0,1.5,0.2448590256835922,6.073233902929775e-05,0.5643377841511238
Belle II,5.0,1.5,0.2448590256835922,5.733502520289264e-05,0.5556064369626724
Belle II,5.0,1.5,0.2448590256835922,5.412775413491833e-05,0.5411866853375599
Belle II,5.0,1.5,0.2448590256835922,5.1099895e-05,0.5197181815509039
Belle II,5.0,1.5,0.2448590256835922,4.824141165181868e-05,0.4902624171577324
Belle II,5.0,1.5,0.2448590256835922,4.554282935728592e-05,0.4525852650073986
Belle II,5.0,1.5,0.2448590256835922,4.29952033915796e-05,0.4073920580942043
Belle II,5.0,1.5,0.2448590256835922,4.0590089389946125e-05,0.3564324315022871
Belle II,5.0,1.5,0.2448590256835922,3.831951535799651e-05,0.3023687790498029
Belle II,5.0,1.5,0.2448590256835922,3.6175955247722094e-05,0.2483661067008942
Belle II,5.0,1.5,0.2448590256835922,3.415230401164488e-05,0.1974997496333584
Belle II,5.0,1.5,0.2448590256835922,3.224185405241671e-05,0.1521906167969355
Belle II,5.0,1.5,0.2448590256835922,3.0438272989807357e-05,0.1138681403264774
Belle II,5.0,1.5,0.2448590256835922,2.8735582671387693e-05,0.0829368152921383
Belle II,5.0,1.5,0.2448590256835922,2.712813935733687e-05,0.0589822827748508
Belle II,5.0,1.5,0.2448590256835922,2.5610615013694096e-05,0.0410837415457217
Belle II,5.0,1.5,0.2448590256835922,2.4177979652049467e-05,0.0281124571886731
Belle II,5.0,1.5,0.2448590256835922,2.2825484657137037e-05,0.018950430659064
Belle II,5.0,1.5,0.2448590256835922,2.1548647047067697e-05,0.0126158251686528
Belle II,5.0,1.5,0.2448590256835922,2.0343234614030807e-05,0.008312568863
Belle II,5.0,1.5,0.2448590256835922,1.9205251896212053e-05,0.0054310971426502
Belle II,5.0,1.5,0.2448590256835922,1.813092693442984e-05,0.0035241498635222
Belle II,5.0,1.5,0.2448590256835922,1.7116698769593878e-05,0.0022740640739075
Belle II,5.0,1.5,0.2448590256835922,1.6159205639544986e-05,0.0014608299932412
Belle II,5.0,1.5,0.2448590256835922,1.525527383615328e-05,0.0009350335700554
Belle II,5.0,1.5,0.2448590256835922,1.440190718574058e-05,0.0005967544046546
Belle II,5.0,1.5,0.2448590256835922,1.359627711795879e-05,0.0003799758502224
Belle II,5.0,1.5,0.2448590256835922,1.283571329020642e-05,0.0002414963511318
Belle II,5.0,1.5,0.2448590256835922,1.211769473650715e-05,0.0001532575528701
Belle II,5.0,1.5,0.2448590256835922,1.1439841511512262e-05,9.714494411005794e-05
Belle II,5.0,1.5,0.2448590256835922,1.0799906801930346e-05,6.151906712006506e-05
Belle II,5.0,1.5,0.2448590256835922,1.019576947923667e-05,3.8929045885687034e-05
Belle II,5.0,1.5,0.2448590256835922,9.625427068977438e-06,2.461946959201221e-05
Belle II,5.0,1.5,0.2448590256835922,9.086989113365092e-06,1.556243314108179e-05
Belle II,5.0,1.5,0.2448590256835922,8.578670905164096e-06,9.833596116362182e-06
Belle II,5.0,1.5,0.2448590256835922,8.09878757209777e-06,6.211791704573472e-06
Belle II,5.0,1.5,0.2448590256835922,7.645748492168167e-06,3.9229952103735785e-06
Belle II,5.0,1.5,0.2448590256835922,7.218052021378054e-06,2.4770587546180114e-06
Belle II,5.0,1.5,0.2448590256835922,6.814280516379548e-06,1.5638294287789018e-06
Belle II,5.0,1.5,0.2448590256835922,6.4330956355513725e-06,9.871665720274997e-07
Belle II,5.0,1.5,0.2448590256835922,6.073233902929776e-06,6.230891227758585e-07
Belle II,5.0,1.5,0.2448590256835922,5.7335025202892635e-06,3.932575429639803e-07
Belle II,5.0,1.5,0.2448590256835922,5.412775413491831e-06,2.481863339333527e-07
Belle II,5.0,1.5,0.2448590256835922,5.109989500000001e-06,1.566238660837935e-07
Belle II,5.0,1.5,0.3062986948944054,0.0051099895,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0048241411651818,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0045542829357285,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0042995203391579,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0040590089389946,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0038319515357996,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0036175955247722,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0034152304011644,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0032241854052416,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0030438272989807,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0028735582671387,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0027128139357336,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0025610615013694,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0024177979652049,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0022825484657137,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0021548647047067,0.0
Belle II,5.0,1.5,0.3062986948944054,0.002034323461403,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0019205251896212,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0018130926934429,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0017116698769593,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0016159205639544,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0015255273836153,0.0
Belle II,5.0,1.5,0.3062986948944054,0.001440190718574,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0013596277117958,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0012835713290206,0.0
Belle II,5.0,1.5,0.3062986948944054,0.0012117694736507,2.502858093071e-311
Belle II,5.0,1.5,0.3062986948944054,0.0011439841511512,2.868956158455603e-248
Belle II,5.0,1.5,0.3062986948944054,0.001079990680193,3.527973996850549e-198
Belle II,5.0,1.5,0.3062986948944054,0.0010195769479236,2.164949332943352e-158
Belle II,5.0,1.5,0.3062986948944054,0.0009625427068977,8.726307443261691e-127
Belle II,5.0,1.5,0.3062986948944054,0.0009086989113365,1.1164853941647947e-101
Belle II,5.0,1.5,0.3062986948944054,0.0008578670905164,9.888240625391891e-82
Belle II,5.0,1.5,0.3062986948944054,0.0008098787572097,7.018538901683523e-66
Belle II,5.0,1.5,0.3062986948944054,0.0007645748492168,2.789711874977385e-53
Belle II,5.0,1.5,0.3062986948944054,0.0007218052021378,2.901269634016999e-43
Belle II,5.0,1.5,0.3062986948944054,0.0006814280516379,2.6804649294246617e-35
Belle II,5.0,1.5,0.3062986948944054,0.0006433095635551,5.808565826212063e-29
Belle II,5.0,1.5,0.3062986948944054,0.0006073233902929,6.3987982208309065e-24
Belle II,5.0,1.5,0.3062986948944054,0.0005733502520289,6.650433652955047e-20
Belle II,5.0,1.5,0.3062986948944054,0.0005412775413491,1.0710390772816471e-16
Belle II,5.0,1.5,0.3062986948944054,0.00051099895,3.9919568921418104e-14
Belle II,5.0,1.5,0.3062986948944054,0.0004824141165181,4.783148234530024e-12
Belle II,5.0,1.5,0.3062986948944054,0.0004554282935728,2.413052764044569e-10
Belle II,5.0,1.5,0.3062986948944054,0.0004299520339157,6.335874553188014e-09
Belle II,5.0,1.5,0.3062986948944054,0.0004059008938994,1.007015394609359e-07
Belle II,5.0,1.5,0.3062986948944054,0.0003831951535799,1.070335233127216e-06
Belle II,5.0,1.5,0.3062986948944054,0.0003617595524772,8.150370302453236e-06
Belle II,5.0,1.5,0.3062986948944054,0.0003415230401164,4.692302564806487e-05
Belle II,5.0,1.5,0.3062986948944054,0.0003224185405241,0.0002134479124119
Belle II,5.0,1.5,0.3062986948944054,0.000304382729898,0.0007945409198996
Belle II,5.0,1.5,0.3062986948944054,0.0002873558267138,0.002485370338621
Belle II,5.0,1.5,0.3062986948944054,0.0002712813935733,0.0066600824377227
Belle II,5.0,1.5,0.3062986948944054,0.0002561061501369,0.0155017249877171
Belle II,5.0,1.5,0.3062986948944054,0.0002417797965204,0.0316825314639621
Belle II,5.0,1.5,0.3062986948944054,0.0002282548465713,0.0574597734319305
Belle II,5.0,1.5,0.3062986948944054,0.0002154864704706,0.0935646284000424
Belle II,5.0,1.5,0.3062986948944054,0.0002034323461403,0.1386169811107212
Belle II,5.0,1.5,0.3062986948944054,0.0001920525189621,0.1894892705218371
Belle II,5.0,1.5,0.3062986948944054,0.0001813092693442,0.2423425847918887
Belle II,5.0,1.5,0.3062986948944054,0.0001711669876959,0.2936879051745272
Belle II,5.0,1.5,0.3062986948944054,0.0001615920563954,0.3410145160911698
Belle II,5.0,1.5,0.3062986948944054,0.0001525527383615,0.3829222408100817
Belle II,5.0,1.5,0.3062986948944054,0.0001440190718574,0.4189362852418949
Belle II,5.0,1.5,0.3062986948944054,0.0001359627711795,0.4492120126099473
Belle II,5.0,1.5,0.3062986948944054,0.000128357132902,0.4742611202979426
Belle II,5.0,1.5,0.3062986948944054,0.000121176947365,0.4947500147846441
Belle II,5.0,1.5,0.3062986948944054,0.0001143984151151,0.5113725388014957
Belle II,5.0,1.5,0.3062986948944054,0.0001079990680193,0.5247801077765889
Belle II,5.0,1.5,0.3062986948944054,0.0001019576947923,0.5355498336377367
Belle II,5.0,1.5,0.3062986948944054,9.625427068977445e-05,0.5441751354938092
Belle II,5.0,1.5,0.3062986948944054,9.086989113365092e-05,0.5510683083883327
Belle II,5.0,1.5,0.3062986948944054,8.578670905164095e-05,0.5565684553038078
Belle II,5.0,1.5,0.3062986948944054,8.098787572097772e-05,0.5609503704301027
Belle II,5.0,1.5,0.3062986948944054,7.645748492168166e-05,0.5644298224197921
Belle II,5.0,1.5,0.3062986948944054,7.218052021378058e-05,0.5671576502391847
Belle II,5.0,1.5,0.3062986948944054,6.814280516379549e-05,0.5691909069103092
Belle II,5.0,1.5,0.3062986948944054,6.433095635551372e-05,0.5704312835661799
Belle II,5.0,1.5,0.3062986948944054,6.073233902929775e-05,0.5705372049227628
Belle II,5.0,1.5,0.3062986948944054,5.733502520289264e-05,0.5688422064055768
Belle II,5.0,1.5,0.3062986948944054,5.412775413491833e-05,0.5643290572042576
Belle II,5.0,1.5,0.3062986948944054,5.1099895e-05,0.555696940485104
Belle II,5.0,1.5,0.3062986948944054,4.824141165181868e-05,0.5415211629060416
Belle II,5.0,1.5,0.3062986948944054,4.554282935728592e-05,0.5204743796567014
Belle II,5.0,1.5,0.3062986948944054,4.29952033915796e-05,0.4915838506297077
Belle II,5.0,1.5,0.3062986948944054,4.0590089389946125e-05,0.4545173563891445
Belle II,5.0,1.5,0.3062986948944054,3.831951535799651e-05,0.409861492842572
Belle II,5.0,1.5,0.3062986948944054,3.6175955247722094e-05,0.3592779290609834
Belle II,5.0,1.5,0.3062986948944054,3.415230401164488e-05,0.3053934720049246
Belle II,5.0,1.5,0.3062986948944054,3.224185405241671e-05,0.2513783357913957
Belle II,5.0,1.5,0.3062986948944054,3.0438272989807357e-05,0.2003351417277727
Belle II,5.0,1.5,0.3062986948944054,2.8735582671387693e-05,0.1547249450818943
Belle II,5.0,1.5,0.3062986948944054,2.712813935733687e-05,0.1160258964357994
Belle II,5.0,1.5,0.3062986948944054,2.5610615013694096e-05,0.0846927170134808
Belle II,5.0,1.5,0.3062986948944054,2.4177979652049467e-05,0.0603536510836218
Belle II,5.0,1.5,0.3062986948944054,2.2825484657137037e-05,0.0421165330684229
Belle II,5.0,1.5,0.3062986948944054,2.1548647047067697e-05,0.0288661695128304
Belle II,5.0,1.5,0.3062986948944054,2.0343234614030807e-05,0.0194859724475163
Belle II,5.0,1.5,0.3062986948944054,1.9205251896212053e-05,0.0129879329024284
Belle II,5.0,1.5,0.3062986948944054,1.813092693442984e-05,0.0085663781655851
Belle II,5.0,1.5,0.3062986948944054,1.7116698769593878e-05,0.005601609156144
Belle II,5.0,1.5,0.3062986948944054,1.6159205639544986e-05,0.0036372943001121
Belle II,5.0,1.5,0.3062986948944054,1.525527383615328e-05,0.0023483935492113
Belle II,5.0,1.5,0.3062986948944054,1.440190718574058e-05,0.0015092671686584
Belle II,5.0,1.5,0.3062986948944054,1.359627711795879e-05,0.0009663933976753
Belle II,5.0,1.5,0.3062986948944054,1.283571329020642e-05,0.0006169522098545
Belle II,5.0,1.5,0.3062986948944054,1.211769473650715e-05,0.0003929303924209
Belle II,5.0,1.5,0.3062986948944054,1.1439841511512262e-05,0.0002497775130882
Belle II,5.0,1.5,0.3062986948944054,1.0799906801930346e-05,0.0001585371908377
Belle II,5.0,1.5,0.3062986948944054,1.019576947923667e-05,0.0001005038276038
Belle II,5.0,1.5,0.3062986948944054,9.625427068977438e-06,6.365236285875715e-05
Belle II,5.0,1.5,0.3062986948944054,9.086989113365092e-06,4.028212191925696e-05
Belle II,5.0,1.5,0.3062986948944054,8.578670905164096e-06,2.5476759608700415e-05
Belle II,5.0,1.5,0.3062986948944054,8.09878757209777e-06,1.61051370478717e-05
Belle II,5.0,1.5,0.3062986948944054,7.645748492168167e-06,1.017691964385545e-05
Belle II,5.0,1.5,0.3062986948944054,7.218052021378054e-06,6.428866788699282e-06
Belle II,5.0,1.5,0.3062986948944054,6.814280516379548e-06,4.0601876600211735e-06
Belle II,5.0,1.5,0.3062986948944054,6.4330956355513725e-06,2.563735474124732e-06
Belle II,5.0,1.5,0.3062986948944054,6.073233902929776e-06,1.6185760248700497e-06
Belle II,5.0,1.5,0.3062986948944054,5.7335025202892635e-06,1.021738080448486e-06
Belle II,5.0,1.5,0.3062986948944054,5.412775413491831e-06,6.449166875114669e-07
Belle II,5.0,1.5,0.3062986948944054,5.109989500000001e-06,4.07037036216862e-07
Belle II,5.0,1.5,0.3831547161967765,0.0051099895,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0048241411651818,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0045542829357285,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0042995203391579,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0040590089389946,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0038319515357996,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0036175955247722,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0034152304011644,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0032241854052416,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0030438272989807,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0028735582671387,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0027128139357336,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0025610615013694,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0024177979652049,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0022825484657137,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0021548647047067,0.0
Belle II,5.0,1.5,0.3831547161967765,0.002034323461403,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0019205251896212,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0018130926934429,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0017116698769593,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0016159205639544,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0015255273836153,0.0
Belle II,5.0,1.5,0.3831547161967765,0.001440190718574,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0013596277117958,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0012835713290206,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0012117694736507,0.0
Belle II,5.0,1.5,0.3831547161967765,0.0011439841511512,0.0
Belle II,5.0,1.5,0.3831547161967765,0.001079990680193,6.301495762016831e-301
Belle II,5.0,1.5,0.3831547161967765,0.0010195769479236,5.24245786936234e-240
Belle II,5.0,1.5,0.3831547161967765,0.0009625427068977,1.2884973536186758e-191
Belle II,5.0,1.5,0.3831547161967765,0.0009086989113365,3.532340521125868e-153
Belle II,5.0,1.5,0.3831547161967765,0.0008578670905164,1.2034681327564774e-122
Belle II,5.0,1.5,0.3831547161967765,0.0008098787572097,2.1535739857112654e-98
Belle II,5.0,1.5,0.3831547161967765,0.0007645748492168,3.960818342914787e-79
Belle II,5.0,1.5,0.3831547161967765,0.0007218052021378,7.947519000660256e-64
Belle II,5.0,1.5,0.3831547161967765,0.0006814280516379,1.1362938025646382e-51
Belle II,5.0,1.5,0.3831547161967765,0.0006433095635551,5.143593654646363e-42
Belle II,5.0,1.5,0.3831547161967765,0.0006073233902929,2.41586085213324e-34
Belle II,5.0,1.5,0.3831547161967765,0.0005733502520289,3.037937672548794e-28
Belle II,5.0,1.5,0.3831547161967765,0.0005412775413491,2.188288509745058e-23
Belle II,5.0,1.5,0.3831547161967765,0.00051099895,1.6646192498379297e-19
Belle II,5.0,1.5,0.3831547161967765,0.0004824141165181,2.1795074318966208e-16
Belle II,5.0,1.5,0.3831547161967765,0.0004554282935728,7.202292442688383e-14
Belle II,5.0,1.5,0.3831547161967765,0.0004299520339157,8.072838950249899e-12
Belle II,5.0,1.5,0.3831547161967765,0.0004059008938994,3.86661063056179e-10
Belle II,5.0,1.5,0.3831547161967765,0.0003831951535799,9.51819949046853e-09
Belle II,5.0,1.5,0.3831547161967765,0.0003617595524772,1.3943578049316386e-07
Belle II,5.0,1.5,0.3831547161967765,0.0003415230401164,1.3600990914333523e-06
Belle II,5.0,1.5,0.3831547161967765,0.0003224185405241,9.599535734228609e-06
Belle II,5.0,1.5,0.3831547161967765,0.000304382729898,5.20702127024121e-05
Belle II,5.0,1.5,0.3831547161967765,0.0002873558267138,0.0002266434337824
Belle II,5.0,1.5,0.3831547161967765,0.0002712813935733,0.0008165629025239
Belle II,5.0,1.5,0.3831547161967765,0.0002561061501369,0.0024910563677863
Belle II,5.0,1.5,0.3831547161967765,0.0002417797965204,0.0065444128326461
Belle II,5.0,1.5,0.3831547161967765,0.0002282548465713,0.0150006400042111
Belle II,5.0,1.5,0.3831547161967765,0.0002154864704706,0.0303287515805104
Belle II,5.0,1.5,0.3831547161967765,0.0002034323461403,0.0546624836508252
Belle II,5.0,1.5,0.3831547161967765,0.0001920525189621,0.0888235030357981
Belle II,5.0,1.5,0.3831547161967765,0.0001813092693442,0.1317476587384381
Belle II,5.0,1.5,0.3831547161967765,0.0001711669876959,0.1807088740352406
Belle II,5.0,1.5,0.3831547161967765,0.0001615920563954,0.2321768936351237
Belle II,5.0,1.5,0.3831547161967765,0.0001525527383615,0.2827847776077028
Belle II,5.0,1.5,0.3831547161967765,0.0001440190718574,0.3299736285663949
Belle II,5.0,1.5,0.3831547161967765,0.0001359627711795,0.3721989265171524
Belle II,5.0,1.5,0.3831547161967765,0.000128357132902,0.4088186527088855
Belle II,5.0,1.5,0.3831547161967765,0.000121176947365,0.4398431446952733
Belle II,5.0,1.5,0.3831547161967765,0.0001143984151151,0.4656781395915484
Belle II,5.0,1.5,0.3831547161967765,0.0001079990680193,0.486922473254492
Belle II,5.0,1.5,0.3831547161967765,0.0001019576947923,0.504232748743368
Belle II,5.0,1.5,0.3831547161967765,9.625427068977445e-05,0.518244189475361
Belle II,5.0,1.5,0.3831547161967765,9.086989113365092e-05,0.5295309369539042
Belle II,5.0,1.5,0.3831547161967765,8.578670905164095e-05,0.5385909561587454
Belle II,5.0,1.5,0.3831547161967765,8.098787572097772e-05,0.5458447899765754
Belle II,5.0,1.5,0.3831547161967765,7.645748492168166e-05,0.5516410231829801
Belle II,5.0,1.5,0.3831547161967765,7.218052021378058e-05,0.5562633793782239
Belle II,5.0,1.5,0.3831547161967765,6.814280516379549e-05,0.5599343625081938
Belle II,5.0,1.5,0.3831547161967765,6.433095635551372e-05,0.5628082145242929
Belle II,5.0,1.5,0.3831547161967765,6.073233902929775e-05,0.5649428928696464
Belle II,5.0,1.5,0.3831547161967765,5.733502520289264e-05,0.5662418769221753
Belle II,5.0,1.5,0.3831547161967765,5.412775413491833e-05,0.5663704422953866
Belle II,5.0,1.5,0.3831547161967765,5.1099895e-05,0.5646770866078867
Belle II,5.0,1.5,0.3831547161967765,4.824141165181868e-05,0.5601696053206335
Belle II,5.0,1.5,0.3831547161967765,4.554282935728592e-05,0.5515847586533413
Belle II,5.0,1.5,0.3831547161967765,4.29952033915796e-05,0.5375531738944035
Belle II,5.0,1.5,0.3831547161967765,4.0590089389946125e-05,0.5168270922498927
Belle II,5.0,1.5,0.3831547161967765,3.831951535799651e-05,0.488532664115521
Belle II,5.0,1.5,0.3831547161967765,3.6175955247722094e-05,0.4524200555865903
Belle II,5.0,1.5,0.3831547161967765,3.415230401164488e-05,0.4090776945420569
Belle II,5.0,1.5,0.3831547161967765,3.224185405241671e-05,0.3600391590752158
Belle II,5.0,1.5,0.3831547161967765,3.0438272989807357e-05,0.3076892257807119
Belle II,5.0,1.5,0.3831547161967765,2.8735582671387693e-05,0.2549275494768093
Belle II,5.0,1.5,0.3831547161967765,2.712813935733687e-05,0.2046616830625637
Belle II,5.0,1.5,0.3831547161967765,2.5610615013694096e-05,0.1592948751723273
Belle II,5.0,1.5,0.3831547161967765,2.4177979652049467e-05,0.1203790118604801
Belle II,5.0,1.5,0.3831547161967765,2.2825484657137037e-05,0.0885197173024129
Belle II,5.0,1.5,0.3831547161967765,2.1548647047067697e-05,0.0635089661849503
Belle II,5.0,1.5,0.3831547161967765,2.0343234614030807e-05,0.0445863562398601
Belle II,5.0,1.5,0.3831547161967765,1.9205251896212053e-05,0.0307196072047108
Belle II,5.0,1.5,0.3831547161967765,1.813092693442984e-05,0.0208301088746075
Belle II,5.0,1.5,0.3831547161967765,1.7116698769593878e-05,0.013936132639841
Belle II,5.0,1.5,0.3831547161967765,1.6159205639544986e-05,0.0092205166412359
Belle II,5.0,1.5,0.3831547161967765,1.525527383615328e-05,0.0060448571084753
Belle II,5.0,1.5,0.3831547161967765,1.440190718574058e-05,0.0039333470641988
Belle II,5.0,1.5,0.3831547161967765,1.359627711795879e-05,0.0025438640955737
Belle II,5.0,1.5,0.3831547161967765,1.283571329020642e-05,0.0016371425115919
Belle II,5.0,1.5,0.3831547161967765,1.211769473650715e-05,0.0010494343551921
Belle II,5.0,1.5,0.3831547161967765,1.1439841511512262e-05,0.0006705621150051
Belle II,5.0,1.5,0.3831547161967765,1.0799906801930346e-05,0.0004273783047541
Belle II,5.0,1.5,0.3831547161967765,1.019576947923667e-05,0.0002718301231127
Belle II,5.0,1.5,0.3831547161967765,9.625427068977438e-06,0.0001726127879929
Belle II,5.0,1.5,0.3831547161967765,9.086989113365092e-06,0.0001094666951567
Belle II,5.0,1.5,0.3831547161967765,8.578670905164096e-06,6.93488939569662e-05
Belle II,5.0,1.5,0.3831547161967765,8.09878757209777e-06,4.389725722117857e-05
Belle II,5.0,1.5,0.3831547161967765,7.645748492168167e-06,2.776827269152184e-05
Belle II,5.0,1.5,0.3831547161967765,7.218052021378054e-06,1.7556278437024338e-05
Belle II,5.0,1.5,0.3831547161967765,6.814280516379548e-06,1.109519080723318e-05
Belle II,5.0,1.5,0.3831547161967765,6.4330956355513725e-06,7.0095950510917935e-06
Belle II,5.0,1.5,0.3831547161967765,6.073233902929776e-06,4.427274669283823e-06
Belle II,5.0,1.5,0.3831547161967765,5.7335025202892635e-06,2.7956892364206426e-06
Belle II,5.0,1.5,0.3831547161967765,5.412775413491831e-06,1.765098352087022e-06
Belle II,5.0,1.5,0.3831547161967765,5.109989500000001e-06,1.114272413481257e-06
Belle II,5.0,1.5,0.4792953381484155,0.0051099895,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0048241411651818,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0045542829357285,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0042995203391579,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0040590089389946,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0038319515357996,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0036175955247722,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0034152304011644,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0032241854052416,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0030438272989807,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0028735582671387,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0027128139357336,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0025610615013694,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0024177979652049,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0022825484657137,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0021548647047067,0.0
Belle II,5.0,1.5,0.4792953381484155,0.002034323461403,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0019205251896212,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0018130926934429,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0017116698769593,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0016159205639544,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0015255273836153,0.0
Belle II,5.0,1.5,0.4792953381484155,0.001440190718574,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0013596277117958,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0012835713290206,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0012117694736507,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0011439841511512,0.0
Belle II,5.0,1.5,0.4792953381484155,0.001079990680193,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0010195769479236,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0009625427068977,0.0
Belle II,5.0,1.5,0.4792953381484155,0.0009086989113365,1.3112209131893258e-269
Belle II,5.0,1.5,0.4792953381484155,0.0008578670905164,3.949035720048396e-215
Belle II,5.0,1.5,0.4792953381484155,0.0008098787572097,7.422533511155496e-172
Belle II,5.0,1.5,0.4792953381484155,0.0007645748492168,1.7553382594705226e-137
Belle II,5.0,1.5,0.4792953381484155,0.0007218052021378,3.5354909607688473e-110
Belle II,5.0,1.5,0.4792953381484155,0.0006814280516379,1.7253900781047883e-88
Belle II,5.0,1.5,0.4792953381484155,0.0006433095635551,2.9164364292553938e-71
Belle II,5.0,1.5,0.4792953381484155,0.0006073233902929,1.4147286930545998e-57
Belle II,5.0,1.5,0.4792953381484155,0.0005733502520289,1.06134699831103e-46
Belle II,5.0,1.5,0.4792953381484155,0.0005412775413491,4.733767337358393e-38
Belle II,5.0,1.5,0.4792953381484155,0.00051099895,3.6916310640440374e-31
Belle II,5.0,1.5,0.4792953381484155,0.0004824141165181,1.1880657277688903e-25
Belle II,5.0,1.5,0.4792953381484155,0.0004554282935728,3.0933059777881097e-21
Belle II,5.0,1.5,0.4792953381484155,0.0004299520339157,1.0994539120095233e-17
Belle II,5.0,1.5,0.4792953381484155,0.0004059008938994,8.047288621220548e-15
Belle II,5.0,1.5,0.4792953381484155,0.0003831951535799,1.684229329245544e-12
Belle II,5.0,1.5,0.4792953381484155,0.0003617595524772,1.310520889220535e-10
Belle II,5.0,1.5,0.4792953381484155,0.0003415230401164,4.6665208332251684e-09
Belle II,5.0,1.5,0.4792953381484155,0.0003224185405241,8.948284833640874e-08
Belle II,5.0,1.5,0.4792953381484155,0.000304382729898,1.0496043350124396e-06
Belle II,5.0,1.5,0.4792953381484155,0.0002873558267138,8.324117565391787e-06
Belle II,5.0,1.5,0.4792953381484155,0.0002712813935733,4.82690996087204e-05
Belle II,5.0,1.5,0.4792953381484155,0.0002561061501369,0.0002172546130165
Belle II,5.0,1.5,0.4792953381484155,0.0002417797965204,0.000793147527528
Belle II,5.0,1.5,0.4792953381484155,0.0002282548465713,0.0024237999004279
Belle II,5.0,1.5,0.4792953381484155,0.0002154864704706,0.0063408014547922
Belle II,5.0,1.5,0.4792953381484155,0.0002034323461403,0.0144381210340358
Belle II,5.0,1.5,0.4792953381484155,0.0001920525189621,0.0290014527807522
Belle II,5.0,1.5,0.4792953381484155,0.0001813092693442,0.0520190807701179
Belle II,5.0,1.5,0.4792953381484155,0.0001711669876959,0.0843377177791573
Belle II,5.0,1.5,0.4792953381484155,0.0001615920563954,0.1251512464175945
Belle II,5.0,1.5,0.4792953381484155,0.0001525527383615,0.1721423113937773
Belle II,5.0,1.5,0.4792953381484155,0.0001440190718574,0.2221668968363188
Belle II,5.0,1.5,0.4792953381484155,0.0001359627711795,0.2720809523185968
Belle II,5.0,1.5,0.4792953381484155,0.000128357132902,0.3193481153651713
Belle II,5.0,1.5,0.4792953381484155,0.000121176947365,0.3622961179280007
Belle II,5.0,1.5,0.4792953381484155,0.0001143984151151,0.4000854399154968
Belle II,5.0,1.5,0.4792953381484155,0.0001079990680193,0.4325261360247314
Belle II,5.0,1.5,0.4792953381484155,0.0001019576947923,0.4598587408854561
Belle II,5.0,1.5,0.4792953381484155,9.625427068977445e-05,0.4825644626930769
Belle II,5.0,1.5,0.4792953381484155,9.086989113365092e-05,0.5012270001658051
Belle II,5.0,1.5,0.4792953381484155,8.578670905164095e-05,0.5164439996639616
Belle II,5.0,1.5,0.4792953381484155,8.098787572097772e-05,0.5287768535783278
Belle II,5.0,1.5,0.4792953381484155,7.645748492168166e-05,0.5387265598581972
Belle II,5.0,1.5,0.4792953381484155,7.218052021378058e-05,0.5467256679057871
Belle II,5.0,1.5,0.4792953381484155,6.814280516379549e-05,0.5531391196363217
Belle II,5.0,1.5,0.4792953381484155,6.433095635551372e-05,0.5582686391584428
Belle II,5.0,1.5,0.4792953381484155,6.073233902929775e-05,0.5623553048585064
Belle II,5.0,1.5,0.4792953381484155,5.733502520289264e-05,0.5655721939706858
Belle II,5.0,1.5,0.4792953381484155,5.412775413491833e-05,0.5679946591632213
Belle II,5.0,1.5,0.4792953381484155,5.1099895e-05,0.569537621969389
Belle II,5.0,1.5,0.4792953381484155,4.824141165181868e-05,0.5698670596825659
Belle II,5.0,1.5,0.4792953381484155,4.554282935728592e-05,0.5683218371052645
Belle II,5.0,1.5,0.4792953381484155,4.29952033915796e-05,0.5638999021077662
Belle II,5.0,1.5,0.4792953381484155,4.0590089389946125e-05,0.5553480795206639
Belle II,5.0,1.5,0.4792953381484155,3.831951535799651e-05,0.5413489980421113
Belle II,5.0,1.5,0.4792953381484155,3.6175955247722094e-05,0.5207565443313735
Belle II,5.0,1.5,0.4792953381484155,3.415230401164488e-05,0.4928276086647589
Belle II,5.0,1.5,0.4792953381484155,3.224185405241671e-05,0.4574218222850182
Belle II,5.0,1.5,0.4792953381484155,3.0438272989807357e-05,0.4151497545435497
Belle II,5.0,1.5,0.4792953381484155,2.8735582671387693e-05,0.3674294388011563
Belle II,5.0,1.5,0.4792953381484155,2.712813935733687e-05,0.3163966276603524
Belle II,5.0,1.5,0.4792953381484155,2.5610615013694096e-05,0.264643354315555
Belle II,5.0,1.5,0.4792953381484155,2.4177979652049467e-05,0.214825323286873
Belle II,5.0,1.5,0.4792953381484155,2.2825484657137037e-05,0.169241405131871
Belle II,5.0,1.5,0.4792953381484155,2.1548647047067697e-05,0.1295087163183374
Belle II,5.0,1.5,0.4792953381484155,2.0343234614030807e-05,0.0964198061516146
Belle II,5.0,1.5,0.4792953381484155,1.9205251896212053e-05,0.069994781456527
Belle II,5.0,1.5,0.4792953381484155,1.813092693442984e-05,0.0496725774292618
Belle II,5.0,1.5,0.4792953381484155,1.7116698769593878e-05,0.0345549522570912
Belle II,5.0,1.5,0.4792953381484155,1.6159205639544986e-05,0.0236282551379054
Belle II,5.0,1.5,0.4792953381484155,1.525527383615328e-05,0.0159221978627902
Belle II,5.0,1.5,0.4792953381484155,1.440190718574058e-05,0.0105985739058898
Belle II,5.0,1.5,0.4792953381484155,1.359627711795879e-05,0.0069834566089149
Belle II,5.0,1.5,0.4792953381484155,1.283571329020642e-05,0.0045630515077019
Belle II,5.0,1.5,0.4792953381484155,1.211769473650715e-05,0.0029612002058871
Belle II,5.0,1.5,0.4792953381484155,1.1439841511512262e-05,0.0019110197113508
Belle II,5.0,1.5,0.4792953381484155,1.0799906801930346e-05,0.0012277485705649
Belle II,5.0,1.5,0.4792953381484155,1.019576947923667e-05,0.0007859227874965
Belle II,5.0,1.5,0.4792953381484155,9.625427068977438e-06,0.0005016326929253
Belle II,5.0,1.5,0.4792953381484155,9.086989113365092e-06,0.000319431831939
Belle II,5.0,1.5,0.4792953381484155,8.578670905164096e-06,0.0002030297045503
Belle II,5.0,1.5,0.4792953381484155,8.09878757209777e-06,0.00012885256916
Belle II,5.0,1.5,0.4792953381484155,7.645748492168167e-06,8.167884447837968e-05
Belle II,5.0,1.5,0.4792953381484155,7.218052021378054e-06,5.172659929907748e-05
Belle II,5.0,1.5,0.4792953381484155,6.814280516379548e-06,3.27333105715867e-05
Belle II,5.0,1.5,0.4792953381484155,6.4330956355513725e-06,2.070162927996993e-05
Belle II,5.0,1.5,0.4792953381484155,6.073233902929776e-06,1.3086126078542508e-05
Belle II,5.0,1.5,0.4792953381484155,5.7335025202892635e-06,8.268984829348674e-06
Belle II,5.0,1.5,0.4792953381484155,5.412775413491831e-06,5.223501149635731e-06
Belle II,5.0,1.5,0.4792953381484155,5.109989500000001e-06,3.298880383147502e-06
Belle II,5.0,1.5,0.599559424587181,0.0051099895,0.0
Belle II,5.0,1.5,0.599559424587181,0.0048241411651818,0.0
Belle II,5.0,1.5,0.599559424587181,0.0045542829357285,0.0
Belle II,5.0,1.5,0.599559424587181,0.0042995203391579,0.0
Belle II,5.0,1.5,0.599559424587181,0.0040590089389946,0.0
Belle II,5.0,1.5,0.599559424587181,0.0038319515357996,0.0
Belle II,5.0,1.5,0.599559424587181,0.0036175955247722,0.0
Belle II,5.0,1.5,0.599559424587181,0.0034152304011644,0.0
Belle II,5.0,1.5,0.599559424587181,0.0032241854052416,0.0
Belle II,5.0,1.5,0.599559424587181,0.0030438272989807,0.0
Belle II,5.0,1.5,0.599559424587181,0.0028735582671387,0.0
Belle II,5.0,1.5,0.599559424587181,0.0027128139357336,0.0
Belle II,5.0,1.5,0.599559424587181,0.0025610615013694,0.0
Belle II,5.0,1.5,0.599559424587181,0.0024177979652049,0.0
Belle II,5.0,1.5,0.599559424587181,0.0022825484657137,0.0
Belle II,5.0,1.5,0.599559424587181,0.0021548647047067,0.0
Belle II,5.0,1.5,0.599559424587181,0.002034323461403,0.0
Belle II,5.0,1.5,0.599559424587181,0.0019205251896212,0.0
Belle II,5.0,1.5,0.599559424587181,0.0018130926934429,0.0
Belle II,5.0,1.5,0.599559424587181,0.0017116698769593,0.0
Belle II,5.0,1.5,0.599559424587181,0.0016159205639544,0.0
Belle II,5.0,1.5,0.599559424587181,0.0015255273836153,0.0
Belle II,5.0,1.5,0.599559424587181,0.001440190718574,0.0
Belle II,5.0,1.5,0.599559424587181,0.0013596277117958,0.0
Belle II,5.0,1.5,0.599559424587181,0.0012835713290206,0.0
Belle II,5.0,1.5,0.599559424587181,0.0012117694736507,0.0
Belle II,5.0,1.5,0.599559424587181,0.0011439841511512,0.0
Belle II,5.0,1.5,0.599559424587181,0.001079990680193,0.0
Belle II,5.0,1.5,0.599559424587181,0.0010195769479236,0.0
Belle II,5.0,1.5,0.599559424587181,0.0009625427068977,0.0
Belle II,5.0,1.5,0.599559424587181,0.0009086989113365,0.0
Belle II,5.0,1.5,0.599559424587181,0.0008578670905164,2.1671218991679065e-297
Belle II,5.0,1.5,0.599559424587181,0.0008098787572097,3.3779531463387955e-237
Belle II,5.0,1.5,0.599559424587181,0.0007645748492168,2.1959455350263502e-189
Belle II,5.0,1.5,0.599559424587181,0.0007218052021378,2.096327010483542e-151
Belle II,5.0,1.5,0.599559424587181,0.0006814280516379,3.1036315371558076e-121
Belle II,5.0,1.5,0.599559424587181,0.0006433095635551,2.894189082681535e-97
Belle II,5.0,1.5,0.599559424587181,0.0006073233902929,3.2306146522730685e-78
Belle II,5.0,1.5,0.599559424587181,0.0005733502520289,4.477905401302976e-63
Belle II,5.0,1.5,0.599559424587181,0.0005412775413491,4.9272313236684574e-51
Belle II,5.0,1.5,0.599559424587181,0.00051099895,1.8695264495030163e-41
Belle II,5.0,1.5,0.599559424587181,0.0004824141165181,7.821701523348389e-34
Belle II,5.0,1.5,0.599559424587181,0.0004554282935728,9.07300412968584e-28
Belle II,5.0,1.5,0.599559424587181,0.0004299520339157,6.085033295767929e-23
Belle II,5.0,1.5,0.599559424587181,0.0004059008938994,4.256700684503545e-19
Belle II,5.0,1.5,0.599559424587181,0.0003831951535799,5.004602214538219e-16
Belle II,5.0,1.5,0.599559424587181,0.0003617595524772,1.4557906487497118e-13
Belle II,5.0,1.5,0.599559424587181,0.0003415230401164,1.430475401355318e-11
Belle II,5.0,1.5,0.599559424587181,0.0003224185405241,6.075292597691916e-10
Belle II,5.0,1.5,0.599559424587181,0.000304382729898,1.3496947785100426e-08
Belle II,5.0,1.5,0.599559424587181,0.0002873558267138,1.8133400808652537e-07
Belle II,5.0,1.5,0.599559424587181,0.0002712813935733,1.6434693585622e-06
Belle II,5.0,1.5,0.599559424587181,0.0002561061501369,1.0900028059262329e-05
Belle II,5.0,1.5,0.599559424587181,0.0002417797965204,5.610221669206079e-05
Belle II,5.0,1.5,0.599559424587181,0.0002282548465713,0.0002333973271077
Belle II,5.0,1.5,0.599559424587181,0.0002154864704706,0.0008070928870328
Belle II,5.0,1.5,0.599559424587181,0.0002034323461403,0.0023673646525724
Belle II,5.0,1.5,0.599559424587181,0.0001920525189621,0.0059861770930517
Belle II,5.0,1.5,0.599559424587181,0.0001813092693442,0.0132356148625872
Belle II,5.0,1.5,0.599559424587181,0.0001711669876959,0.0259301323219986
Belle II,5.0,1.5,0.599559424587181,0.0001615920563954,0.0455906009933522
Belle II,5.0,1.5,0.599559424587181,0.0001525527383615,0.0728409825511334
Belle II,5.0,1.5,0.599559424587181,0.0001440190718574,0.107057814684228
Belle II,5.0,1.5,0.599559424587181,0.0001359627711795,0.1464693176082604
Belle II,5.0,1.5,0.599559424587181,0.000128357132902,0.1886331634950207
Belle II,5.0,1.5,0.599559424587181,0.000121176947365,0.2310357642595276
Belle II,5.0,1.5,0.599559424587181,0.0001143984151151,0.2715664846194716
Belle II,5.0,1.5,0.599559424587181,0.0001079990680193,0.3087546257655315
Belle II,5.0,1.5,0.599559424587181,0.0001019576947923,0.3417886120174946
Belle II,5.0,1.5,0.599559424587181,9.625427068977445e-05,0.3704013532216049
Belle II,5.0,1.5,0.599559424587181,9.086989113365092e-05,0.3947077046900089
Belle II,5.0,1.5,0.599559424587181,8.578670905164095e-05,0.4150512427207469
Belle II,5.0,1.5,0.599559424587181,8.098787572097772e-05,0.4318858831038323
Belle II,5.0,1.5,0.599559424587181,7.645748492168166e-05,0.4456961464349632
Belle II,5.0,1.5,0.599559424587181,7.218052021378058e-05,0.4569494825487563
Belle II,5.0,1.5,0.599559424587181,6.814280516379549e-05,0.4660713977959935
Belle II,5.0,1.5,0.599559424587181,6.433095635551372e-05,0.4734351742473555
Belle II,5.0,1.5,0.599559424587181,6.073233902929775e-05,0.47935998338738
Belle II,5.0,1.5,0.599559424587181,5.733502520289264e-05,0.4841125680690364
Belle II,5.0,1.5,0.599559424587181,5.412775413491833e-05,0.4879073371091201
Belle II,5.0,1.5,0.599559424587181,5.1099895e-05,0.4908972002994041
Belle II,5.0,1.5,0.599559424587181,4.824141165181868e-05,0.493144100282569
Belle II,5.0,1.5,0.599559424587181,4.554282935728592e-05,0.4945593657973896
Belle II,5.0,1.5,0.599559424587181,4.29952033915796e-05,0.4948183232120772
Belle II,5.0,1.5,0.599559424587181,4.0590089389946125e-05,0.4932819087754071
Belle II,5.0,1.5,0.599559424587181,3.831951535799651e-05,0.4889815377772861
Belle II,5.0,1.5,0.599559424587181,3.6175955247722094e-05,0.48071560727483
Belle II,5.0,1.5,0.599559424587181,3.415230401164488e-05,0.467260729881262
Belle II,5.0,1.5,0.599559424587181,3.224185405241671e-05,0.4476428366752955
Belle II,5.0,1.5,0.599559424587181,3.0438272989807357e-05,0.4213834891611321
Belle II,5.0,1.5,0.599559424587181,2.8735582671387693e-05,0.3886579673420517
Belle II,5.0,1.5,0.599559424587181,2.712813935733687e-05,0.3503460841603379
Belle II,5.0,1.5,0.599559424587181,2.5610615013694096e-05,0.3079758637788992
Belle II,5.0,1.5,0.599559424587181,2.4177979652049467e-05,0.2635560057448728
Belle II,5.0,1.5,0.599559424587181,2.2825484657137037e-05,0.2193078957315799
Belle II,5.0,1.5,0.599559424587181,2.1548647047067697e-05,0.1773475085222542
Belle II,5.0,1.5,0.599559424587181,2.0343234614030807e-05,0.1393946242212747
Belle II,5.0,1.5,0.599559424587181,1.9205251896212053e-05,0.1065795419216779
Belle II,5.0,1.5,0.599559424587181,1.813092693442984e-05,0.0793843374260604
Belle II,5.0,1.5,0.599559424587181,1.7116698769593878e-05,0.057712766955732
Belle II,5.0,1.5,0.599559424587181,1.6159205639544986e-05,0.041046422906173
Belle II,5.0,1.5,0.599559424587181,1.525527383615328e-05,0.0286292705191194
Belle II,5.0,1.5,0.599559424587181,1.440190718574058e-05,0.0196314690827782
Belle II,5.0,1.5,0.599559424587181,1.359627711795879e-05,0.0132659895339393
Belle II,5.0,1.5,0.599559424587181,1.283571329020642e-05,0.0088538838301594
Belle II,5.0,1.5,0.599559424587181,1.211769473650715e-05,0.0058479543687725
Belle II,5.0,1.5,0.599559424587181,1.1439841511512262e-05,0.0038292643789809
Belle II,5.0,1.5,0.599559424587181,1.0799906801930346e-05,0.0024895974134646
Belle II,5.0,1.5,0.599559424587181,1.019576947923667e-05,0.0016091908014025
Belle II,5.0,1.5,0.599559424587181,9.625427068977438e-06,0.0010351958684562
Belle II,5.0,1.5,0.599559424587181,9.086989113365092e-06,0.0006633855359987
Belle II,5.0,1.5,0.599559424587181,8.578670905164096e-06,0.0004237996412968
Belle II,5.0,1.5,0.599559424587181,8.09878757209777e-06,0.000270066075632
Belle II,5.0,1.5,0.599559424587181,7.645748492168167e-06,0.000171754734339
Belle II,5.0,1.5,0.599559424587181,7.218052021378054e-06,0.0001090561286854
Belle II,5.0,1.5,0.599559424587181,6.814280516379548e-06,6.915664586444931e-05
Belle II,5.0,1.5,0.599559424587181,6.4330956355513725e-06,4.380993550691426e-05
Belle II,5.0,1.5,0.599559424587181,6.073233902929776e-06,2.7730407022382036e-05
Belle II,5.0,1.5,0.599559424587181,5.7335025202892635e-06,1.7541103387052314e-05
Belle II,5.0,1.5,0.599559424587181,5.412775413491831e-06,1.1090017063341295e-05
Belle II,5.0,1.5,0.599559424587181,5.109989500000001e-06,7.008549390622315e-06
Belle II,5.0,1.5,0.75,0.0051099895,0.0
Belle II,5.0,1.5,0.75,0.0048241411651818,0.0
Belle II,5.0,1.5,0.75,0.0045542829357285,0.0
Belle II,5.0,1.5,0.75,0.0042995203391579,0.0
Belle II,5.0,1.5,0.75,0.0040590089389946,0.0
Belle II,5.0,1.5,0.75,0.0038319515357996,0.0
Belle II,5.0,1.5,0.75,0.0036175955247722,0.0
Belle II,5.0,1.5,0.75,0.0034152304011644,0.0
Belle II,5.0,1.5,0.75,0.0032241854052416,0.0
Belle II,5.0,1.5,0.75,0.0030438272989807,0.0
Belle II,5.0,1.5,0.75,0.0028735582671387,0.0
Belle II,5.0,1.5,0.75,0.0027128139357336,0.0
Belle II,5.0,1.5,0.75,0.0025610615013694,0.0
Belle II,5.0,1.5,0.75,0.0024177979652049,0.0
Belle II,5.0,1.5,0.75,0.0022825484657137,0.0
Belle II,5.0,1.5,0.75,0.0021548647047067,0.0
Belle II,5.0,1.5,0.75,0.002034323461403,0.0
Belle II,5.0,1.5,0.75,0.0019205251896212,0.0
Belle II,5.0,1.5,0.75,0.0018130926934429,0.0
Belle II,5.0,1.5,0.75,0.0017116698769593,0.0
Belle II,5.0,1.5,0.75,0.0016159205639544,0.0
Belle II,5.0,1.5,0.75,0.0015255273836153,0.0
Belle II,5.0,1.5,0.75,0.001440190718574,0.0
Belle II,5.0,1.5,0.75,0.0013596277117958,0.0
Belle II,5.0,1.5,0.75,0.0012835713290206,0.0
Belle II,5.0,1.5,0.75,0.0012117694736507,0.0
Belle II,5.0,1.5,0.75,0.0011439841511512,0.0
Belle II,5.0,1.5,0.75,0.001079990680193,0.0
Belle II,5.0,1.5,0.75,0.0010195769479236,0.0
Belle II,5.0,1.5,0.75,0.0009625427068977,0.0
Belle II,5.0,1.5,0.75,0.0009086989113365,0.0
Belle II,5.0,1.5,0.75,0.0008578670905164,0.0
Belle II,5.0,1.5,0.75,0.0008098787572097,0.0
Belle II,5.0,1.5,0.75,0.0007645748492168,1.86041522645e-313
Belle II,5.0,1.5,0.75,0.0007218052021378,5.844499257168305e-250
Belle II,5.0,1.5,0.75,0.0006814280516379,1.601064146359722e-199
Belle II,5.0,1.5,0.75,0.0006433095635551,1.8573810839783818e-159
Belle II,5.0,1.5,0.75,0.0006073233902929,1.2434699219948495e-127
Belle II,5.0,1.5,0.75,0.0005733502520289,2.3872077403785098e-102
Belle II,5.0,1.5,0.75,0.0005412775413491,2.9292508411975115e-82
Belle II,5.0,1.5,0.75,0.00051099895,2.70507986739017e-66
Belle II,5.0,1.5,0.75,0.0004824141165181,1.3317251248284156e-53
Belle II,5.0,1.5,0.75,0.0004554282935728,1.6528622160958657e-43
Belle II,5.0,1.5,0.75,0.0004299520339157,1.7750811517149542e-35
Belle II,5.0,1.5,0.75,0.0004059008938994,4.391696985004416e-29
Belle II,5.0,1.5,0.75,0.0003831951535799,5.4488763660310954e-24
Belle II,5.0,1.5,0.75,0.0003617595524772,6.29299681250749e-20
Belle II,5.0,1.5,0.75,0.0003415230401164,1.1083948086634904e-16
Belle II,5.0,1.5,0.75,0.0003224185405241,4.4326738463354485e-14
Belle II,5.0,1.5,0.75,0.000304382729898,5.576064534378238e-12
Belle II,5.0,1.5,0.75,0.0002873558267138,2.8868865084216307e-10
Belle II,5.0,1.5,0.75,0.0002712813935733,7.615267127223237e-09
Belle II,5.0,1.5,0.75,0.0002561061501369,1.1929536780446016e-07
Belle II,5.0,1.5,0.75,0.0002417797965204,1.2264207238118327e-06
Belle II,5.0,1.5,0.75,0.0002282548465713,8.857728367067872e-06
Belle II,5.0,1.5,0.75,0.0002154864704706,4.744938516077744e-05
Belle II,5.0,1.5,0.75,0.0002034323461403,0.0001974708598889
Belle II,5.0,1.5,0.75,0.0001920525189621,0.0006636105034588
Belle II,5.0,1.5,0.75,0.0001813092693442,0.0018577218194454
Belle II,5.0,1.5,0.75,0.0001711669876959,0.0044426209562761
Belle II,5.0,1.5,0.75,0.0001615920563954,0.0092685285875692
Belle II,5.0,1.5,0.75,0.0001525527383615,0.0171781049404522
Belle II,5.0,1.5,0.75,0.0001440190718574,0.0287422170304131
Belle II,5.0,1.5,0.75,0.0001359627711795,0.0440482845762188
Belle II,5.0,1.5,0.75,0.000128357132902,0.0626410751790253
Belle II,5.0,1.5,0.75,0.000121176947365,0.0836304972776126
Belle II,5.0,1.5,0.75,0.0001143984151151,0.1059015618446613
Belle II,5.0,1.5,0.75,0.0001079990680193,0.1283360457333545
Belle II,5.0,1.5,0.75,0.0001019576947923,0.1499791221488425
Belle II,5.0,1.5,0.75,9.625427068977445e-05,0.1701260179557027
Belle II,5.0,1.5,0.75,9.086989113365092e-05,0.1883373883519217
Belle II,5.0,1.5,0.75,8.578670905164095e-05,0.2044078513347456
Belle II,5.0,1.5,0.75,8.098787572097772e-05,0.2183128991070474
Belle II,5.0,1.5,0.75,7.645748492168166e-05,0.2301526338487689
Belle II,5.0,1.5,0.75,7.218052021378058e-05,0.2401026352584204
Belle II,5.0,1.5,0.75,6.814280516379549e-05,0.2483758756162524
Belle II,5.0,1.5,0.75,6.433095635551372e-05,0.2551957364174771
Belle II,5.0,1.5,0.75,6.073233902929775e-05,0.2607784410249267
Belle II,5.0,1.5,0.75,5.733502520289264e-05,0.2653227474291637
Belle II,5.0,1.5,0.75,5.412775413491833e-05,0.2690046944132816
Belle II,5.0,1.5,0.75,5.1099895e-05,0.2719748086416003
Belle II,5.0,1.5,0.75,4.824141165181868e-05,0.274353714708154
Belle II,5.0,1.5,0.75,4.554282935728592e-05,0.2762193573710254
Belle II,5.0,1.5,0.75,4.29952033915796e-05,0.2775766612757927
Belle II,5.0,1.5,0.75,4.0590089389946125e-05,0.2783031112260886
Belle II,5.0,1.5,0.75,3.831951535799651e-05,0.2780777246009231
Belle II,5.0,1.5,0.75,3.6175955247722094e-05,0.2763253652140207
Belle II,5.0,1.5,0.75,3.415230401164488e-05,0.2722279899823394
Belle II,5.0,1.5,0.75,3.224185405241671e-05,0.2648474224907114
Belle II,5.0,1.5,0.75,3.0438272989807357e-05,0.2533595427243348
Belle II,5.0,1.5,0.75,2.8735582671387693e-05,0.2373326493924931
Belle II,5.0,1.5,0.75,2.712813935733687e-05,0.2169371294030855
Belle II,5.0,1.5,0.75,2.5610615013694096e-05,0.1929913639837754
Belle II,5.0,1.5,0.75,2.4177979652049467e-05,0.1668245509753099
Belle II,5.0,1.5,0.75,2.2825484657137037e-05,0.1400161618694969
Belle II,5.0,1.5,0.75,2.1548647047067697e-05,0.1141055523425809
Belle II,5.0,1.5,0.75,2.0343234614030807e-05,0.0903531023019515
Belle II,5.0,1.5,0.75,1.9205251896212053e-05,0.0696008579023346
Belle II,5.0,1.5,0.75,1.813092693442984e-05,0.0522429383249864
Belle II,5.0,1.5,0.75,1.7116698769593878e-05,0.0382841201744926
Belle II,5.0,1.5,0.75,1.6159205639544986e-05,0.0274480182802623
Belle II,5.0,1.5,0.75,1.525527383615328e-05,0.0192963377776109
Belle II,5.0,1.5,0.75,1.440190718574058e-05,0.0133319051070465
Belle II,5.0,1.5,0.75,1.359627711795879e-05,0.0090724525972199
Belle II,5.0,1.5,0.75,1.283571329020642e-05,0.0060937876340978
Belle II,5.0,1.5,0.75,1.211769473650715e-05,0.0040478767255825
Belle II,5.0,1.5,0.75,1.1439841511512262e-05,0.0026638494710304
Belle II,5.0,1.5,0.75,1.0799906801930346e-05,0.0017394409650219
Belle II,5.0,1.5,0.75,1.019576947923667e-05,0.0011285252527373
Belle II,5.0,1.5,0.75,9.625427068977438e-06,0.0007283016505585
Belle II,5.0,1.5,0.75,9.086989113365092e-06,0.0004679799239569
Belle II,5.0,1.5,0.75,8.578670905164096e-06,0.0002996447840321
Belle II,5.0,1.5,0.75,8.09878757209777e-06,0.0001913098886252
Belle II,5.0,1.5,0.75,7.645748492168167e-06,0.0001218585749222
Belle II,5.0,1.5,0.75,7.218052021378054e-06,7.747415845829882e-05
Belle II,5.0,1.5,0.75,6.814280516379548e-06,4.9181104102371955e-05
Belle II,5.0,1.5,0.75,6.4330956355513725e-06,3.118238524578289e-05
Belle II,5.0,1.5,0.75,6.073233902929776e-06,1.9751254411335092e-05
Belle II,5.0,1.5,0.75,5.7335025202892635e-06,1.2500832286906254e-05
Belle II,5.0,1.5,0.75,5.412775413491831e-06,7.906973424475422e-06
Belle II,5.0,1.5,0.75,5.109989500000001e-06,4.998775000641171e-06
EIC Ee=10 GeV,5.0,1.5,0.1,0.0051099895,0.0
EIC Ee=10 GeV,5.0,1.5,0.1,0.0048241411651818,0.0
EIC Ee=10 GeV,5.0,1.5,0.1,0.0045542829357285,0.0
EIC Ee=10 GeV,5.0,1.5,0.1,0.0042995203391579,7.213030598407188e-273
EIC Ee=10 GeV,5.0,1.5,0.1,0.0040590089389946,6.2781154750029e-221
EIC Ee=10 GeV,5.0,1.5,0.1,0.0038319515357996,1.292183866112905e-179
EIC Ee=10 GeV,5.0,1.5,0.1,0.0036175955247722,1.2309297109485958e-146
EIC Ee=10 GeV,5.0,1.5,0.1,0.0034152304011644,3.032524141501564e-120
EIC Ee=10 GeV,5.0,1.5,0.1,0.0032241854052416,3.581377271905265e-99
EIC Ee=10 GeV,5.0,1.5,0.1,0.0030438272989807,2.1752602407108935e-82
EIC Ee=10 GeV,5.0,1.5,0.1,0.0028735582671387,5.027277048544335e-69
EIC Ee=10 GeV,5.0,1.5,0.1,0.0027128139357336,2.4302123906680072e-58
EIC Ee=10 GeV,5.0,1.5,0.1,0.0025610615013694,1.0657987244876606e-49
EIC Ee=10 GeV,5.0,1.5,0.1,0.0024177979652049,1.2500194059049777e-42
EIC Ee=10 GeV,5.0,1.5,0.1,0.0022825484657137,7.664062955844808e-37
EIC Ee=10 GeV,5.0,1.5,0.1,0.0021548647047067,4.0124658235977517e-32
EIC Ee=10 GeV,5.0,1.5,0.1,0.002034323461403,2.719023720857719e-28
EIC Ee=10 GeV,5.0,1.5,0.1,0.0019205251896212,3.486965303614341e-25
EIC Ee=10 GeV,5.0,1.5,0.1,0.0018130926934429,1.3022176405318021e-22
EIC Ee=10 GeV,5.0,1.5,0.1,0.0017116698769593,1.1411427580413066e-19
EIC Ee=10 GeV,5.0,1.5,0.1,0.0016159205639544,2.0452894519065398e-16
EIC Ee=10 GeV,5.0,1.5,0.1,0.0015255273836153,1.0050106254114957e-13
EIC Ee=10 GeV,5.0,1.5,0.1,0.001440190718574,1.558478211601739e-11
EIC Ee=10 GeV,5.0,1.5,0.1,0.0013596277117958,9.840764783801347e-10
EIC Ee=10 GeV,5.0,1.5,0.1,0.0012835713290206,3.1646668461799245e-08
EIC Ee=10 GeV,5.0,1.5,0.1,0.0012117694736507,6.053526326302012e-07
EIC Ee=10 GeV,5.0,1.5,0.1,0.0011439841511512,7.471539951499008e-06
EIC Ee=10 GeV,5.0,1.5,0.1,0.001079990680193,6.228995202551956e-05
EIC Ee=10 GeV,5.0,1.5,0.1,0.0010195769479236,0.0003659767307898
EIC Ee=10 GeV,5.0,1.5,0.1,0.0009625427068977,0.0015875622905786
EIC Ee=10 GeV,5.0,1.5,0.1,0.0009086989113365,0.0053321564523303
EIC Ee=10 GeV,5.0,1.5,0.1,0.0008578670905164,0.0144907326004267
EIC Ee=10 GeV,5.0,1.5,0.1,0.0008098787572097,0.0330640796827277
EIC Ee=10 GeV,5.0,1.5,0.1,0.0007645748492168,0.0651921881333119
EIC Ee=10 GeV,5.0,1.5,0.1,0.0007218052021378,0.1135428922120725
EIC Ee=10 GeV,5.0,1.5,0.1,0.0006814280516379,0.1778274723677672
EIC Ee=10 GeV,5.0,1.5,0.1,0.0006433095635551,0.2544207231762077
EIC Ee=10 GeV,5.0,1.5,0.1,0.0006073233902929,0.3373964273133896
EIC Ee=10 GeV,5.0,1.5,0.1,0.0005733502520289,0.4203362644172882
EIC Ee=10 GeV,5.0,1.5,0.1,0.0005412775413491,0.4979336927055449
EIC Ee=10 GeV,5.0,1.5,0.1,0.00051099895,0.5668020211244889
EIC Ee=10 GeV,5.0,1.5,0.1,0.0004824141165181,0.6254820397137801
EIC Ee=10 GeV,5.0,1.5,0.1,0.0004554282935728,0.6739817519412273
EIC Ee=10 GeV,5.0,1.5,0.1,0.0004299520339157,0.7131989099835891
EIC Ee=10 GeV,5.0,1.5,0.1,0.0004059008938994,0.7444361164946468
EIC Ee=10 GeV,5.0,1.5,0.1,0.0003831951535799,0.7690757013897435
EIC Ee=10 GeV,5.0,1.5,0.1,0.0003617595524772,0.7883994907551746
EIC Ee=10 GeV,5.0,1.5,0.1,0.0003415230401164,0.8035108286044256
EIC Ee=10 GeV,5.0,1.5,0.1,0.0003224185405241,0.8153176191828386
EIC Ee=10 GeV,5.0,1.5,0.1,0.000304382729898,0.8245463632167882
EIC Ee=10 GeV,5.0,1.5,0.1,0.0002873558267138,0.8317685805654522
EIC Ee=10 GeV,5.0,1.5,0.1,0.0002712813935733,0.8374295035431971
EIC Ee=10 GeV,5.0,1.5,0.1,0.0002561061501369,0.8418743072122004
EIC Ee=10 GeV,5.0,1.5,0.1,0.0002417797965204,0.8453701776317387
EIC Ee=10 GeV,5.0,1.5,0.1,0.0002282548465713,0.8481240438696787
EIC Ee=10 GeV,5.0,1.5,0.1,0.0002154864704706,0.8502964539582221
EIC Ee=10 GeV,5.0,1.5,0.1,0.0002034323461403,0.852012274446423
EIC Ee=10 GeV,5.0,1.5,0.1,0.0001920525189621,0.8533688807815926
EIC Ee=10 GeV,5.0,1.5,0.1,0.0001813092693442,0.8544424100157837
EIC Ee=10 GeV,5.0,1.5,0.1,0.0001711669876959,0.8552925078343073
EIC Ee=10 GeV,5.0,1.5,0.1,0.0001615920563954,0.8559656423362555
EIC Ee=10 GeV,5.0,1.5,0.1,0.0001525527383615,0.8564955474030176
EIC Ee=10 GeV,5.0,1.5,0.1,0.0001440190718574,0.8568950464836094
EIC Ee=10 GeV,5.0,1.5,0.1,0.0001359627711795,0.8571290824945406
EIC Ee=10 GeV,5.0,1.5,0.1,0.000128357132902,0.8570665305462452
EIC Ee=10 GeV,5.0,1.5,0.1,0.000121176947365,0.8564318833495983
EIC Ee=10 GeV,5.0,1.5,0.1,0.0001143984151151,0.8547893195586901
EIC Ee=10 GeV,5.0,1.5,0.1,0.0001079990680193,0.8515599252212457
EIC Ee=10 GeV,5.0,1.5,0.1,0.0001019576947923,0.8460126578341728
EIC Ee=10 GeV,5.0,1.5,0.1,9.625427068977445e-05,0.8371555340126079
EIC Ee=10 GeV,5.0,1.5,0.1,9.086989113365092e-05,0.8235577844152758
EIC Ee=10 GeV,5.0,1.5,0.1,8.578670905164095e-05,0.8032736677215556
EIC Ee=10 GeV,5.0,1.5,0.1,8.098787572097772e-05,0.7740344719355229
EIC Ee=10 GeV,5.0,1.5,0.1,7.645748492168166e-05,0.7337540828282181
EIC Ee=10 GeV,5.0,1.5,0.1,7.218052021378058e-05,0.6812598635138202
EIC Ee=10 GeV,5.0,1.5,0.1,6.814280516379549e-05,0.6169821730430155
EIC Ee=10 GeV,5.0,1.5,0.1,6.433095635551372e-05,0.5432421989941632
EIC Ee=10 GeV,5.0,1.5,0.1,6.073233902929775e-05,0.4639555277422255
EIC Ee=10 GeV,5.0,1.5,0.1,5.733502520289264e-05,0.3838705932445482
EIC Ee=10 GeV,5.0,1.5,0.1,5.412775413491833e-05,0.3076345252096585
EIC Ee=10 GeV,5.0,1.5,0.1,5.1099895e-05,0.2389824267945469
EIC Ee=10 GeV,5.0,1.5,0.1,4.824141165181868e-05,0.1802544972186665
EIC Ee=10 GeV,5.0,1.5,0.1,4.554282935728592e-05,0.1323101950583285
EIC Ee=10 GeV,5.0,1.5,0.1,4.29952033915796e-05,0.0947709735468289
EIC Ee=10 GeV,5.0,1.5,0.1,4.0590089389946125e-05,0.0664367886275518
EIC Ee=10 GeV,5.0,1.5,0.1,3.831951535799651e-05,0.045716243802996
EIC Ee=10 GeV,5.0,1.5,0.1,3.6175955247722094e-05,0.0309652057840767
EIC Ee=10 GeV,5.0,1.5,0.1,3.415230401164488e-05,0.0206978764885924
EIC Ee=10 GeV,5.0,1.5,0.1,3.224185405241671e-05,0.0136837726098556
EIC Ee=10 GeV,5.0,1.5,0.1,3.0438272989807357e-05,0.0089652296851819
EIC Ee=10 GeV,5.0,1.5,0.1,2.8735582671387693e-05,0.0058305821959806
EIC Ee=10 GeV,5.0,1.5,0.1,2.712813935733687e-05,0.0037692903389639
EIC Ee=10 GeV,5.0,1.5,0.1,2.5610615013694096e-05,0.0024249512196978
EIC Ee=10 GeV,5.0,1.5,0.1,2.4177979652049467e-05,0.0015540012070892
EIC Ee=10 GeV,5.0,1.5,0.1,2.2825484657137037e-05,0.0009927460156218
EIC Ee=10 GeV,5.0,1.5,0.1,2.1548647047067697e-05,0.0006326067270377
EIC Ee=10 GeV,5.0,1.5,0.1,2.0343234614030807e-05,0.0004023060806261
EIC Ee=10 GeV,5.0,1.5,0.1,1.9205251896212053e-05,0.0002554360278309
EIC Ee=10 GeV,5.0,1.5,0.1,1.813092693442984e-05,0.0001619762728409
EIC Ee=10 GeV,5.0,1.5,0.1,1.7116698769593878e-05,0.0001026070483284
EIC Ee=10 GeV,5.0,1.5,0.1,1.6159205639544986e-05,6.494560188972388e-05
EIC Ee=10 GeV,5.0,1.5,0.1,1.525527383615328e-05,4.108100694041901e-05
EIC Ee=10 GeV,5.0,1.5,0.1,1.440190718574058e-05,2.5972194012198432e-05
EIC Ee=10 GeV,5.0,1.5,0.1,1.359627711795879e-05,1.6413386429871626e-05
EIC Ee=10 GeV,5.0,1.5,0.1,1.283571329020642e-05,1.0369222650723288e-05
EIC Ee=10 GeV,5.0,1.5,0.1,1.211769473650715e-05,6.549100688067569e-06
EIC Ee=10 GeV,5.0,1.5,0.1,1.1439841511512262e-05,4.135496712396078e-06
EIC Ee=10 GeV,5.0,1.5,0.1,1.0799906801930346e-05,2.6109742917151365e-06
EIC Ee=10 GeV,5.0,1.5,0.1,1.019576947923667e-05,1.6482421352727556e-06
EIC Ee=10 GeV,5.0,1.5,0.1,9.625427068977438e-06,1.04038608209753e-06
EIC Ee=10 GeV,5.0,1.5,0.1,9.086989113365092e-06,6.566476343367729e-07
EIC Ee=10 GeV,5.0,1.5,0.1,8.578670905164096e-06,4.144211324930146e-07
EIC Ee=10 GeV,5.0,1.5,0.1,8.09878757209777e-06,2.6153443970476757e-07
EIC Ee=10 GeV,5.0,1.5,0.1,7.645748492168167e-06,1.6504333534004638e-07
EIC Ee=10 GeV,5.0,1.5,0.1,7.218052021378054e-06,1.0414846818569145e-07
EIC Ee=10 GeV,5.0,1.5,0.1,6.814280516379548e-06,6.571983935229705e-08
EIC Ee=10 GeV,5.0,1.5,0.1,6.4330956355513725e-06,4.1469722769807674e-08
EIC Ee=10 GeV,5.0,1.5,0.1,6.073233902929776e-06,2.6167283967933172e-08
EIC Ee=10 GeV,5.0,1.5,0.1,5.7335025202892635e-06,1.6511270942899486e-08
EIC Ee=10 GeV,5.0,1.5,0.1,5.412775413491831e-06,1.0418324149096968e-08
EIC Ee=10 GeV,5.0,1.5,0.1,5.109989500000001e-06,6.57372688408359e-09
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0051099895,0.0
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0048241411651818,0.0
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0045542829357285,0.0
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0042995203391579,0.0
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0040590089389946,0.0
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0038319515357996,1.3593352878328384e-263
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0036175955247722,2.9084123735645257e-213
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0034152304011644,2.9978262370140957e-173
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0032241854052416,2.036379727119212e-141
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0030438272989807,4.417644136569204e-116
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0028735582671387,6.739295728308659e-96
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0027128139357336,9.983951090624896e-80
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0025610615013694,1.2705382551997235e-66
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0024177979652049,4.99452131350485e-56
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0022825484657137,1.512605032878244e-47
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0021548647047067,8.721048987217742e-41
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.002034323461403,2.1330065141740928e-35
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0019205251896212,4.336613547813688e-31
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0018130926934429,1.2869194322735074e-27
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0017116698769593,8.943580830575033e-25
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0016159205639544,4.300242265713073e-22
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0015255273836153,1.6242092121839437e-18
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.001440190718574,2.002211766689626e-15
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0013596277117958,6.472392242373515e-13
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0012835713290206,7.486800692343747e-11
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0012117694736507,3.825446532420023e-09
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0011439841511512,9.892404804153185e-08
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.001079990680193,1.450337413264416e-06
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0010195769479236,1.3422414518639448e-05
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0009625427068977,8.620448915451366e-05
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0009086989113365,0.000414066887866
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0008578670905164,0.0015707789362901
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0008098787572097,0.0048927554928939
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0007645748492168,0.0128795930975229
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0007218052021378,0.0292970495486043
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0006814280516379,0.0585932069567707
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0006433095635551,0.1044557442407029
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0006073233902929,0.1679596060135973
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0005733502520289,0.2464003557465946
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0005412775413491,0.3337406341042673
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.00051099895,0.4225057114187012
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0004824141165181,0.5059984708395651
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0004554282935728,0.5797316260951146
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0004299520339157,0.6417241165033593
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0004059008938994,0.6919869750706819
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0003831951535799,0.7317282001461008
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0003617595524772,0.7626540784554071
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0003415230401164,0.7865099236810817
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0003224185405241,0.8048463489881356
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.000304382729898,0.8189391705008772
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0002873558267138,0.82979266101296
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0002712813935733,0.8381779116861642
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0002561061501369,0.8446795830757207
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0002417797965204,0.8497389349845753
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0002282548465713,0.8536891182354889
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0002154864704706,0.8567824904590474
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0002034323461403,0.8592111317388136
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0001920525189621,0.8611220338675225
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0001813092693442,0.862628292720862
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0001711669876959,0.8638173646865297
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0001615920563954,0.8647571809531766
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0001525527383615,0.8655006393046113
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0001440190718574,0.8660884381343388
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0001359627711795,0.8665487027017208
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.000128357132902,0.8668892098133166
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.000121176947365,0.8670766455017799
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0001143984151151,0.8670014312805485
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0001079990680193,0.8664365203645893
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,0.0001019576947923,0.8650072960151685
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,9.625427068977445e-05,0.8621874089725536
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,9.086989113365092e-05,0.8573182029454465
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,8.578670905164095e-05,0.8496268711701863
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,8.098787572097772e-05,0.8382042172933594
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,7.645748492168166e-05,0.8219085128770585
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,7.218052021378058e-05,0.7992154380071749
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,6.814280516379549e-05,0.7681501405280926
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,6.433095635551372e-05,0.7265477292410132
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,6.073233902929775e-05,0.6728016096177581
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,5.733502520289264e-05,0.6068670857434753
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,5.412775413491833e-05,0.5309274973979592
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,5.1099895e-05,0.4492454658172551
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,4.824141165181868e-05,0.3672171050737515
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,4.554282935728592e-05,0.2900775640450661
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,4.29952033915796e-05,0.2218094341513282
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,4.0590089389946125e-05,0.1646065166541985
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,3.831951535799651e-05,0.1189273101664228
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,3.6175955247722094e-05,0.083935457792608
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,3.415230401164488e-05,0.0580609982795002
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,3.224185405241671e-05,0.0394869816795652
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,3.0438272989807357e-05,0.026477418867001
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,2.8735582671387693e-05,0.0175476882390443
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,2.712813935733687e-05,0.0115187150514061
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,2.5610615013694096e-05,0.0075024173806185
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,2.4177979652049467e-05,0.0048557340233411
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,2.2825484657137037e-05,0.0031267643870042
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,2.1548647047067697e-05,0.0020051894457381
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,2.0343234614030807e-05,0.0012817042139024
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,1.9205251896212053e-05,0.0008171036721977
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,1.813092693442984e-05,0.0005198199213103
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,1.7116698769593878e-05,0.000330140958943
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,1.6159205639544986e-05,0.0002093940585525
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,1.525527383615328e-05,0.0001326679231888
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,1.440190718574058e-05,8.398438209969916e-05
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,1.359627711795879e-05,5.3129713098626446e-05
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,1.283571329020642e-05,3.359253544506364e-05
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,1.211769473650715e-05,2.1230601203000867e-05
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,1.1439841511512262e-05,1.3413251456830568e-05
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,1.0799906801930346e-05,8.472047827115054e-06
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,1.019576947923667e-05,5.3499458549904194e-06
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,9.625427068977438e-06,3.3778175816413816e-06
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,9.086989113365092e-06,2.132377290356472e-06
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,8.578670905164096e-06,1.34600002076161e-06
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,8.09878757209777e-06,8.49549854590489e-07
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,7.645748492168167e-06,5.361707361684166e-07
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,7.218052021378054e-06,3.383715607966386e-07
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,6.814280516379548e-06,2.1353346241789802e-07
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,6.4330956355513725e-06,1.3474827238258976e-07
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,6.073233902929776e-06,8.502931755723915e-08
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,5.7335025202892635e-06,5.3654336244029993e-08
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,5.412775413491831e-06,3.3855834949223094e-08
EIC Ee=10 GeV,5.0,1.5,0.1250918539920213,5.109989500000001e-06,2.1362709173347533e-08
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0051099895,0.0
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0048241411651818,0.0
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0045542829357285,0.0
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0042995203391579,0.0
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0040590089389946,0.0
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0038319515357996,0.0
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0036175955247722,0.0
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0034152304011644,1.5927986823674982e-262
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0032241854052416,2.2192616396809952e-212
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0030438272989807,1.5971332015444062e-172
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0028735582671387,8.254172690370214e-141
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0027128139357336,1.5052769386515397e-115
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0025610615013694,2.0152020175991644e-95
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0024177979652049,2.161409244810197e-79
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0022825484657137,1.2879829544288442e-66
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0021548647047067,2.161710775589047e-56
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.002034323461403,4.0021954405348606e-48
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0019205251896212,2.2765422090783047e-41
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0018130926934429,7.688836760718589e-36
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0017116698769593,2.454731888325811e-31
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0016159205639544,1.1292574098611876e-27
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0015255273836153,1.1177762711693704e-24
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.001440190718574,3.8910674736874457e-22
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0013596277117958,4.550133261007114e-19
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0012835713290206,6.1376142691218195e-16
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0012117694736507,2.32559542578456e-13
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0011439841511512,2.966721322686859e-11
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.001079990680193,1.5924521047640155e-09
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0010195769479236,4.3309171321463515e-08
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0009625427068977,6.885895241876878e-07
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0009086989113365,7.112396627986487e-06
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0008578670905164,5.1579353289838914e-05
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0008098787572097,0.0002785011208126
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0007645748492168,0.0011713011853279
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0007218052021378,0.0039725929629835
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0006814280516379,0.0111627377387173
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0006433095635551,0.0265604888553477
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0006073233902929,0.0545232270842243
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0005733502520289,0.0982323221464678
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0005412775413491,0.1579487542602954
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.00051099895,0.2304564322169443
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0004824141165181,0.3100962556288606
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0004554282935728,0.390638838027782
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0004299520339157,0.4668967444989224
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0004059008938994,0.5354930837252044
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0003831951535799,0.5948515846685026
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0003617595524772,0.6447681260820254
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0003415230401164,0.6858906979779228
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0003224185405241,0.7192857209372356
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.000304382729898,0.746143164403745
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0002873558267138,0.7676063954972546
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0002712813935733,0.7846910810889846
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0002561061501369,0.7982587850143169
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0002417797965204,0.8090199413930907
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0002282548465713,0.817550163695606
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0002154864704706,0.8243108323819323
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0002034323461403,0.8296693999825552
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0001920525189621,0.8339174533319581
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0001813092693442,0.8372859444070768
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0001711669876959,0.8399576536535482
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0001615920563954,0.8420772138210099
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0001525527383615,0.8437590924400201
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0001440190718574,0.8450939059201168
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0001359627711795,0.8461532852668371
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.000128357132902,0.846992696131017
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.000121176947365,0.8476482287079645
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0001143984151151,0.848115507408972
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0001079990680193,0.8482945136325328
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,0.0001019576947923,0.8479053614497483
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,9.625427068977445e-05,0.846423298344026
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,9.086989113365092e-05,0.8430910713472194
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,8.578670905164095e-05,0.8370178148308517
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,8.098787572097772e-05,0.8273143703339163
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,7.645748492168166e-05,0.8131811544055298
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,7.218052021378058e-05,0.7938581113943649
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,6.814280516379549e-05,0.7684117366756282
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,6.433095635551372e-05,0.7355193463013616
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,6.073233902929775e-05,0.6935818191220523
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,5.733502520289264e-05,0.641361360872633
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,5.412775413491833e-05,0.5788782306601636
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,5.1099895e-05,0.5079828156582588
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,4.824141165181868e-05,0.4322237097551737
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,4.554282935728592e-05,0.3560977953758628
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,4.29952033915796e-05,0.2840498953859392
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,4.0590089389946125e-05,0.2196031354914073
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,3.831951535799651e-05,0.1648701424563593
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,3.6175955247722094e-05,0.1205068136324697
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,3.415230401164488e-05,0.086000281748786
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,3.224185405241671e-05,0.0601040996899317
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,3.0438272989807357e-05,0.0412562771910171
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,2.8735582671387693e-05,0.0278894959849862
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,2.712813935733687e-05,0.0186134154578334
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,2.5610615013694096e-05,0.012291073255814
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,2.4177979652049467e-05,0.00804538941909
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,2.2825484657137037e-05,0.0052286634070183
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,2.1548647047067697e-05,0.0033783271946666
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,2.0343234614030807e-05,0.0021725123539336
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,1.9205251896212053e-05,0.0013917745336501
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,1.813092693442984e-05,0.0008888848934063
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,1.7116698769593878e-05,0.0005663113700846
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,1.6159205639544986e-05,0.0003600898673544
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,1.525527383615328e-05,0.0002286039824547
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,1.440190718574058e-05,0.0001449478095994
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,1.359627711795879e-05,9.18131454349905e-05
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,1.283571329020642e-05,5.811011311463335e-05
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,1.211769473650715e-05,3.6755536111110125e-05
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,1.1439841511512262e-05,2.32366906413633e-05
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,1.0799906801930346e-05,1.4684228575651832e-05
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,1.019576947923667e-05,9.276605483200184e-06
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,9.625427068977438e-06,5.858906776411371e-06
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,9.086989113365092e-06,3.6996128913340774e-06
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,8.578670905164096e-06,2.3357491016917367e-06
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,8.09878757209777e-06,1.474485930251465e-06
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,7.645748492168167e-06,9.30702757639318e-07
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,7.218052021378054e-06,5.874167794264501e-07
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,6.814280516379548e-06,3.707267040057272e-07
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,6.4330956355513725e-06,2.33958746344503e-07
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,6.073233902929776e-06,1.476410544686454e-07
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,5.7335025202892635e-06,9.316676989774556e-08
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,5.412775413491831e-06,5.8790053477092544e-08
EIC Ee=10 GeV,5.0,1.5,0.1564797193516119,5.109989500000001e-06,3.7096921139133826e-08
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0051099895,0.0
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0048241411651818,0.0
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0045542829357285,0.0
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0042995203391579,0.0
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0040590089389946,0.0
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0038319515357996,0.0
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0036175955247722,0.0
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0034152304011644,0.0
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0032241854052416,3.6745604e-317
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0030438272989807,1.739173837320893e-255
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0028735582671387,1.7033519551316969e-206
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0027128139357336,1.4043773509584554e-167
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0025610615013694,1.1532736328725776e-136
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0024177979652049,4.1842409906241005e-112
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0022825484657137,1.3661937866858323e-92
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0021548647047067,4.419834189920775e-77
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.002034323461403,9.635944627086388e-65
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0019205251896212,6.687696264667541e-55
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0018130926934429,5.33670812663305e-47
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0017116698769593,1.3684048804376343e-40
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0016159205639544,2.3378856568761547e-35
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0015255273836153,4.4799127402138e-31
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.001440190718574,1.4815188563253035e-27
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0013596277117958,1.2282197089586128e-24
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0012835713290206,5.026901211773553e-22
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0012117694736507,1.1644871387033811e-18
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0011439841511512,1.4625436608981657e-15
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.001079990680193,4.959604757412124e-13
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0010195769479236,6.070599564266804e-11
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0009625427068977,3.412567715208203e-09
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0009086989113365,1.0165211219671764e-07
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0008578670905164,1.7442861273467632e-06
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0008098787572097,1.8503667736356736e-05
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0007645748492168,0.0001303128226956
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0007218052021378,0.0006523190863917
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0006814280516379,0.0024659362537841
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0006433095635551,0.007405232443073
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0006073233902929,0.0183969603568578
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0005733502520289,0.0390288818617847
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0005412775413491,0.0724855658014133
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.00051099895,0.1202433396390348
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0004824141165181,0.1812250829379579
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0004554282935728,0.2519229208853859
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0004299520339157,0.3273997928367077
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0004059008938994,0.4026131946885463
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0003831951535799,0.4734780730889454
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0003617595524772,0.53736862309555
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0003415230401164,0.5930865347996959
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0003224185405241,0.6405171245052104
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.000304382729898,0.6802112040761875
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0002873558267138,0.7130393907763534
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0002712813935733,0.7399640131450763
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0002561061501369,0.7619133396136386
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0002417797965204,0.7797243311602959
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0002282548465713,0.7941241579864674
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0002154864704706,0.8057309136958478
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0002034323461403,0.8150626375855439
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0001920525189621,0.8225492210679792
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0001813092693442,0.8285446968691715
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0001711669876959,0.8333388235408704
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0001615920563954,0.8371675279566008
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0001525527383615,0.8402220673972286
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0001440190718574,0.8426569164357148
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0001359627711795,0.8445964561748972
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.000128357132902,0.8461405753089171
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.000121176947365,0.8473692525189868
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0001143984151151,0.8483458051272631
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0001079990680193,0.8491169331870985
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,0.0001019576947923,0.8497041192702458
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,9.625427068977445e-05,0.8500770602606739
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,9.086989113365092e-05,0.8501013586635615
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,8.578670905164095e-05,0.8494624618233122
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,8.098787572097772e-05,0.8475794670256603
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,7.645748492168166e-05,0.8435395662218506
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,7.218052021378058e-05,0.8361138714208075
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,6.814280516379549e-05,0.8239079020706382
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,6.433095635551372e-05,0.8056072550973026
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,6.073233902929775e-05,0.780180980611394
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,5.733502520289264e-05,0.7469152123537531
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,5.412775413491833e-05,0.7052874075903096
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,5.1099895e-05,0.6548947566705065
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,4.824141165181868e-05,0.5957046534679317
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,4.554282935728592e-05,0.5286021465653903
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,4.29952033915796e-05,0.4558335443370816
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,4.0590089389946125e-05,0.3809355121066046
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,3.831951535799651e-05,0.3080855586903741
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,3.6175955247722094e-05,0.2411700727463145
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,3.415230401164488e-05,0.1829930747589011
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,3.224185405241671e-05,0.1349128510660323
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,3.0438272989807357e-05,0.0969352840386369
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,2.8735582671387693e-05,0.0680968467109482
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,2.712813935733687e-05,0.0469228757401065
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,2.5610615013694096e-05,0.0318100044498181
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,2.4177979652049467e-05,0.0212737213036526
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,2.2825484657137037e-05,0.0140687422925974
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,2.1548647047067697e-05,0.0092189586378176
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,2.0343234614030807e-05,0.0059960637203272
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,1.9205251896212053e-05,0.0038763761113488
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,1.813092693442984e-05,0.0024938429567035
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,1.7116698769593878e-05,0.0015981257040089
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,1.6159205639544986e-05,0.001020912402937
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,1.525527383615328e-05,0.0006505402244077
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,1.440190718574058e-05,0.0004137017338906
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,1.359627711795879e-05,0.0002626662027428
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,1.283571329020642e-05,0.0001665581360541
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,1.211769473650715e-05,0.0001055079489777
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,1.1439841511512262e-05,6.67809084061058e-05
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,1.0799906801930346e-05,4.2241485754399064e-05
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,1.019576947923667e-05,2.6705645613909613e-05
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,9.625427068977438e-06,1.68767827216448e-05
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,9.086989113365092e-06,1.0661915948998836e-05
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,8.578670905164096e-06,6.733932827892439e-06
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,8.09878757209777e-06,4.252195582605473e-06
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,7.645748492168167e-06,2.684645195430654e-06
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,7.218052021378054e-06,1.6947448125393914e-06
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,6.814280516379548e-06,1.06973704516986e-06
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,6.4330956355513725e-06,6.751717280756145e-07
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,6.073233902929776e-06,4.261114944153072e-07
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,5.7335025202892635e-06,2.689117864374004e-07
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,5.412775413491831e-06,1.696987412687788e-07
EIC Ee=10 GeV,5.0,1.5,0.1957433820584431,5.109989500000001e-06,1.0708613883428338e-07
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0051099895,0.0
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0048241411651818,0.0
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0045542829357285,0.0
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0042995203391579,0.0
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0040590089389946,0.0
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0038319515357996,0.0
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0036175955247722,0.0
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0034152304011644,0.0
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0032241854052416,0.0
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0030438272989807,0.0
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0028735582671387,1.0918693e-317
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0027128139357336,1.5263350300130266e-256
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0025610615013694,6.025036864784423e-208
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0024177979652049,3.1098095832735053e-169
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0022825484657137,3.197576705952798e-138
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0021548647047067,3.2362805157477836e-113
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.002034323461403,4.147173220478102e-93
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0019205251896212,4.668788454385083e-77
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0018130926934429,2.7561146685251672e-64
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0017116698769593,3.901479580128504e-54
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0016159205639544,4.54677266889845e-46
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0015255273836153,1.1738221817417703e-39
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.001440190718574,1.4943671405164274e-34
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0013596277117958,1.8305216303215004e-30
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0012835713290206,3.878023195992813e-27
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0012117694736507,2.342561209884893e-24
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0011439841511512,1.4402832426883753e-21
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.001079990680193,4.502165514363308e-18
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0010195769479236,4.219647220012793e-15
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0009625427068977,1.1269483654951433e-12
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0009086989113365,1.1284432018753108e-10
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0008578670905164,5.202997349287645e-09
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0008098787572097,1.2860064289084816e-07
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0007645748492168,1.9032866136748287e-06
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0007218052021378,1.827607187257578e-05
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0006814280516379,0.0001213562179798
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0006433095635551,0.0005894172424984
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0006073233902929,0.0022025921362705
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0005733502520289,0.006616541846439
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0005412775413491,0.0165640967026881
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.00051099895,0.0355692759602646
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0004824141165181,0.0670625662769071
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0004554282935728,0.1131750335306769
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0004299520339157,0.1737364249534271
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0004059008938994,0.2459591259266606
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0003831951535799,0.3250271239454501
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0003617595524772,0.405371410006517
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0003415230401164,0.4820314947623512
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0003224185405241,0.5515281504369202
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.000304382729898,0.6120630512732931
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0002873558267138,0.6632319102892216
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0002712813935733,0.7055523117399626
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0002561061501369,0.7400243982617091
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0002417797965204,0.7678147397611497
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0002282548465713,0.7900671923192861
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0002154864704706,0.8078093009196909
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0002034323461403,0.8219188256166231
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0001920525189621,0.8331230869084641
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0001813092693442,0.842013569477472
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0001711669876959,0.8490658082550988
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0001615920563954,0.854659496302025
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0001525527383615,0.8590965951581523
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0001440190718574,0.8626167261719814
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0001359627711795,0.8654098379042942
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.000128357132902,0.8676264417443948
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.000121176947365,0.869385795181711
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0001143984151151,0.8707823910045734
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0001079990680193,0.8718909276056263
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,0.0001019576947923,0.8727692048850353
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,9.625427068977445e-05,0.8734566729266755
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,9.086989113365092e-05,0.8739643661157523
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,8.578670905164095e-05,0.8742516674022651
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,8.098787572097772e-05,0.8741884988767524
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,7.645748492168166e-05,0.8735061822142595
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,7.218052021378058e-05,0.8717373989525647
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,6.814280516379549e-05,0.8681404892203044
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,6.433095635551372e-05,0.8616297379265605
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,6.073233902929775e-05,0.8507734719494265
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,5.733502520289264e-05,0.8338892140231476
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,5.412775413491833e-05,0.8091968259384523
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,5.1099895e-05,0.7750234580178855
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,4.824141165181868e-05,0.7301137842709875
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,4.554282935728592e-05,0.6740270787435537
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,4.29952033915796e-05,0.6075080019416452
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,4.0590089389946125e-05,0.5327160040515851
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,3.831951535799651e-05,0.4531808335903035
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,3.6175955247722094e-05,0.3733438040894599
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,3.415230401164488e-05,0.2977237056399855
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,3.224185405241671e-05,0.2300152949221851
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,3.0438272989807357e-05,0.1724928695079161
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,2.8735582671387693e-05,0.1258927222586608
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,2.712813935733687e-05,0.0896921058699714
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,2.5610615013694096e-05,0.0625729093969069
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,2.4177979652049467e-05,0.0428756276154343
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,2.2825484657137037e-05,0.0289363715081488
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,2.1548647047067697e-05,0.0192831715694709
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,2.0343234614030807e-05,0.0127164969209505
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,1.9205251896212053e-05,0.0083143525569849
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,1.813092693442984e-05,0.0053982227362014
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,1.7116698769593878e-05,0.0034850511044285
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,1.6159205639544986e-05,0.00223963694992
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,1.525527383615328e-05,0.0014339844485077
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,1.440190718574058e-05,0.0009154307899798
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,1.359627711795879e-05,0.0005830108679554
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,1.283571329020642e-05,0.0003705989347524
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,1.211769473650715e-05,0.0002352198413301
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,1.1439841511512262e-05,0.0001491142187387
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,1.0799906801930346e-05,9.443782574546448e-05
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,1.019576947923667e-05,5.976402408782956e-05
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,9.625427068977438e-06,3.779797649710023e-05
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,9.086989113365092e-06,2.3893859575124976e-05
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,8.578670905164096e-06,1.5098585522089405e-05
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,8.09878757209777e-06,9.537900505222106e-06
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,7.645748492168167e-06,6.023698593455806e-06
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,7.218052021378054e-06,3.803552011117562e-06
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,6.814280516379548e-06,2.401311344117966e-06
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,6.4330956355513725e-06,1.5158433838704514e-06
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,6.073233902929776e-06,9.567927539059036e-07
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,5.7335025202892635e-06,6.03876044438665e-07
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,5.412775413491831e-06,3.811105873698317e-07
EIC Ee=10 GeV,5.0,1.5,0.2448590256835922,5.109989500000001e-06,2.405099257766338e-07
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0051099895,0.0
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0048241411651818,0.0
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0045542829357285,0.0
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0042995203391579,0.0
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0040590089389946,0.0
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0038319515357996,0.0
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0036175955247722,0.0
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0034152304011644,0.0
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0032241854052416,0.0
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0030438272989807,0.0
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0028735582671387,0.0
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0027128139357336,0.0
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0025610615013694,1.6249610940600541e-301
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0024177979652049,2.722956146528911e-243
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0022825484657137,4.8324217418912106e-197
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0021548647047067,2.6372499118356004e-160
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.002034323461403,4.003221246491966e-131
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0019205251896212,6.057929713032122e-108
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0018130926934429,1.5772422966174178e-89
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0017116698769593,6.939028289268767e-75
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0016159205639544,3.354443850855334e-63
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0015255273836153,8.339204084232841e-54
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.001440190718574,3.3484084555162113e-46
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0013596277117958,4.751567349290684e-40
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0012835713290206,4.7470855914821286e-35
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0012117694736507,6.748919241537463e-31
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0011439841511512,2.1675157150771475e-27
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.001079990680193,1.8894960895716284e-24
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0010195769479236,7.99477223593257e-22
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0009625427068977,1.7381469572965208e-18
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0009086989113365,2.2787073123480378e-15
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0008578670905164,9.241422432377337e-13
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0008098787572097,1.3538988585048698e-10
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0007645748492168,8.119510533295175e-09
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0007218052021378,2.2737947024613946e-07
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0006814280516379,3.398617018321769e-06
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0006433095635551,3.061406971499411e-05
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0006073233902929,0.0001843276048438
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0005733502520289,0.0008080853731486
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0005412775413491,0.0027620683577117
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.00051099895,0.007751757919713
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0004824141165181,0.0185230268840558
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0004554282935728,0.0386122665108734
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0004299520339157,0.0714437995321082
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0004059008938994,0.119035165450016
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0003831951535799,0.1809795128209822
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0003617595524772,0.2542541925778418
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0003415230401164,0.3339274093394695
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0003224185405241,0.4144131603173814
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.000304382729898,0.4907391723839982
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0002873558267138,0.559380736965258
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0002712813935733,0.6184999516139487
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0002561061501369,0.6677140683766499
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0002417797965204,0.7076412533407977
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0002282548465713,0.7394382005896744
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0002154864704706,0.7644439976281482
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0002034323461403,0.7839566137788505
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0001920525189621,0.7991201938678283
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0001813092693442,0.8108869300796636
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0001711669876959,0.8200210626928626
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0001615920563954,0.8271222399004965
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0001525527383615,0.8326546810712507
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0001440190718574,0.8369752304072738
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0001359627711795,0.8403574565179355
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.000128357132902,0.8430111345662783
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.000121176947365,0.8450974542103605
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0001143984151151,0.8467406559903543
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0001079990680193,0.8480368417598005
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,0.0001019576947923,0.8490606084084116
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,9.625427068977445e-05,0.8498699069678114
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,9.086989113365092e-05,0.8505084906980106
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,8.578670905164095e-05,0.8510014877611051
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,8.098787572097772e-05,0.8513326433844428
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,7.645748492168166e-05,0.8513926012133177
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,7.218052021378058e-05,0.8509107549042886
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,6.814280516379549e-05,0.8494102852805169
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,6.433095635551372e-05,0.846220771133009
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,6.073233902929775e-05,0.8405477410787432
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,5.733502520289264e-05,0.8315558122294197
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,5.412775413491833e-05,0.8183958621049721
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,5.1099895e-05,0.8001314969415068
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,4.824141165181868e-05,0.7756068526308801
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,4.554282935728592e-05,0.743407008335177
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,4.29952033915796e-05,0.7020717097386526
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,4.0590089389946125e-05,0.6505693984176327
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,3.831951535799651e-05,0.5888830742770089
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,3.6175955247722094e-05,0.5185030273061009
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,3.415230401164488e-05,0.4425699006667499
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,3.224185405241671e-05,0.3654472433464152
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,3.0438272989807357e-05,0.2917878140370182
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,2.8735582671387693e-05,0.2254948515021659
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,2.712813935733687e-05,0.1690276114308948
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,2.5610615013694096e-05,0.1232465141394783
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,2.4177979652049467e-05,0.0876976347864062
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,2.2825484657137037e-05,0.0610977306043575
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,2.1548647047067697e-05,0.041807374347158
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,2.0343234614030807e-05,0.0281788610401963
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,1.9205251896212053e-05,0.0187563272450314
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,1.813092693442984e-05,0.0123563024257427
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,1.7116698769593878e-05,0.0080716852233865
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,1.6159205639544986e-05,0.0052367414425956
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,1.525527383615328e-05,0.0033786886244276
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,1.440190718574058e-05,0.0021701650906397
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,1.359627711795879e-05,0.0013889171659697
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,1.283571329020642e-05,0.0008863563668048
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,1.211769473650715e-05,0.0005643374419647
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,1.1439841511512262e-05,0.0003586485837691
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,1.0799906801930346e-05,0.0002275939608148
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,1.019576947923667e-05,0.0001442590811941
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,9.625427068977438e-06,9.135239294600744e-05
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,9.086989113365092e-06,5.780610473300347e-05
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,8.578670905164096e-06,3.655699105261104e-05
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,8.09878757209777e-06,2.3108018196303544e-05
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,7.645748492168167e-06,1.4601327558006651e-05
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,7.218052021378054e-06,9.223435077407203e-06
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,6.814280516379548e-06,5.824924087462503e-06
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,6.4330956355513725e-06,3.677952851632441e-06
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,6.073233902929776e-06,2.3219728030760556e-06
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,5.7335025202892635e-06,1.4657385659653993e-06
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,5.412775413491831e-06,9.251558814743952e-07
EIC Ee=10 GeV,5.0,1.5,0.3062986948944054,5.109989500000001e-06,5.839030558773317e-07
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0051099895,0.0
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0048241411651818,0.0
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0045542829357285,0.0
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0042995203391579,0.0
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0040590089389946,0.0
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0038319515357996,0.0
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0036175955247722,0.0
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0034152304011644,0.0
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0032241854052416,0.0
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0030438272989807,0.0
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0028735582671387,0.0
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0027128139357336,0.0
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0025610615013694,0.0
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0024177979652049,0.0
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0022825484657137,2.830661333088e-311
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0021548647047067,2.829062338889705e-251
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.002034323461403,1.3242155312200678e-203
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0019205251896212,1.0170938075543793e-165
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0018130926934429,1.3414207919970294e-135
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0017116698769593,1.2096822369299236e-111
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0016159205639544,1.4039626165185555e-92
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0015255273836153,2.3080258052118723e-77
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.001440190718574,3.878357772927122e-65
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0013596277117958,2.842656853727772e-55
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0012835713290206,2.5538768218999144e-47
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0012117694736507,7.321465333988353e-41
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0011439841511512,1.5885995418755901e-35
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.001079990680193,4.225936748875586e-31
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0010195769479236,1.845203925010443e-27
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0009625427068977,1.8610098133684574e-24
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0009086989113365,7.362636897816837e-22
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0008578670905164,1.114584042121716e-18
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0008098787572097,1.5418907305082733e-15
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0007645748492168,6.029020777732208e-13
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0007218052021378,7.942260468694619e-11
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0006814280516379,4.295091878153918e-09
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0006433095635551,1.134858396248356e-07
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0006073233902929,1.6960876581173518e-06
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0005733502520289,1.6100314687842355e-05
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0005412775413491,0.0001059796730359
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.00051099895,0.0005164795766575
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0004824141165181,0.0019574849554519
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0004554282935728,0.0059917328515268
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0004299520339157,0.0152671824943771
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0004059008938994,0.0332377204774761
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0003831951535799,0.0633031031361113
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0003617595524772,0.1077287615812723
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0003415230401164,0.1667773677791549
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0003224185405241,0.2383094885878335
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.000304382729898,0.3180504117134732
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0002873558267138,0.4005560121792457
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0002712813935733,0.4805057431388777
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0002561061501369,0.5537513363428105
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0002417797965204,0.6177881908544749
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0002282548465713,0.6716857534651784
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0002154864704706,0.7157073627679079
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0002034323461403,0.7508487818278513
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0001920525189621,0.7784386256439124
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0001813092693442,0.7998569424148543
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0001711669876959,0.816371145298549
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0001615920563954,0.8290622226077407
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0001525527383615,0.8388090160641907
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0001440190718574,0.8463038048617895
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0001359627711795,0.8520809342153872
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.000128357132902,0.8565478433698841
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.000121176947365,0.8600132690085617
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0001143984151151,0.8627107005742505
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0001079990680193,0.8648169065695925
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,0.0001019576947923,0.8664661190564964
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,9.625427068977445e-05,0.8677606962272759
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,9.086989113365092e-05,0.8687790544563214
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,8.578670905164095e-05,0.8695814710102799
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,8.098787572097772e-05,0.8702137440519355
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,7.645748492168166e-05,0.8707067204024228
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,7.218052021378058e-05,0.8710658328362417
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,6.814280516379549e-05,0.8712431073617981
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,6.433095635551372e-05,0.8710920935944448
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,6.073233902929775e-05,0.8703179441842752
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,5.733502520289264e-05,0.8684335958019328
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,5.412775413491833e-05,0.8647311793744447
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,5.1099895e-05,0.8582981591602066
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,4.824141165181868e-05,0.8481085793231791
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,4.554282935728592e-05,0.8331535617472072
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,4.29952033915796e-05,0.8125102488012507
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,4.0590089389946125e-05,0.7852801412040269
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,3.831951535799651e-05,0.7504345380915972
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,3.6175955247722094e-05,0.7067469265056382
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,3.415230401164488e-05,0.6531013081459854
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,3.224185405241671e-05,0.5892679929500044
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,3.0438272989807357e-05,0.5167230819076778
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,2.8735582671387693e-05,0.4388632808239446
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,2.712813935733687e-05,0.3603716751128065
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,2.5610615013694096e-05,0.2860672950341001
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,2.4177979652049467e-05,0.2198089098114908
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,2.2825484657137037e-05,0.1638707293754505
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,2.1548647047067697e-05,0.1188884543756045
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,2.0343234614030807e-05,0.0842155976111648
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,1.9205251896212053e-05,0.0584386953653762
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,1.813092693442984e-05,0.0398500655675343
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,1.7116698769593878e-05,0.0267805160633949
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,1.6159205639544986e-05,0.0177812954651047
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,1.525527383615328e-05,0.0116897001931151
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,1.440190718574058e-05,0.0076231521222367
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,1.359627711795879e-05,0.0049387932280571
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,1.283571329020642e-05,0.0031828055255065
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,1.211769473650715e-05,0.0020424479645516
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,1.1439841511512262e-05,0.0013061964826988
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,1.0799906801930346e-05,0.0008330634035108
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,1.019576947923667e-05,0.0005301488557714
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,9.625427068977438e-06,0.000336790064333
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,9.086989113365092e-06,0.000213656387399
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,8.578670905164096e-06,0.0001353912168363
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,8.09878757209777e-06,8.57198193150717e-05
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,7.645748492168167e-06,5.4233354740414575e-05
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,7.218052021378054e-06,3.429324668798497e-05
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,6.814280516379548e-06,2.167491461629287e-05
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,6.4330956355513725e-06,1.3694697767820596e-05
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,6.073233902929776e-06,8.650182957479265e-06
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,5.7335025202892635e-06,5.462620018809675e-06
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,5.412775413491831e-06,3.4490499823045606e-06
EIC Ee=10 GeV,5.0,1.5,0.3831547161967765,5.109989500000001e-06,2.1773920596697864e-06
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0051099895,0.0
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0048241411651818,0.0
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0045542829357285,0.0
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0042995203391579,0.0
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0040590089389946,0.0
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0038319515357996,0.0
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0036175955247722,0.0
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0034152304011644,0.0
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0032241854052416,0.0
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0030438272989807,0.0
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0028735582671387,0.0
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0027128139357336,0.0
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0025610615013694,0.0
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0024177979652049,0.0
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0022825484657137,0.0
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0021548647047067,0.0
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.002034323461403,1.0271749652041805e-302
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0019205251896212,2.1099770036573142e-244
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0018130926934429,5.338391643068413e-198
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0017116698769593,4.724951686416514e-161
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0016159205639544,1.2413653072756242e-131
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0015255273836153,3.208711829589245e-108
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.001440190718574,1.3370954446320437e-89
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0013596277117958,8.49262410192971e-75
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0012835713290206,5.074830233171168e-63
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0012117694736507,1.3798396471200843e-53
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0011439841511512,7.740253935471512e-46
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.001079990680193,2.1266774075333056e-39
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0010195769479236,3.710225765961264e-34
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0009625427068977,6.1287647036672714e-30
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0009086989113365,1.5169540912614246e-26
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0008578670905164,8.551721100359318e-24
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0008098787572097,1.9521116555670275e-21
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0007645748492168,2.50199647668008e-18
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0007218052021378,2.805633365101143e-15
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0006814280516379,8.560650835195793e-13
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0006433095635551,9.089650481008399e-11
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0006073233902929,4.245470596390125e-09
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0005733502520289,1.0436371655765652e-07
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0005412775413491,1.5348576556500194e-06
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.00051099895,1.4784096231938812e-05
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0004824141165181,9.980057992939974e-05
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0004554282935728,0.0004982152676934
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0004299520339157,0.0019217642165306
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0004059008938994,0.0059405025473136
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0003831951535799,0.015179305229272
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0003617595524772,0.0329357581217618
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0003415230401164,0.0621324392205957
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0003224185405241,0.1040548286235772
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.000304382729898,0.1576150460724159
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0002873558267138,0.2196101014057616
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0002712813935733,0.2857992193493655
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0002561061501369,0.3521420236137303
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0002417797965204,0.4155900845042916
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0002282548465713,0.4742643024446645
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0002154864704706,0.5272350018496204
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0002034323461403,0.574201019452579
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0001920525189621,0.6152360305703383
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0001813092693442,0.6506327009927741
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0001711669876959,0.6808141472223663
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0001615920563954,0.7062790299361283
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0001525527383615,0.7275615550902486
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0001440190718574,0.7451997972325909
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0001359627711795,0.7597112352978258
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.000128357132902,0.7715755713507666
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.000121176947365,0.7812244307889429
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0001143984151151,0.7890368760298694
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0001079990680193,0.7953393113396365
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,0.0001019576947923,0.800408345169404
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,9.625427068977445e-05,0.8044753823314661
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,9.086989113365092e-05,0.8077320100035693
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,8.578670905164095e-05,0.8103355301586715
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,8.098787572097772e-05,0.8124142277975464
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,7.645748492168166e-05,0.8140720657293002
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,7.218052021378058e-05,0.815391950642105
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,6.814280516379549e-05,0.8164339167420922
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,6.433095635551372e-05,0.8172192750115829
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,6.073233902929775e-05,0.8176925276970182
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,5.733502520289264e-05,0.8176703209214014
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,5.412775413491833e-05,0.8168059621351754
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,5.1099895e-05,0.814583243793835
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,4.824141165181868e-05,0.8103075702011192
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,4.554282935728592e-05,0.8030549421808512
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,4.29952033915796e-05,0.7916063759988914
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,4.0590089389946125e-05,0.774462933719846
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,3.831951535799651e-05,0.7500297754893804
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,3.6175955247722094e-05,0.7169640909651374
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,3.415230401164488e-05,0.6745501722273204
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,3.224185405241671e-05,0.6229381219101144
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,3.0438272989807357e-05,0.5632017641305663
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,2.8735582671387693e-05,0.497272196639682
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,2.712813935733687e-05,0.4277938224508409
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,2.5610615013694096e-05,0.3578897144829029
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,2.4177979652049467e-05,0.2907975143989864
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,2.2825484657137037e-05,0.2294029720582193
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,2.1548647047067697e-05,0.1758059159080488
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,2.0343234614030807e-05,0.1310783531813293
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,1.9205251896212053e-05,0.0952832988560863
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,1.813092693442984e-05,0.0677014187738537
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,1.7116698769593878e-05,0.0471478041270449
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,1.6159205639544986e-05,0.0322696158547522
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,1.525527383615328e-05,0.0217630513680199
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,1.440190718574058e-05,0.0144966123679935
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,1.359627711795879e-05,0.0095575023084547
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,1.283571329020642e-05,0.0062480153792202
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,1.211769473650715e-05,0.0040563042882577
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,1.1439841511512262e-05,0.002618620134507
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,1.0799906801930346e-05,0.0016828088095651
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,1.019576947923667e-05,0.0010774596959086
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,9.625427068977438e-06,0.0006878352825033
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,9.086989113365092e-06,0.0004380656691714
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,8.578670905164096e-06,0.0002784650861631
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,8.09878757209777e-06,0.0001767439039373
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,7.645748492168167e-06,0.0001120451610279
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,7.218052021378054e-06,7.096155768501045e-05
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,6.814280516379548e-06,4.4907579471225306e-05
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,6.4330956355513725e-06,2.840210896510044e-05
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,6.073233902929776e-06,1.7954370572904188e-05
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,5.7335025202892635e-06,1.1345447948302946e-05
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,5.412775413491831e-06,7.167032898991266e-06
EIC Ee=10 GeV,5.0,1.5,0.4792953381484155,5.109989500000001e-06,4.526378167715966e-06
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0051099895,0.0
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0048241411651818,0.0
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0045542829357285,0.0
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0042995203391579,0.0
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0040590089389946,0.0
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0038319515357996,0.0
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0036175955247722,0.0
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0034152304011644,0.0
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0032241854052416,0.0
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0030438272989807,0.0
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0028735582671387,0.0
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0027128139357336,0.0
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0025610615013694,0.0
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0024177979652049,0.0
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0022825484657137,0.0
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0021548647047067,0.0
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.002034323461403,0.0
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0019205251896212,0.0
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0018130926934429,2.2603674420634135e-300
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0017116698769593,2.54092674813574e-242
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0016159205639544,3.283932028043288e-196
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0015255273836153,1.3931586405041902e-159
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.001440190718574,1.7317267033269645e-130
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0013596277117958,2.238015238951471e-107
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0012835713290206,5.155093392158577e-89
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0012117694736507,2.0958138159859898e-74
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0011439841511512,1.060390728923233e-62
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.001079990680193,3.473788934214941e-53
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0010195769479236,1.9794775209718565e-45
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0009625427068977,3.615220613077681e-39
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0009086989113365,3.9545716922943015e-34
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0008578670905164,4.7766711206121326e-30
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0008098787572097,1.0869538013464352e-26
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0007645748492168,6.908285450346095e-24
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0007218052021378,2.9861438592315213e-21
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0006814280516379,9.489507515803456e-18
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0006433095635551,1.0736424144587952e-14
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0006073233902929,3.0661563012974706e-12
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0005733502520289,2.914932824235241e-10
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0005412775413491,1.171365481490484e-08
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.00051099895,2.419595130532079e-07
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0004824141165181,3.0076125547980865e-06
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0004554282935728,2.532532251296898e-05
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0004299520339157,0.0001561535527652
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0004059008938994,0.0007388819173611
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0003831951535799,0.0027683635402735
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0003617595524772,0.0084248376236361
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0003415230401164,0.0213085253427346
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0003224185405241,0.0457631470243794
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.000304382729898,0.0851962673893163
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0002873558267138,0.1402892967627672
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0002712813935733,0.2083422706598648
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0002561061501369,0.2841729881127584
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0002417797965204,0.3618602983774528
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0002282548465713,0.4362904764877592
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0002154864704706,0.5039522673588998
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0002034323461403,0.5630205012514696
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0001920525189621,0.6130303951611416
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0001813092693442,0.6544239425307128
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0001711669876959,0.6881362335027356
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0001615920563954,0.7152895995291455
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0001525527383615,0.7370017429133343
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0001440190718574,0.7542850837993698
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0001359627711795,0.7680073635024998
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.000128357132902,0.7788876445059316
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.000121176947365,0.7875095956568436
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0001143984151151,0.7943411463034286
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0001079990680193,0.7997547650012304
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,0.0001019576947923,0.8040457921625824
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,9.625427068977445e-05,0.8074479771429948
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,9.086989113365092e-05,0.8101461970397168
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,8.578670905164095e-05,0.8122866714393127
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,8.098787572097772e-05,0.8139850818138842
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,7.645748492168166e-05,0.8153329914241694
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,7.218052021378058e-05,0.8164029058505948
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,6.814280516379549e-05,0.8172522011030802
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,6.433095635551372e-05,0.8179256845009681
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,6.073233902929775e-05,0.8184547810258217
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,5.733502520289264e-05,0.8188473382247213
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,5.412775413491833e-05,0.8190581863902273
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,5.1099895e-05,0.8189332787273673
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,4.824141165181868e-05,0.8181328083390538
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,4.554282935728592e-05,0.8160554019599101
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,4.29952033915796e-05,0.8117916593464856
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,4.0590089389946125e-05,0.8041117770640732
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,3.831951535799651e-05,0.7914530769625041
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,3.6175955247722094e-05,0.7719063832055705
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,3.415230401164488e-05,0.7433398404764183
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,3.224185405241671e-05,0.703856210195447
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,3.0438272989807357e-05,0.6525447607632507
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,2.8735582671387693e-05,0.5901389682653544
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,2.712813935733687e-05,0.5191596183793417
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,2.5610615013694096e-05,0.4434682274996992
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,2.4177979652049467e-05,0.3674849865558772
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,2.2825484657137037e-05,0.2953812078481581
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,2.1548647047067697e-05,0.2304484952703018
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,2.0343234614030807e-05,0.1747441063555471
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,1.9205251896212053e-05,0.1290385696769427
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,1.813092693442984e-05,0.0930171735240191
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,1.7116698769593878e-05,0.0656258761513541
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,1.6159205639544986e-05,0.0454383913660381
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,1.525527383615328e-05,0.0309555532079731
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,1.440190718574058e-05,0.0208006350416061
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,1.359627711795879e-05,0.0138162472536177
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,1.283571329020642e-05,0.0090890830354607
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,1.211769473650715e-05,0.005931909961536
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,1.1439841511512262e-05,0.0038462191599624
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,1.0799906801930346e-05,0.0024806220688958
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,1.019576947923667e-05,0.0015929751395598
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,9.625427068977438e-06,0.001019384634644
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,9.086989113365092e-06,0.0006504921478253
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,8.578670905164096e-06,0.000414152940042
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,8.09878757209777e-06,0.0002632017393327
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,7.645748492168167e-06,0.0001670257343249
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,7.218052021378054e-06,0.0001058696384824
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,6.814280516379548e-06,6.704320742517861e-05
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,6.4330956355513725e-06,4.242434958127047e-05
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,6.073233902929776e-06,2.682984181970622e-05
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,5.7335025202892635e-06,1.695961054842389e-05
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,5.412775413491831e-06,1.0716433514431993e-05
EIC Ee=10 GeV,5.0,1.5,0.599559424587181,5.109989500000001e-06,6.76946971448344e-06
EIC Ee=10 GeV,5.0,1.5,0.75,0.0051099895,0.0
EIC Ee=10 GeV,5.0,1.5,0.75,0.0048241411651818,0.0
EIC Ee=10 GeV,5.0,1.5,0.75,0.0045542829357285,0.0
EIC Ee=10 GeV,5.0,1.5,0.75,0.0042995203391579,0.0
EIC Ee=10 GeV,5.0,1.5,0.75,0.0040590089389946,0.0
EIC Ee=10 GeV,5.0,1.5,0.75,0.0038319515357996,0.0
EIC Ee=10 GeV,5.0,1.5,0.75,0.0036175955247722,0.0
EIC Ee=10 GeV,5.0,1.5,0.75,0.0034152304011644,0.0
EIC Ee=10 GeV,5.0,1.5,0.75,0.0032241854052416,0.0
EIC Ee=10 GeV,5.0,1.5,0.75,0.0030438272989807,0.0
EIC Ee=10 GeV,5.0,1.5,0.75,0.0028735582671387,0.0
EIC Ee=10 GeV,5.0,1.5,0.75,0.0027128139357336,0.0
EIC Ee=10 GeV,5.0,1.5,0.75,0.0025610615013694,0.0
EIC Ee=10 GeV,5.0,1.5,0.75,0.0024177979652049,0.0
EIC Ee=10 GeV,5.0,1.5,0.75,0.0022825484657137,0.0
EIC Ee=10 GeV,5.0,1.5,0.75,0.0021548647047067,0.0
EIC Ee=10 GeV,5.0,1.5,0.75,0.002034323461403,0.0
EIC Ee=10 GeV,5.0,1.5,0.75,0.0019205251896212,0.0
EIC Ee=10 GeV,5.0,1.5,0.75,0.0018130926934429,0.0
EIC Ee=10 GeV,5.0,1.5,0.75,0.0017116698769593,0.0
EIC Ee=10 GeV,5.0,1.5,0.75,0.0016159205639544,7.509283272594974e-284
EIC Ee=10 GeV,5.0,1.5,0.75,0.0015255273836153,8.834183206985438e-230
EIC Ee=10 GeV,5.0,1.5,0.75,0.001440190718574,7.91331019230365e-187
EIC Ee=10 GeV,5.0,1.5,0.75,0.0013596277117958,1.1560434046969545e-152
EIC Ee=10 GeV,5.0,1.5,0.75,0.0012835713290206,3.134597321649288e-125
EIC Ee=10 GeV,5.0,1.5,0.75,0.0012117694736507,4.726749783634609e-103
EIC Ee=10 GeV,5.0,1.5,0.75,0.0011439841511512,2.5756992442660265e-85
EIC Ee=10 GeV,5.0,1.5,0.75,0.001079990680193,3.344226293264426e-71
EIC Ee=10 GeV,5.0,1.5,0.75,0.0010195769479236,5.654281033640512e-60
EIC Ee=10 GeV,5.0,1.5,0.75,0.0009625427068977,4.993461712180372e-51
EIC Ee=10 GeV,5.0,1.5,0.75,0.0009086989113365,7.016236406163967e-44
EIC Ee=10 GeV,5.0,1.5,0.75,0.0008578670905164,3.852858666997553e-38
EIC Ee=10 GeV,5.0,1.5,0.75,0.0008098787572097,1.760496612798484e-33
EIC Ee=10 GeV,5.0,1.5,0.75,0.0007645748492168,1.2530801343610845e-29
EIC Ee=10 GeV,5.0,1.5,0.75,0.0007218052021378,2.150702368074185e-26
EIC Ee=10 GeV,5.0,1.5,0.75,0.0006814280516379,1.1901913658127678e-23
EIC Ee=10 GeV,5.0,1.5,0.75,0.0006433095635551,6.692528626898151e-21
EIC Ee=10 GeV,5.0,1.5,0.75,0.0006073233902929,1.930316462314652e-17
EIC Ee=10 GeV,5.0,1.5,0.75,0.0005733502520289,1.7479708820846625e-14
EIC Ee=10 GeV,5.0,1.5,0.75,0.0005412775413491,4.413892945028698e-12
EIC Ee=10 GeV,5.0,1.5,0.75,0.00051099895,3.9662170431027134e-10
EIC Ee=10 GeV,5.0,1.5,0.75,0.0004824141165181,1.5543722344595563e-08
EIC Ee=10 GeV,5.0,1.5,0.75,0.0004554282935728,3.130420354242997e-07
EIC Ee=10 GeV,5.0,1.5,0.75,0.0004299520339157,3.699468667056816e-06
EIC Ee=10 GeV,5.0,1.5,0.75,0.0004059008938994,2.855717766773172e-05
EIC Ee=10 GeV,5.0,1.5,0.75,0.0003831951535799,0.0001568310246812
EIC Ee=10 GeV,5.0,1.5,0.75,0.0003617595524772,0.000654235276716
EIC Ee=10 GeV,5.0,1.5,0.75,0.0003415230401164,0.0021738028823064
EIC Ee=10 GeV,5.0,1.5,0.75,0.0003224185405241,0.0059491505919747
EIC Ee=10 GeV,5.0,1.5,0.75,0.000304382729898,0.0137546972554957
EIC Ee=10 GeV,5.0,1.5,0.75,0.0002873558267138,0.027458375730792
EIC Ee=10 GeV,5.0,1.5,0.75,0.0002712813935733,0.0483066659074852
EIC Ee=10 GeV,5.0,1.5,0.75,0.0002561061501369,0.0763644705103047
EIC Ee=10 GeV,5.0,1.5,0.75,0.0002417797965204,0.1104425704335579
EIC Ee=10 GeV,5.0,1.5,0.75,0.0002282548465713,0.148488931946147
EIC Ee=10 GeV,5.0,1.5,0.75,0.0002154864704706,0.1881661135651491
EIC Ee=10 GeV,5.0,1.5,0.75,0.0002034323461403,0.2273426834851416
EIC Ee=10 GeV,5.0,1.5,0.75,0.0001920525189621,0.264374439696375
EIC Ee=10 GeV,5.0,1.5,0.75,0.0001813092693442,0.2981845755598115
EIC Ee=10 GeV,5.0,1.5,0.75,0.0001711669876959,0.3282117666272566
EIC Ee=10 GeV,5.0,1.5,0.75,0.0001615920563954,0.354297635230912
EIC Ee=10 GeV,5.0,1.5,0.75,0.0001525527383615,0.3765633680225115
EIC Ee=10 GeV,5.0,1.5,0.75,0.0001440190718574,0.3953016669470882
EIC Ee=10 GeV,5.0,1.5,0.75,0.0001359627711795,0.4108934272915167
EIC Ee=10 GeV,5.0,1.5,0.75,0.000128357132902,0.423749230054323
EIC Ee=10 GeV,5.0,1.5,0.75,0.000121176947365,0.4342716898105542
EIC Ee=10 GeV,5.0,1.5,0.75,0.0001143984151151,0.4428336125144408
EIC Ee=10 GeV,5.0,1.5,0.75,0.0001079990680193,0.449767249909852
EIC Ee=10 GeV,5.0,1.5,0.75,0.0001019576947923,0.4553608197175615
EIC Ee=10 GeV,5.0,1.5,0.75,9.625427068977445e-05,0.459859440884205
EIC Ee=10 GeV,5.0,1.5,0.75,9.086989113365092e-05,0.4634684994581297
EIC Ee=10 GeV,5.0,1.5,0.75,8.578670905164095e-05,0.4663581406417667
EIC Ee=10 GeV,5.0,1.5,0.75,8.098787572097772e-05,0.4686680769136818
EIC Ee=10 GeV,5.0,1.5,0.75,7.645748492168166e-05,0.4705122420307628
EIC Ee=10 GeV,5.0,1.5,0.75,7.218052021378058e-05,0.4719830440550117
EIC Ee=10 GeV,5.0,1.5,0.75,6.814280516379549e-05,0.4731551109055703
EIC Ee=10 GeV,5.0,1.5,0.75,6.433095635551372e-05,0.4740885024894247
EIC Ee=10 GeV,5.0,1.5,0.75,6.073233902929775e-05,0.4748313587758
EIC Ee=10 GeV,5.0,1.5,0.75,5.733502520289264e-05,0.475421506207764
EIC Ee=10 GeV,5.0,1.5,0.75,5.412775413491833e-05,0.4758840108161473
EIC Ee=10 GeV,5.0,1.5,0.75,5.1099895e-05,0.4762138736902006
EIC Ee=10 GeV,5.0,1.5,0.75,4.824141165181868e-05,0.476321839997277
EIC Ee=10 GeV,5.0,1.5,0.75,4.554282935728592e-05,0.4759245558961559
EIC Ee=10 GeV,5.0,1.5,0.75,4.29952033915796e-05,0.4743986854673991
EIC Ee=10 GeV,5.0,1.5,0.75,4.0590089389946125e-05,0.4706769476484789
EIC Ee=10 GeV,5.0,1.5,0.75,3.831951535799651e-05,0.4632907559624735
EIC Ee=10 GeV,5.0,1.5,0.75,3.6175955247722094e-05,0.4506178076144385
EIC Ee=10 GeV,5.0,1.5,0.75,3.415230401164488e-05,0.4312901731874474
EIC Ee=10 GeV,5.0,1.5,0.75,3.224185405241671e-05,0.4046243197709734
EIC Ee=10 GeV,5.0,1.5,0.75,3.0438272989807357e-05,0.3709008576426801
EIC Ee=10 GeV,5.0,1.5,0.75,2.8735582671387693e-05,0.331378533606419
EIC Ee=10 GeV,5.0,1.5,0.75,2.712813935733687e-05,0.2880605671942981
EIC Ee=10 GeV,5.0,1.5,0.75,2.5610615013694096e-05,0.2433365054667798
EIC Ee=10 GeV,5.0,1.5,0.75,2.4177979652049467e-05,0.1996155414423694
EIC Ee=10 GeV,5.0,1.5,0.75,2.2825484657137037e-05,0.1590050350647184
EIC Ee=10 GeV,5.0,1.5,0.75,2.1548647047067697e-05,0.1230637675022336
EIC Ee=10 GeV,5.0,1.5,0.75,2.0343234614030807e-05,0.0926692257137095
EIC Ee=10 GeV,5.0,1.5,0.75,1.9205251896212053e-05,0.0680255580860344
EIC Ee=10 GeV,5.0,1.5,0.75,1.813092693442984e-05,0.0487939375281509
EIC Ee=10 GeV,5.0,1.5,0.75,1.7116698769593878e-05,0.0342873168188209
EIC Ee=10 GeV,5.0,1.5,0.75,1.6159205639544986e-05,0.0236648557826236
EIC Ee=10 GeV,5.0,1.5,0.75,1.525527383615328e-05,0.0160827389839681
EIC Ee=10 GeV,5.0,1.5,0.75,1.440190718574058e-05,0.0107870539643105
EIC Ee=10 GeV,5.0,1.5,0.75,1.359627711795879e-05,0.007155373548545
EIC Ee=10 GeV,5.0,1.5,0.75,1.283571329020642e-05,0.0047026318895435
EIC Ee=10 GeV,5.0,1.5,0.75,1.211769473650715e-05,0.0030670134216802
EIC Ee=10 GeV,5.0,1.5,0.75,1.1439841511512262e-05,0.0019876672091121
EIC Ee=10 GeV,5.0,1.5,0.75,1.0799906801930346e-05,0.0012815087268911
EIC Ee=10 GeV,5.0,1.5,0.75,1.019576947923667e-05,0.0008227449857454
EIC Ee=10 GeV,5.0,1.5,0.75,9.625427068977438e-06,0.0005264051129526
EIC Ee=10 GeV,5.0,1.5,0.75,9.086989113365092e-06,0.0003358697758856
EIC Ee=10 GeV,5.0,1.5,0.75,8.578670905164096e-06,0.0002138213577454
EIC Ee=10 GeV,5.0,1.5,0.75,8.09878757209777e-06,0.0001358785101942
EIC Ee=10 GeV,5.0,1.5,0.75,7.645748492168167e-06,8.622323820969763e-05
EIC Ee=10 GeV,5.0,1.5,0.75,7.218052021378054e-06,5.465079424651153e-05
EIC Ee=10 GeV,5.0,1.5,0.75,6.814280516379548e-06,3.460730047740303e-05
EIC Ee=10 GeV,5.0,1.5,0.75,6.4330956355513725e-06,2.1898724809921777e-05
EIC Ee=10 GeV,5.0,1.5,0.75,6.073233902929776e-06,1.3848876394703574e-05
EIC Ee=10 GeV,5.0,1.5,0.75,5.7335025202892635e-06,8.754002977929069e-06
EIC Ee=10 GeV,5.0,1.5,0.75,5.412775413491831e-06,5.531420805777605e-06
EIC Ee=10 GeV,5.0,1.5,0.75,5.109989500000001e-06,3.494118493176543e-06
EIC Ee=18 GeV,5.0,1.5,0.1,0.0051099895,1.7668791477097697e-136
EIC Ee=18 GeV,5.0,1.5,0.1,0.0048241411651818,1.3396779688275943e-121
EIC Ee=18 GeV,5.0,1.5,0.1,0.0045542829357285,6.6145128871164786e-108
EIC Ee=18 GeV,5.0,1.5,0.1,0.0042995203391579,1.96012793869186e-93
EIC Ee=18 GeV,5.0,1.5,0.1,0.0040590089389946,3.1785880017375523e-81
EIC Ee=18 GeV,5.0,1.5,0.1,0.0038319515357996,2.954273578512704e-71
EIC Ee=18 GeV,5.0,1.5,0.1,0.0036175955247722,2.5847983227467087e-63
EIC Ee=18 GeV,5.0,1.5,0.1,0.0034152304011644,5.291557308457625e-57
EIC Ee=18 GeV,5.0,1.5,0.1,0.0032241854052416,6.273957766897031e-52
EIC Ee=18 GeV,5.0,1.5,0.1,0.0030438272989807,5.274734918143337e-47
EIC Ee=18 GeV,5.0,1.5,0.1,0.0028735582671387,1.8452765951960712e-42
EIC Ee=18 GeV,5.0,1.5,0.1,0.0027128139357336,9.274907751140703e-39
EIC Ee=18 GeV,5.0,1.5,0.1,0.0025610615013694,1.4880509196918018e-35
EIC Ee=18 GeV,5.0,1.5,0.1,0.0024177979652049,1.7972989477922834e-32
EIC Ee=18 GeV,5.0,1.5,0.1,0.0022825484657137,1.8579162474125513e-29
EIC Ee=18 GeV,5.0,1.5,0.1,0.0021548647047067,1.998201764589129e-26
EIC Ee=18 GeV,5.0,1.5,0.1,0.002034323461403,3.9226226203052777e-22
EIC Ee=18 GeV,5.0,1.5,0.1,0.0019205251896212,2.1751311689128984e-18
EIC Ee=18 GeV,5.0,1.5,0.1,0.0018130926934429,2.307126201118917e-15
EIC Ee=18 GeV,5.0,1.5,0.1,0.0017116698769593,6.611000140700544e-13
EIC Ee=18 GeV,5.0,1.5,0.1,0.0016159205639544,6.816239402485052e-11
EIC Ee=18 GeV,5.0,1.5,0.1,0.0015255273836153,3.178530764135734e-09
EIC Ee=18 GeV,5.0,1.5,0.1,0.001440190718574,7.884210972679385e-08
EIC Ee=18 GeV,5.0,1.5,0.1,0.0013596277117958,1.161241746060138e-06
EIC Ee=18 GeV,5.0,1.5,0.1,0.0012835713290206,1.106455476349604e-05
EIC Ee=18 GeV,5.0,1.5,0.1,0.0012117694736507,7.343890681732986e-05
EIC Ee=18 GeV,5.0,1.5,0.1,0.0011439841511512,0.0003613915328608
EIC Ee=18 GeV,5.0,1.5,0.1,0.001079990680193,0.0013858205150479
EIC Ee=18 GeV,5.0,1.5,0.1,0.0010195769479236,0.0043034604604593
EIC Ee=18 GeV,5.0,1.5,0.1,0.0009625427068977,0.0111476979225311
EIC Ee=18 GeV,5.0,1.5,0.1,0.0009086989113365,0.024665721079502
EIC Ee=18 GeV,5.0,1.5,0.1,0.0008578670905164,0.0475780462688973
EIC Ee=18 GeV,5.0,1.5,0.1,0.0008098787572097,0.0815459871878037
EIC Ee=18 GeV,5.0,1.5,0.1,0.0007645748492168,0.1264998048093133
EIC Ee=18 GeV,5.0,1.5,0.1,0.0007218052021378,0.1807288827736712
EIC Ee=18 GeV,5.0,1.5,0.1,0.0006814280516379,0.2415159663771263
EIC Ee=18 GeV,5.0,1.5,0.1,0.0006433095635551,0.3058344686959535
EIC Ee=18 GeV,5.0,1.5,0.1,0.0006073233902929,0.3708378300215098
EIC Ee=18 GeV,5.0,1.5,0.1,0.0005733502520289,0.4341239432928562
EIC Ee=18 GeV,5.0,1.5,0.1,0.0005412775413491,0.4938433347768539
EIC Ee=18 GeV,5.0,1.5,0.1,0.00051099895,0.5487126883284267
EIC Ee=18 GeV,5.0,1.5,0.1,0.0004824141165181,0.5979735034183071
EIC Ee=18 GeV,5.0,1.5,0.1,0.0004554282935728,0.6413184795911894
EIC Ee=18 GeV,5.0,1.5,0.1,0.0004299520339157,0.6787994538270464
EIC Ee=18 GeV,5.0,1.5,0.1,0.0004059008938994,0.7107288418382216
EIC Ee=18 GeV,5.0,1.5,0.1,0.0003831951535799,0.7375860187574481
EIC Ee=18 GeV,5.0,1.5,0.1,0.0003617595524772,0.7599374722670705
EIC Ee=18 GeV,5.0,1.5,0.1,0.0003415230401164,0.7783752711789453
EIC Ee=18 GeV,5.0,1.5,0.1,0.0003224185405241,0.7934742546893492
EIC Ee=18 GeV,5.0,1.5,0.1,0.000304382729898,0.8057655697628401
EIC Ee=18 GeV,5.0,1.5,0.1,0.0002873558267138,0.815722946882028
EIC Ee=18 GeV,5.0,1.5,0.1,0.0002712813935733,0.8237580054640875
EIC Ee=18 GeV,5.0,1.5,0.1,0.0002561061501369,0.8302214009638181
EIC Ee=18 GeV,5.0,1.5,0.1,0.0002417797965204,0.8354073643254883
EIC Ee=18 GeV,5.0,1.5,0.1,0.0002282548465713,0.8395599046072174
EIC Ee=18 GeV,5.0,1.5,0.1,0.0002154864704706,0.8428795416670491
EIC Ee=18 GeV,5.0,1.5,0.1,0.0002034323461403,0.84552987640361
EIC Ee=18 GeV,5.0,1.5,0.1,0.0001920525189621,0.8476435308519624
EIC Ee=18 GeV,5.0,1.5,0.1,0.0001813092693442,0.8493266480898536
EIC Ee=18 GeV,5.0,1.5,0.1,0.0001711669876959,0.8506596985505075
EIC Ee=18 GeV,5.0,1.5,0.1,0.0001615920563954,0.8516908975181978
EIC Ee=18 GeV,5.0,1.5,0.1,0.0001525527383615,0.8524199173779043
EIC Ee=18 GeV,5.0,1.5,0.1,0.0001440190718574,0.8527722357097149
EIC Ee=18 GeV,5.0,1.5,0.1,0.0001359627711795,0.8525632414009873
EIC Ee=18 GeV,5.0,1.5,0.1,0.000128357132902,0.8514474740822323
EIC Ee=18 GeV,5.0,1.5,0.1,0.000121176947365,0.8488504712741246
EIC Ee=18 GeV,5.0,1.5,0.1,0.0001143984151151,0.8438999170828684
EIC Ee=18 GeV,5.0,1.5,0.1,0.0001079990680193,0.835400079958765
EIC Ee=18 GeV,5.0,1.5,0.1,0.0001019576947923,0.8218805939488919
EIC Ee=18 GeV,5.0,1.5,0.1,9.625427068977445e-05,0.8016886467482615
EIC Ee=18 GeV,5.0,1.5,0.1,9.086989113365092e-05,0.7730853696521196
EIC Ee=18 GeV,5.0,1.5,0.1,8.578670905164095e-05,0.7344177328973771
EIC Ee=18 GeV,5.0,1.5,0.1,8.098787572097772e-05,0.6845244608147217
EIC Ee=18 GeV,5.0,1.5,0.1,7.645748492168166e-05,0.6233816236114493
EIC Ee=18 GeV,5.0,1.5,0.1,7.218052021378058e-05,0.5526549217184786
EIC Ee=18 GeV,5.0,1.5,0.1,6.814280516379549e-05,0.4757167209063034
EIC Ee=18 GeV,5.0,1.5,0.1,6.433095635551372e-05,0.39702139566097
EIC Ee=18 GeV,5.0,1.5,0.1,6.073233902929775e-05,0.321149394067285
EIC Ee=18 GeV,5.0,1.5,0.1,5.733502520289264e-05,0.2519354947612506
EIC Ee=18 GeV,5.0,1.5,0.1,5.412775413491833e-05,0.1919353986983063
EIC Ee=18 GeV,5.0,1.5,0.1,5.1099895e-05,0.142286559209079
EIC Ee=18 GeV,5.0,1.5,0.1,4.824141165181868e-05,0.1028886168348037
EIC Ee=18 GeV,5.0,1.5,0.1,4.554282935728592e-05,0.0727662936828849
EIC Ee=18 GeV,5.0,1.5,0.1,4.29952033915796e-05,0.0504724904524044
EIC Ee=18 GeV,5.0,1.5,0.1,4.0590089389946125e-05,0.0344283271561013
EIC Ee=18 GeV,5.0,1.5,0.1,3.831951535799651e-05,0.0231534047609755
EIC Ee=18 GeV,5.0,1.5,0.1,3.6175955247722094e-05,0.0153868258413487
EIC Ee=18 GeV,5.0,1.5,0.1,3.415230401164488e-05,0.0101250743201473
EIC Ee=18 GeV,5.0,1.5,0.1,3.224185405241671e-05,0.0066087907780791
EIC Ee=18 GeV,5.0,1.5,0.1,3.0438272989807357e-05,0.0042851414978314
EIC Ee=18 GeV,5.0,1.5,0.1,2.8735582671387693e-05,0.0027635521588914
EIC Ee=18 GeV,5.0,1.5,0.1,2.712813935733687e-05,0.0017745033190596
EIC Ee=18 GeV,5.0,1.5,0.1,2.5610615013694096e-05,0.0011354290936493
EIC Ee=18 GeV,5.0,1.5,0.1,2.4177979652049467e-05,0.0007244642764219
EIC Ee=18 GeV,5.0,1.5,0.1,2.2825484657137037e-05,0.0004612016341445
EIC Ee=18 GeV,5.0,1.5,0.1,2.1548647047067697e-05,0.0002930744920796
EIC Ee=18 GeV,5.0,1.5,0.1,2.0343234614030807e-05,0.0001859673246906
EIC Ee=18 GeV,5.0,1.5,0.1,1.9205251896212053e-05,0.0001178673835
EIC Ee=18 GeV,5.0,1.5,0.1,1.813092693442984e-05,7.463640362217859e-05
EIC Ee=18 GeV,5.0,1.5,0.1,1.7116698769593878e-05,4.722686785272686e-05
EIC Ee=18 GeV,5.0,1.5,0.1,1.6159205639544986e-05,2.9865782325289917e-05
EIC Ee=18 GeV,5.0,1.5,0.1,1.525527383615328e-05,1.8878033805142053e-05
EIC Ee=18 GeV,5.0,1.5,0.1,1.440190718574058e-05,1.1928312813003207e-05
EIC Ee=18 GeV,5.0,1.5,0.1,1.359627711795879e-05,7.53483171532355e-06
EIC Ee=18 GeV,5.0,1.5,0.1,1.283571329020642e-05,4.758461341799005e-06
EIC Ee=18 GeV,5.0,1.5,0.1,1.211769473650715e-05,3.0045456725902344e-06
EIC Ee=18 GeV,5.0,1.5,0.1,1.1439841511512262e-05,1.8968234757231232e-06
EIC Ee=18 GeV,5.0,1.5,0.1,1.0799906801930346e-05,1.197358039323765e-06
EIC Ee=18 GeV,5.0,1.5,0.1,1.019576947923667e-05,7.557543180438458e-07
EIC Ee=18 GeV,5.0,1.5,0.1,9.625427068977438e-06,4.769853578130852e-07
EIC Ee=18 GeV,5.0,1.5,0.1,9.086989113365092e-06,3.010259117898675e-07
EIC Ee=18 GeV,5.0,1.5,0.1,8.578670905164096e-06,1.8996884963910426e-07
EIC Ee=18 GeV,5.0,1.5,0.1,8.09878757209777e-06,1.1987945545649768e-07
EIC Ee=18 GeV,5.0,1.5,0.1,7.645748492168167e-06,7.564745215106973e-08
EIC Ee=18 GeV,5.0,1.5,0.1,7.218052021378054e-06,4.773464103279391e-08
EIC Ee=18 GeV,5.0,1.5,0.1,6.814280516379548e-06,3.0120690482509085e-08
EIC Ee=18 GeV,5.0,1.5,0.1,6.4330956355513725e-06,1.9005957621917293e-08
EIC Ee=18 GeV,5.0,1.5,0.1,6.073233902929776e-06,1.1992493250530712e-08
EIC Ee=18 GeV,5.0,1.5,0.1,5.7335025202892635e-06,7.567024707437357e-09
EIC Ee=18 GeV,5.0,1.5,0.1,5.412775413491831e-06,4.774606651571004e-09
EIC Ee=18 GeV,5.0,1.5,0.1,5.109989500000001e-06,3.012641717024329e-09
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0051099895,5.39971675604121e-183
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0048241411651818,9.643394465889711e-158
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0045542829357285,5.97480797753032e-133
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0042995203391579,2.947029130285469e-113
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0040590089389946,1.294608318849806e-97
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0038319515357996,3.4484150858450207e-85
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0036175955247722,2.555818669918213e-75
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0034152304011644,1.7679885699542902e-67
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0032241854052416,3.0090940684493543e-61
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0030438272989807,1.9069549950011667e-55
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0028735582671387,2.7959345399767777e-49
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0027128139357336,2.523024638446346e-44
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0025610615013694,2.338903226875342e-40
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0024177979652049,4.252389249421043e-37
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0022825484657137,2.5726385557068573e-34
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0021548647047067,7.815007775601198e-32
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.002034323461403,3.8359819396829227e-29
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0019205251896212,2.3850297783336494e-26
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0018130926934429,2.984458944148494e-23
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0017116698769593,3.816721680160474e-19
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0016159205639544,8.688098091069821e-16
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0015255273836153,4.279292086970827e-13
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.001440190718574,6.3410900964766e-11
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0013596277117958,3.664839290982078e-09
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0012835713290206,1.0079854236519262e-07
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0012117694736507,1.5353656289218223e-06
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0011439841511512,1.4572085714708469e-05
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.001079990680193,9.45867139643998e-05
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0010195769479236,0.0004513994503696
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0009625427068977,0.0016729555200321
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0009086989113365,0.0050213829766901
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0008578670905164,0.0126282567900733
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0008098787572097,0.027380031045667
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0007645748492168,0.0523975130692822
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0007218052021378,0.0901821066055436
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0006814280516379,0.1416994055993614
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0006433095635551,0.2058151817995615
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0006073233902929,0.2793659923605687
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0005733502520289,0.3578123683044619
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0005412775413491,0.4362115831632521
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.00051099895,0.5101990075528235
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0004824141165181,0.5766804962963173
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0004554282935728,0.6340615082502273
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0004299520339157,0.682057066691398
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0004059008938994,0.7212819334807804
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0003831951535799,0.7528252976300998
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0003617595524772,0.7779260736253603
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0003415230401164,0.797774802875947
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0003224185405241,0.8134184218308178
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.000304382729898,0.8257312311599329
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0002873558267138,0.8354212027417476
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0002712813935733,0.843051365626449
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0002561061501369,0.8490650308369753
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0002417797965204,0.8538095423800639
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0002282548465713,0.8575565734966505
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0002154864704706,0.8605186304825536
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0002034323461403,0.8628621203750798
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0001920525189621,0.8647175543090674
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0001813092693442,0.8661874076185395
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0001711669876959,0.8673511447301573
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0001615920563954,0.8682598132310893
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0001525527383615,0.8688912619187257
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0001440190718574,0.8690283972630906
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0001359627711795,0.8681005128347927
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.000128357132902,0.8651496966827332
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.000121176947365,0.8590475953067754
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0001143984151151,0.8488696176316674
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0001079990680193,0.8341885105310095
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,0.0001019576947923,0.8151219376340705
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,9.625427068977445e-05,0.7921370296779342
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,9.086989113365092e-05,0.7657237554124413
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,8.578670905164095e-05,0.7360702864212464
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,8.098787572097772e-05,0.7028651209740712
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,7.645748492168166e-05,0.6653381254827591
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,7.218052021378058e-05,0.6225718049398733
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,6.814280516379549e-05,0.5739514670288945
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,6.433095635551372e-05,0.5195240059211071
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,6.073233902929775e-05,0.4601377287870934
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,5.733502520289264e-05,0.3974287383803443
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,5.412775413491833e-05,0.3337345328533896
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,5.1099895e-05,0.2718622669907541
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,4.824141165181868e-05,0.2146286229664549
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,4.554282935728592e-05,0.1642934696948296
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,4.29952033915796e-05,0.1221497074258016
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,4.0590089389946125e-05,0.0884363076141287
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,3.831951535799651e-05,0.0625410408863234
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,3.6175955247722094e-05,0.0433392260703975
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,3.415230401164488e-05,0.0295198632799606
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,3.224185405241671e-05,0.0198192941766602
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,3.0438272989807357e-05,0.0131487409340936
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,2.8735582671387693e-05,0.0086384134062252
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,2.712813935733687e-05,0.0056302181629701
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,2.5610615013694096e-05,0.0036459802964601
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,2.4177979652049467e-05,0.0023487811138075
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,2.2825484657137037e-05,0.0015067895421963
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,2.1548647047067697e-05,0.0009633946808174
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,2.0343234614030807e-05,0.0006143112185537
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,1.9205251896212053e-05,0.0003908765499654
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,1.813092693442984e-05,0.0002482824628011
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,1.7116698769593878e-05,0.0001574920446455
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,1.6159205639544986e-05,9.979253193469792e-05
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,1.525527383615328e-05,6.317724866518945e-05
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,1.440190718574058e-05,3.996902310168681e-05
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,1.359627711795879e-05,2.527247767615984e-05
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,1.283571329020642e-05,1.597284962575378e-05
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,1.211769473650715e-05,1.0091742259810682e-05
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,1.1439841511512262e-05,6.374263227073538e-06
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,1.0799906801930346e-05,4.02530262802856e-06
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,1.019576947923667e-05,2.541507193922483e-06
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,9.625427068977438e-06,1.6044417972000168e-06
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,9.086989113365092e-06,1.0127652042881668e-06
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,8.578670905164096e-06,6.392276952441064e-07
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,8.09878757209777e-06,4.034337333352166e-07
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,7.645748492168167e-06,2.546037845212527e-07
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,7.218052021378054e-06,1.606713526507048e-07
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,6.814280516379548e-06,1.0139041741726257e-07
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,6.4330956355513725e-06,6.39798694966413e-08
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,6.073233902929776e-06,4.037199758422954e-08
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,5.7335025202892635e-06,2.5474727138992965e-08
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,5.412775413491831e-06,1.6074327670214704e-08
EIC Ee=18 GeV,5.0,1.5,0.1250918539920213,5.109989500000001e-06,1.0142646892076373e-08
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0051099895,1.134523380250488e-224
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0048241411651818,2.4078244821231682e-194
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0045542829357285,2.9584713822810944e-170
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0042995203391579,4.0363900523357816e-151
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0040590089389946,1.7404916630167072e-135
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0038319515357996,3.339709295717657e-115
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0036175955247722,6.2130905957060784e-99
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0034152304011644,5.2084663413945734e-86
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0032241854052416,9.596947140221623e-76
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0030438272989807,1.3685165826650535e-67
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0028735582671387,4.1127181885798786e-61
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0027128139357336,7.766440211256708e-56
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0025610615013694,1.8603234559714868e-50
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0024177979652049,1.3750323654759036e-45
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0022825484657137,3.197667350789943e-41
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0021548647047067,2.5942281002345303e-37
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.002034323461403,4.5547381293079875e-34
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0019205251896212,2.3388450914123797e-31
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0018130926934429,6.75941520371892e-29
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0017116698769593,1.100344852717364e-25
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0016159205639544,3.612454515344659e-21
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0015255273836153,1.8600299872452976e-17
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.001440190718574,1.8393611589180073e-14
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0013596277117958,4.747873000750616e-12
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0012835713290206,4.138204224089344e-10
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0012117694736507,1.5237758609948345e-08
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0011439841511512,2.9030135535596506e-07
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.001079990680193,3.428397867132537e-06
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0010195769479236,2.8625974473044207e-05
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0009625427068977,0.0001800928648625
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0009086989113365,0.0008741171519263
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0008578670905164,0.0033332087010809
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0008098787572097,0.0102086883473195
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0007645748492168,0.0257176166005228
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0007218052021378,0.0545728750623701
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0006814280516379,0.0998705029078558
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0006433095635551,0.1613044927310085
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0006073233902929,0.2350173052769574
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0005733502520289,0.3150023022094373
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0005412775413491,0.394969326497158
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.00051099895,0.46977126757131
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0004824141165181,0.5360947518095917
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0004554282935728,0.5924957526427123
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0004299520339157,0.6390082751338669
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0004059008938994,0.6765848836784295
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0003831951535799,0.7065801316232223
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0003617595524772,0.7303899946464235
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0003415230401164,0.7492613432305545
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0003224185405241,0.764227115311578
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.000304382729898,0.7761109684679836
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0002873558267138,0.7855593875335846
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0002712813935733,0.7930782596650116
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0002561061501369,0.7990646583000178
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0002417797965204,0.8038317758651894
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0002282548465713,0.8076277637357218
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0002154864704706,0.8106498956270349
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0002034323461403,0.8130553237625915
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0001920525189621,0.8149693703492696
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0001813092693442,0.8164920085998785
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0001711669876959,0.8177029820223476
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0001615920563954,0.8186658716480284
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0001525527383615,0.8194312692078447
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0001440190718574,0.8200386114937696
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0001359627711795,0.8205137745192492
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.000128357132902,0.8208541990775734
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.000121176947365,0.8209890172140376
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0001143984151151,0.8207057969132147
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0001079990680193,0.8195538287413411
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,0.0001019576947923,0.8167696690657624
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,9.625427068977445e-05,0.8113018705943524
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,9.086989113365092e-05,0.8019832095832897
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,8.578670905164095e-05,0.7877950153920803
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,8.098787572097772e-05,0.7680681277985951
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,7.645748492168166e-05,0.7424715402677127
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,7.218052021378058e-05,0.7107844803415907
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,6.814280516379549e-05,0.6726523402417218
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,6.433095635551372e-05,0.6275863479052965
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,6.073233902929775e-05,0.5752622475583523
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,5.733502520289264e-05,0.5159624256764012
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,5.412775413491833e-05,0.4509915492825432
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,5.1099895e-05,0.3828610415716721
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,4.824141165181868e-05,0.3150055893334282
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,4.554282935728592e-05,0.2510464464098937
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,4.29952033915796e-05,0.1939607029486869
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,4.0590089389946125e-05,0.1455506191106156
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,3.831951535799651e-05,0.1063538731728887
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,3.6175955247722094e-05,0.0758878256456306
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,3.415230401164488e-05,0.0530336138011163
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,3.224185405241671e-05,0.0364032342966598
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,3.0438272989807357e-05,0.024609808947392
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,2.8735582671387693e-05,0.0164254497536361
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,2.712813935733687e-05,0.010846893817051
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,2.5610615013694096e-05,0.0071004379367092
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,2.4177979652049467e-05,0.0046147508723625
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,2.2825484657137037e-05,0.0029817801337324
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,2.1548647047067697e-05,0.001917562546206
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,2.0343234614030807e-05,0.0012284768500835
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,1.9205251896212053e-05,0.0007846071776742
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,1.813092693442984e-05,0.0004998836560627
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,1.7116698769593878e-05,0.0003178557313691
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,1.6159205639544986e-05,0.000201793556854
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,1.525527383615328e-05,0.000127949506938
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,1.440190718574058e-05,8.104655637386168e-05
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,1.359627711795879e-05,5.129601106627888e-05
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,1.283571329020642e-05,3.24456409979479e-05
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,1.211769473650715e-05,2.0512058185081244e-05
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,1.1439841511512262e-05,1.2962452684314956e-05
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,1.0799906801930346e-05,8.18890806894264e-06
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,1.019576947923667e-05,5.171948348535296e-06
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,9.625427068977438e-06,3.2658363397863938e-06
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,9.086989113365092e-06,2.061886494070523e-06
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,8.578670905164096e-06,1.3016059876916663e-06
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,8.09878757209777e-06,8.21580602291178e-07
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,7.645748492168167e-06,5.185441504358179e-07
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,7.218052021378054e-06,3.272603817451509e-07
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,6.814280516379548e-06,2.065280212083782e-07
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,6.4330956355513725e-06,1.3033076505492916e-07
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,6.073233902929776e-06,8.22433762586311e-08
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,5.7335025202892635e-06,5.1897186639327834e-08
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,5.412775413491831e-06,3.27474796471335e-08
EIC Ee=18 GeV,5.0,1.5,0.1564797193516119,5.109989500000001e-06,2.0663550262421436e-08
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0051099895,1.912485569e-313
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0048241411651818,1.3026509213725556e-269
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0045542829357285,1.141782073225856e-229
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0042995203391579,6.107370944495285e-198
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0040590089389946,3.209188318436763e-171
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0038319515357996,1.082370537777734e-146
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0036175955247722,3.375017719619035e-127
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0034152304011644,1.0300103898171278e-111
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0032241854052416,2.0708955038453716e-99
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0030438272989807,2.2472021312802945e-89
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0028735582671387,3.073418985668364e-79
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0027128139357336,8.042330982764915e-69
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0025610615013694,1.620486537617981e-60
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0024177979652049,6.397237093676167e-54
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0022825484657137,1.1119049341344488e-48
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0021548647047067,1.693104874407646e-44
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.002034323461403,7.29738465759078e-41
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0019205251896212,2.515892754883421e-37
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0018130926934429,3.355687845616059e-34
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0017116698769593,5.946009248888996e-31
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0016159205639544,6.106315847007386e-28
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0015255273836153,1.7086521361207295e-25
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.001440190718574,2.578853603577431e-22
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0013596277117958,2.28416318432216e-18
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0012835713290206,3.444582219678184e-15
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0012117694736507,1.224881347543807e-12
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0011439841511512,1.4057775166231583e-10
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.001079990680193,6.6774752986574074e-09
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0010195769479236,1.58587505320708e-07
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0009625427068977,2.165758608461791e-06
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0009086989113365,1.890726757968888e-05
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0008578670905164,0.0001147736591294
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0008098787572097,0.0005182627656509
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0007645748492168,0.0018346182896395
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0007218052021378,0.0052975888958968
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0006814280516379,0.012867495927029
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0006433095635551,0.0269691520205367
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0006073233902929,0.049880208322064
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0005733502520289,0.083045369207053
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0005412775413491,0.1266537784916167
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.00051099895,0.179662472101025
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0004824141165181,0.2401563477055353
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0004554282935728,0.3057035106735989
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0004299520339157,0.3735054389377833
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0004059008938994,0.4405116823990126
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0003831951535799,0.5037406652180374
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0003617595524772,0.5607597323408674
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0003415230401164,0.6100621227230665
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0003224185405241,0.6511569321319011
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.000304382729898,0.684391635510534
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0002873558267138,0.7106466754107782
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0002712813935733,0.7310372716557879
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0002561061501369,0.7466944227349512
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0002417797965204,0.758638061410576
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0002282548465713,0.767723710710789
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0002154864704706,0.7746358809330863
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0002034323461403,0.7799055369084696
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0001920525189621,0.7839365129148704
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0001813092693442,0.7870324484857903
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0001711669876959,0.7894204094755413
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0001615920563954,0.7912700206377006
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0001525527383615,0.7927082540740026
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0001440190718574,0.7938305324110988
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0001359627711795,0.7947088328811052
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.000128357132902,0.7953969608994221
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.000121176947365,0.7959317413614512
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0001143984151151,0.7963267689764906
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0001079990680193,0.7965545010288875
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,0.0001019576947923,0.7965164092520295
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,9.625427068977445e-05,0.7960101190103326
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,9.086989113365092e-05,0.794707159058492
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,8.578670905164095e-05,0.7921435789176671
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,8.098787572097772e-05,0.7877082257836618
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,7.645748492168166e-05,0.7806164677229318
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,7.218052021378058e-05,0.7698798636853721
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,6.814280516379549e-05,0.7543012795871273
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,6.433095635551372e-05,0.7325410936976282
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,6.073233902929775e-05,0.7032963679615647
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,5.733502520289264e-05,0.6655819352643298
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,5.412775413491833e-05,0.619028529646051
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,5.1099895e-05,0.5640752845375485
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,4.824141165181868e-05,0.5020122060940807
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,4.554282935728592e-05,0.434963638249814
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,4.29952033915796e-05,0.3658414369274227
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,4.0590089389946125e-05,0.2980973758567759
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,3.831951535799651e-05,0.2351599031806827
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,3.6175955247722094e-05,0.1797463059988031
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,3.415230401164488e-05,0.1333927279845117
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,3.224185405241671e-05,0.0963863699536534
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,3.0438272989807357e-05,0.0680323834870664
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,2.8735582671387693e-05,0.0470611217519816
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,2.712813935733687e-05,0.0320046347455197
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,2.5610615013694096e-05,0.0214584093743207
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,2.4177979652049467e-05,0.0142198473126866
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,2.2825484657137037e-05,0.0093331661314151
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,2.1548647047067697e-05,0.0060782330563528
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,2.0343234614030807e-05,0.0039335620290402
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,1.9205251896212053e-05,0.0025327150534985
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,1.813092693442984e-05,0.0016240974730602
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,1.7116698769593878e-05,0.0010380428433286
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,1.6159205639544986e-05,0.0006617291169539
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,1.525527383615328e-05,0.000420955193378
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,1.440190718574058e-05,0.0002673411938087
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,1.359627711795879e-05,0.0001695576652057
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,1.283571329020642e-05,0.0001074256918057
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,1.211769473650715e-05,6.800361794286512e-05
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,1.1439841511512262e-05,4.301935892629019e-05
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,1.0799906801930346e-05,2.7199668885374045e-05
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,1.019576947923667e-05,1.7190108619625372e-05
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,9.625427068977438e-06,1.0860424375565394e-05
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,9.086989113365092e-06,6.859591549915974e-06
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,8.578670905164096e-06,4.331685878900356e-06
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,8.09878757209777e-06,2.7349030586814386e-06
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,7.645748492168167e-06,1.7265069938055518e-06
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,7.218052021378054e-06,1.0898035156546068e-06
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,6.814280516379548e-06,6.878457985751958e-07
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,6.4330956355513725e-06,4.341148028121275e-07
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,6.073233902929776e-06,2.739647969721969e-07
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,5.7335025202892635e-06,1.7288861194218873e-07
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,5.412775413491831e-06,1.0909963159937801e-07
EIC Ee=18 GeV,5.0,1.5,0.1957433820584431,5.109989500000001e-06,6.884437793416337e-08
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0051099895,0.0
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0048241411651818,0.0
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0045542829357285,1.1681930200101255e-283
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0042995203391579,2.1546784276116057e-245
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0040590089389946,5.358487936998638e-215
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0038319515357996,8.474749353293056e-191
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0036175955247722,1.5439539410038342e-168
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0034152304011644,4.026639374509882e-150
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0032241854052416,1.7131200311805362e-135
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0030438272989807,1.1047487528319656e-123
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0028735582671387,2.289724061696563e-105
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0027128139357336,1.8599825820233851e-90
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0025610615013694,1.2964030201451009e-78
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0024177979652049,3.31387090267027e-69
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0022825484657137,9.954368060189048e-62
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0021548647047067,1.1330172431201819e-55
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.002034323461403,3.505765533280018e-50
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0019205251896212,5.2704554989618643e-45
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0018130926934429,1.6236397945199923e-40
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0017116698769593,7.1793988135508345e-37
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0016159205639544,6.701788009338322e-34
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0015255273836153,4.547844316744299e-31
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.001440190718574,3.544359159377878e-28
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0013596277117958,1.7608588876023301e-25
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0012835713290206,3.125512071513642e-21
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0012117694736507,1.5545486035210213e-17
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0011439841511512,1.4286865539763122e-14
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.001079990680193,3.451580221850366e-12
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0010195769479236,2.9474838485166313e-10
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0009625427068977,1.1413418173361062e-08
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0009086989113365,2.4280999545044076e-07
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0008578670905164,3.221878885415644e-06
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0008098787572097,2.8824964192189933e-05
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0007645748492168,0.0001833365715098
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0007218052021378,0.0008655950143211
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0006814280516379,0.0031556116130118
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0006433095635551,0.0092135038152507
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0006073233902929,0.0222669905372556
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0005733502520289,0.0458560353312446
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0005412775413491,0.0825291538800898
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.00051099895,0.1326953041001848
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0004824141165181,0.1942991403265967
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0004554282935728,0.2634351184352781
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0004299520339157,0.3354707076697928
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0004059008938994,0.406115235408242
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0003831951535799,0.4720942756666405
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0003617595524772,0.5313754874919336
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0003415230401164,0.5830603824450411
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0003224185405241,0.627104369665688
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.000304382729898,0.6640036130812493
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0002873558267138,0.6945321340676253
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0002712813935733,0.7195581325000534
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0002561061501369,0.7399335379988498
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0002417797965204,0.7564371860999537
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0002282548465713,0.7697518676110189
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0002154864704706,0.780460501153321
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0002034323461403,0.7890520037730905
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0001920525189621,0.7959313927193665
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0001813092693442,0.8014311547937132
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0001711669876959,0.8058223709494308
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0001615920563954,0.8093248866938595
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0001525527383615,0.8121162518520869
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0001440190718574,0.8143393817746892
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0001359627711795,0.816109006086789
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.000128357132902,0.8175169595647551
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.000121176947365,0.818635374661073
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0001143984151151,0.8195095044448455
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0001079990680193,0.8201094031225787
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,0.0001019576947923,0.8201971305521472
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,9.625427068977445e-05,0.8191372675474511
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,9.086989113365092e-05,0.8158027450185987
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,8.578670905164095e-05,0.8087176312824349
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,8.098787572097772e-05,0.7963924308294891
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,7.645748492168166e-05,0.7776556549456817
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,7.218052021378058e-05,0.7518316527280912
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,6.814280516379549e-05,0.7187851469182714
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,6.433095635551372e-05,0.6789186217591926
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,6.073233902929775e-05,0.6331055112850013
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,5.733502520289264e-05,0.5825063936650257
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,5.412775413491833e-05,0.5283493502897828
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,5.1099895e-05,0.4718243275023976
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,4.824141165181868e-05,0.4141156481010593
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,4.554282935728592e-05,0.3564729329027261
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,4.29952033915796e-05,0.3002472265584602
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,4.0590089389946125e-05,0.2468765195886722
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,3.831951535799651e-05,0.1977953092559365
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,3.6175955247722094e-05,0.154251460046202
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,3.415230401164488e-05,0.1170876053070307
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,3.224185405241671e-05,0.0865953639384656
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,3.0438272989807357e-05,0.0625129191577518
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,2.8735582671387693e-05,0.0441528167255422
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,2.712813935733687e-05,0.0305910346700868
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,2.5610615013694096e-05,0.0208460571885303
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,2.4177979652049467e-05,0.0140068077656456
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,2.2825484657137037e-05,0.0093011088580298
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,2.1548647047067697e-05,0.0061163048982289
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,2.0343234614030807e-05,0.0039898817985654
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,1.9205251896212053e-05,0.0025857658621286
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,1.813092693442984e-05,0.0016669122495755
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,1.7116698769593878e-05,0.0010699752008139
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,1.6159205639544986e-05,0.0006844397509804
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,1.525527383615328e-05,0.0004366092241718
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,1.440190718574058e-05,0.0002778985072537
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,1.359627711795879e-05,0.0001765665021769
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,1.283571329020642e-05,0.0001120248918531
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,1.211769473650715e-05,7.099527679375402e-05
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,1.1439841511512262e-05,4.4952392215528826e-05
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,1.0799906801930346e-05,2.8442272114179127e-05
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,1.019576947923667e-05,1.7985706714140718e-05
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,9.625427068977438e-06,1.1368238965779216e-05
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,9.086989113365092e-06,7.1829321348133636e-06
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,8.578670905164096e-06,4.537173591914161e-06
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,8.09878757209777e-06,2.865297382634228e-06
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,7.645748492168167e-06,1.8091520161610584e-06
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,7.218052021378054e-06,1.1421356093256528e-06
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,6.814280516379548e-06,7.209587576870341e-07
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,6.4330956355513725e-06,4.5505464421123985e-07
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,6.073233902929776e-06,2.8720050586048336e-07
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,5.7335025202892635e-06,1.8125159592873385e-07
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,5.412775413491831e-06,1.1438224279004787e-07
EIC Ee=18 GeV,5.0,1.5,0.2448590256835922,5.109989500000001e-06,7.21804509504143e-08
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0051099895,0.0
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0048241411651818,0.0
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0045542829357285,0.0
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0042995203391579,0.0
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0040590089389946,9.168555556570844e-280
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0038319515357996,1.5040587585500962e-246
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0036175955247722,3.6378810420494605e-220
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0034152304011644,4.656491642253721e-199
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0032241854052416,2.131011049798759e-171
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0030438272989807,1.320280856916224e-147
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0028735582671387,1.0456615641884056e-128
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0027128139357336,1.0744393038639034e-113
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0025610615013694,9.025520036125727e-102
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0024177979652049,4.287512688438286e-92
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0022825484657137,1.0108301705756576e-80
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0021548647047067,2.400550006412524e-71
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.002034323461403,8.383664384092898e-64
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0019205251896212,2.1127946149614177e-56
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0018130926934429,1.6424026543046232e-49
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0017116698769593,5.279324867777577e-44
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0016159205639544,1.2582470927774569e-39
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0015255273836153,3.787356350314814e-36
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.001440190718574,2.2977145853804442e-33
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0013596277117958,6.287613042620144e-31
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0012835713290206,1.9984930965450623e-28
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0012117694736507,1.3051764117366517e-25
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0011439841511512,2.8800539158790994e-21
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.001079990680193,1.2030374795322e-17
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0010195769479236,1.0514532904698907e-14
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0009625427068977,2.665492228556067e-12
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0009086989113365,2.4774652817315797e-10
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0008578670905164,1.0202809471761372e-08
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0008098787572097,2.195275946453523e-07
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0007645748492168,2.8288775854381105e-06
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0007218052021378,2.4152858615439027e-05
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0006814280516379,0.0001464395208238
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0006433095635551,0.0006633027770542
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0006073233902929,0.0023428107091296
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0005733502520289,0.0067053549534023
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0005412775413491,0.0160802251268068
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.00051099895,0.0332232223130012
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0004824141165181,0.0605052024391812
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0004554282935728,0.0990030533618317
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0004299520339157,0.1479698122530458
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0004059008938994,0.2049549855794495
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0003831951535799,0.2664625061991897
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0003617595524772,0.328793044875997
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0003415230401164,0.3887397106396368
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0003224185405241,0.4439771602851478
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.000304382729898,0.4931477455072352
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0002873558267138,0.5357369035763719
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0002712813935733,0.571849664128081
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0002561061501369,0.6019775639126466
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0002417797965204,0.6268066207442529
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0002282548465713,0.6470824904221675
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0002154864704706,0.6635278883913712
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0002034323461403,0.6767991779155477
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0001920525189621,0.6874687109334039
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0001813092693442,0.6960223889797276
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0001711669876959,0.7028652621235308
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0001615920563954,0.7083307110975433
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0001525527383615,0.7126906562956682
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0001440190718574,0.7161654431443703
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0001359627711795,0.7189327715086251
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.000128357132902,0.7211354415421211
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.000121176947365,0.7228879027218039
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0001143984151151,0.7242816904261753
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0001079990680193,0.7253898082037646
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,0.0001019576947923,0.7262697484799712
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,9.625427068977445e-05,0.7269637829307427
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,9.086989113365092e-05,0.727493776565302
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,8.578670905164095e-05,0.7278471387147724
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,8.098787572097772e-05,0.7279495453492281
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,7.645748492168166e-05,0.7276155254267789
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,7.218052021378058e-05,0.7264585867627757
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,6.814280516379549e-05,0.7237487238972584
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,6.433095635551372e-05,0.7182675703981709
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,6.073233902929775e-05,0.7082764689386034
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,5.733502520289264e-05,0.6916691131948961
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,5.412775413491833e-05,0.6663210944202658
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,5.1099895e-05,0.6306601118032077
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,4.824141165181868e-05,0.5843333550143123
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,4.554282935728592e-05,0.5285816350074711
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,4.29952033915796e-05,0.4660327181448075
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,4.0590089389946125e-05,0.4000784312883339
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,3.831951535799651e-05,0.3342202610565201
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,3.6175955247722094e-05,0.2715970377426124
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,3.415230401164488e-05,0.2146907615625076
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,3.224185405241671e-05,0.1651572759546929
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,3.0438272989807357e-05,0.1237729147937262
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,2.8735582671387693e-05,0.0905078519117506
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,2.712813935733687e-05,0.064708955758984
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,2.5610615013694096e-05,0.0453389592808025
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,2.4177979652049467e-05,0.0312085046443423
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,2.2825484657137037e-05,0.0211555210087836
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,2.1548647047067697e-05,0.0141553604333222
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,2.0343234614030807e-05,0.0093685643508477
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,1.9205251896212053e-05,0.0061444696408311
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,1.813092693442984e-05,0.003999919674538
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,1.7116698769593878e-05,0.0025880085412777
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,1.6159205639544986e-05,0.0016661884182803
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,1.525527383615328e-05,0.0010684103026856
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,1.440190718574058e-05,0.0006828822372343
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,1.359627711795879e-05,0.0004353348032388
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,1.283571329020642e-05,0.000276945807023
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,1.211769473650715e-05,0.000175889949858
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,1.1439841511512262e-05,0.0001115598198145
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,1.0799906801930346e-05,7.068253751039696e-05
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,1.019576947923667e-05,4.474533276602846e-05
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,9.625427068977438e-06,2.830672292538523e-05
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,9.086989113365092e-06,1.7897713478738518e-05
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,8.578670905164096e-06,1.1311478366443465e-05
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,8.09878757209777e-06,7.146495257905225e-06
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,7.645748492168167e-06,4.51387042828785e-06
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,7.218052021378054e-06,2.850436933949224e-06
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,6.814280516379548e-06,1.7996968473008091e-06
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,6.4330956355513725e-06,1.13613023788275e-06
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,6.073233902929776e-06,7.171497800512835e-07
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,5.7335025202892635e-06,4.52641389718e-07
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,5.412775413491831e-06,2.8567285484581425e-07
EIC Ee=18 GeV,5.0,1.5,0.3062986948944054,5.109989500000001e-06,1.802852111916824e-07
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0051099895,0.0
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0048241411651818,0.0
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0045542829357285,0.0
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0042995203391579,0.0
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0040590089389946,0.0
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0038319515357996,6.6894201655723e-311
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0036175955247722,2.4405520794615958e-266
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0034152304011644,6.087261993100338e-231
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0032241854052416,7.965371304500032e-203
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0030438272989807,1.718547535540915e-180
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0028735582671387,9.455030364965676e-163
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0027128139357336,1.3527035925045574e-148
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0025610615013694,2.2546619359961263e-126
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0024177979652049,4.9372791631155e-108
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0022825484657137,1.8272208866179337e-93
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0021548647047067,6.820336465560091e-82
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.002034323461403,1.0611678582732348e-72
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0019205251896212,2.124602945743377e-65
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0018130926934429,1.3655943685210498e-59
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0017116698769593,2.4610283670973294e-54
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0016159205639544,7.669719188958484e-49
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0015255273836153,3.1033842769389633e-44
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.001440190718574,2.414387913559471e-40
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0013596277117958,5.193015940986196e-37
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0012835713290206,3.9271593611406046e-34
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0012117694736507,1.979534234553201e-31
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0011439841511512,1.0076276630588382e-28
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.001079990680193,1.4928604655729187e-25
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0010195769479236,2.7619476886326092e-21
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0009625427068977,1.0381085472210197e-17
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0009086989113365,9.992404544194308e-15
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0008578670905164,2.936643544832439e-12
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0008098787572097,3.043400899445179e-10
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0007645748492168,1.3172856192656364e-08
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0007218052021378,2.8154713035735573e-07
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0006814280516379,3.4536463539897035e-06
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0006433095635551,2.766193527738071e-05
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0006073233902929,0.0001601491236087
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0005733502520289,0.0007167716043545
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0005412775413491,0.0025722824549539
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.00051099895,0.0075620390405125
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0004824141165181,0.0185690805912446
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0004554282935728,0.0389195828284588
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0004299520339157,0.0712302315297908
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0004059008938994,0.1163695870058727
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0003831951535799,0.1731191374275293
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0003617595524772,0.2385798031517546
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0003415230401164,0.3089575932717339
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0003224185405241,0.3803480825379017
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.000304382729898,0.4493275636984722
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0002873558267138,0.5133060071662029
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0002712813935733,0.5706535591764089
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0002561061501369,0.6206383142677155
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0002417797965204,0.6632405724548991
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0002282548465713,0.6989214936905648
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0002154864704706,0.7284092708436692
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0002034323461403,0.7525357108294696
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0001920525189621,0.7721290410578469
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0001813092693442,0.7879535730325611
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0001711669876959,0.8006823275668935
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0001615920563954,0.8108901040953954
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0001525527383615,0.8190578202600278
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0001440190718574,0.8255821864981432
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0001359627711795,0.8307872164111361
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.000128357132902,0.8349356824868447
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.000121176947365,0.8382396038945306
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0001143984151151,0.8408694093585224
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0001079990680193,0.842961714687503
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,0.0001019576947923,0.8446257830605493
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,9.625427068977445e-05,0.8459485465871214
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,9.086989113365092e-05,0.8469962256450043
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,8.578670905164095e-05,0.8478035356804217
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,8.098787572097772e-05,0.8483272404040746
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,7.645748492168166e-05,0.848327963460723
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,7.218052021378058e-05,0.8471690799800657
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,6.814280516379549e-05,0.8436334460311355
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,6.433095635551372e-05,0.835968039989741
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,6.073233902929775e-05,0.8222427356573155
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,5.733502520289264e-05,0.8008133864432324
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,5.412775413491833e-05,0.7706337841423978
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,5.1099895e-05,0.7314189132534193
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,4.824141165181868e-05,0.68374906994947
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,4.554282935728592e-05,0.6290303337150135
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,4.29952033915796e-05,0.5692107915668851
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,4.0590089389946125e-05,0.5063681851700741
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,3.831951535799651e-05,0.4424069789593937
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,3.6175955247722094e-05,0.3789954181486707
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,3.415230401164488e-05,0.317677899869468
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,3.224185405241671e-05,0.2599819151856988
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,3.0438272989807357e-05,0.2073769840972054
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,2.8735582671387693e-05,0.16108583483004
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,2.712813935733687e-05,0.1218651581392605
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,2.5610615013694096e-05,0.0898832159647893
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,2.4177979652049467e-05,0.0647482469151188
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,2.2825484657137037e-05,0.0456576772167695
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,2.1548647047067697e-05,0.0315955988352092
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,2.0343234614030807e-05,0.0215115694125826
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,1.9205251896212053e-05,0.0144446436486178
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,1.813092693442984e-05,0.0095873359387279
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,1.7116698769593878e-05,0.0063023573070666
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,1.6159205639544986e-05,0.0041102131175326
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,1.525527383615328e-05,0.0026632538522013
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,1.440190718574058e-05,0.0017166267045427
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,1.359627711795879e-05,0.0011017718021053
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,1.283571329020642e-05,0.0007047239148381
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,1.211769473650715e-05,0.0004495217218999
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,1.1439841511512262e-05,0.000286104080579
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,1.0799906801930346e-05,0.000181773586772
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,1.019576947923667e-05,0.0001153254290687
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,9.625427068977438e-06,7.308541614164703e-05
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,9.086989113365092e-06,4.627504238761738e-05
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,8.578670905164096e-06,2.927875600605976e-05
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,8.09878757209777e-06,1.8514473831115812e-05
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,7.645748492168167e-06,1.170236241038708e-05
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,7.218052021378054e-06,7.39399815810467e-06
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,6.814280516379548e-06,4.670472063572605e-06
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,6.4330956355513725e-06,2.949465718648123e-06
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,6.073233902929776e-06,1.8622901158376656e-06
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,5.7335025202892635e-06,1.1756792767674064e-06
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,5.412775413491831e-06,7.421313046812017e-07
EIC Ee=18 GeV,5.0,1.5,0.3831547161967765,5.109989500000001e-06,4.6841759279317394e-07
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0051099895,0.0
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0048241411651818,0.0
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0045542829357285,0.0
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0042995203391579,0.0
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0040590089389946,0.0
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0038319515357996,0.0
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0036175955247722,0.0
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0034152304011644,4.02266047477e-312
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0032241854052416,2.1639852010252556e-269
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0030438272989807,1.8944723955325873e-235
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0028735582671387,1.7328584700109324e-208
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0027128139357336,4.5171542483189287e-187
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0025610615013694,1.9432687036868663e-169
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0024177979652049,1.2712463391362634e-144
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0022825484657137,8.137191600259811e-125
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0021548647047067,4.396845619092644e-109
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.002034323461403,1.3805212171721808e-96
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0019205251896212,1.1659756786448418e-86
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0018130926934429,9.391370697841123e-79
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0017116698769593,5.3053104783082296e-70
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0016159205639544,5.491932923186976e-62
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0015255273836153,1.6201391709738088e-55
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.001440190718574,1.0059191322402688e-49
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0013596277117958,1.0647267113044216e-44
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0012835713290206,1.165127226239255e-40
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0012117694736507,1.9396773120296393e-37
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0011439841511512,9.085753728526931e-35
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.001079990680193,7.931808901891412e-32
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0010195769479236,8.778817868223871e-29
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0009625427068977,1.65928704994704e-24
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0009086989113365,4.026971422033544e-20
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0008578670905164,1.2923070591658062e-16
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0008098787572097,8.200309890757907e-14
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0007645748492168,1.4453995364326734e-11
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0007218052021378,9.306496601511099e-10
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0006814280516379,2.7362814215338872e-08
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0006433095635551,4.4112846851816916e-07
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0006073233902929,4.509627068345349e-06
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0005733502520289,3.2455366084128696e-05
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0005412775413491,0.0001755388633909
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.00051099895,0.0007419662304376
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0004824141165181,0.002520764933113
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0004554282935728,0.0070588052172418
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0004299520339157,0.0166835028938498
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0004059008938994,0.0340210141355889
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0003831951535799,0.0610682166223867
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0003617595524772,0.0982616801466451
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0003415230401164,0.1440753644230869
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0003224185405241,0.1953784304502666
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.000304382729898,0.2483508459322887
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0002873558267138,0.2994879896230948
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0002712813935733,0.3462697972102503
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0002561061501369,0.3873435317235971
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0002417797965204,0.4223386982886416
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0002282548465713,0.4515338651496252
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0002154864704706,0.4755444605723898
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0002034323461403,0.4951028966832664
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0001920525189621,0.5109321673117074
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0001813092693442,0.5236862886359449
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0001711669876959,0.5339299218598891
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0001615920563954,0.542137766264677
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0001525527383615,0.5487025192688086
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0001440190718574,0.5539456999171637
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0001359627711795,0.558128695438017
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.000128357132902,0.5614629248065082
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.000121176947365,0.5641187353143329
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0001143984151151,0.566232974901671
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0001079990680193,0.567915324524107
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,0.0001019576947923,0.5692535298329244
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,9.625427068977445e-05,0.5703176845795004
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,9.086989113365092e-05,0.5711636943901761
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,8.578670905164095e-05,0.5718358672705796
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,8.098787572097772e-05,0.5723676517360395
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,7.645748492168166e-05,0.572776219153945
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,7.218052021378058e-05,0.573039316384625
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,6.814280516379549e-05,0.5730395751783943
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,6.433095635551372e-05,0.572484027916846
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,6.073233902929775e-05,0.5708503325474726
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,5.733502520289264e-05,0.5674187634799545
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,5.412775413491833e-05,0.5613919024147785
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,5.1099895e-05,0.5520400097251014
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,4.824141165181868e-05,0.5387964221107416
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,4.554282935728592e-05,0.5212573905959035
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,4.29952033915796e-05,0.499098917686349
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,4.0590089389946125e-05,0.4719922219851843
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,3.831951535799651e-05,0.4396278270770037
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,3.6175955247722094e-05,0.4019120958958687
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,3.415230401164488e-05,0.3592836302500522
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,3.224185405241671e-05,0.3129639075935334
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,3.0438272989807357e-05,0.2649397981726322
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,2.8735582671387693e-05,0.2176332911680313
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,2.712813935733687e-05,0.1734051778358123
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,2.5610615013694096e-05,0.1341055459667783
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,2.4177979652049467e-05,0.100818747497994
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,2.2825484657137037e-05,0.0738383436058311
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,2.1548647047067697e-05,0.0528175724390741
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,2.0343234614030807e-05,0.037001670009312
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,1.9205251896212053e-05,0.0254568697422358
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,1.813092693442984e-05,0.0172452840283741
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,1.7116698769593878e-05,0.0115310033327437
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,1.6159205639544986e-05,0.007626638418838
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,1.525527383615328e-05,0.0049990475562132
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,1.440190718574058e-05,0.0032526021330066
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,1.359627711795879e-05,0.0021035668304878
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,1.283571329020642e-05,0.001353808410175
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,1.211769473650715e-05,0.0008678436364613
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,1.1439841511512262e-05,0.0005545534133827
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,1.0799906801930346e-05,0.0003534557946357
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,1.019576947923667e-05,0.000224821175835
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,9.625427068977438e-06,0.0001427669597739
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,9.086989113365092e-06,9.05419382301115e-05
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,8.578670905164096e-06,5.736121421869298e-05
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,8.09878757209777e-06,3.630992529625065e-05
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,7.645748492168167e-06,2.296912178204921e-05
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,7.218052021378054e-06,1.452225829078373e-05
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,6.814280516379548e-06,9.1778611503764e-06
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,6.4330956355513725e-06,5.7983401111334775e-06
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,6.073233902929776e-06,3.6622710434951176e-06
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,5.7335025202892635e-06,2.312626659813692e-06
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,5.412775413491831e-06,1.4601169380265056e-06
EIC Ee=18 GeV,5.0,1.5,0.4792953381484155,5.109989500000001e-06,9.217471089635636e-07
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0051099895,0.0
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0048241411651818,0.0
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0045542829357285,0.0
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0042995203391579,0.0
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0040590089389946,0.0
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0038319515357996,0.0
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0036175955247722,0.0
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0034152304011644,0.0
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0032241854052416,0.0
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0030438272989807,0.0
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0028735582671387,2.2672495803680444e-299
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0027128139357336,6.96113346338984e-257
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0025610615013694,4.963907136954291e-223
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0024177979652049,3.8577292971378043e-196
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0022825484657137,1.4615560659278367e-174
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0021548647047067,1.2940671267691282e-147
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.002034323461403,9.03143286707056e-126
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0019205251896212,2.0272388900453362e-108
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0018130926934429,1.228707538624865e-94
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0017116698769593,1.0968530905551708e-83
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0016159205639544,6.7461221379863465e-75
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0015255273836153,2.435262820081228e-67
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.001440190718574,1.4140955825273458e-60
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0013596277117958,1.838219755658957e-53
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0012835713290206,1.4604414417962214e-47
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0012117694736507,7.790300136777417e-43
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0011439841511512,5.3288192890872966e-39
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.001079990680193,7.549750400595561e-36
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0010195769479236,4.287584776029413e-33
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0009625427068977,4.317256417947954e-30
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0009086989113365,2.809519703270142e-27
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0008578670905164,5.8982866560458615e-24
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0008098787572097,8.12382239677483e-20
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0007645748492168,1.8328778715859352e-16
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0007218052021378,8.947851574851994e-14
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0006814280516379,1.3039302460451098e-11
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0006433095635551,7.435757713862378e-10
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0006073233902929,2.1180285691379152e-08
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0005733502520289,3.7667428048438586e-07
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0005412775413491,4.82048773362464e-06
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.00051099895,4.520316769247984e-05
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0004824141165181,0.0003035773845044
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0004554282935728,0.0014700966171375
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0004299520339157,0.0053119938699566
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0004059008938994,0.0149618869090025
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0003831951535799,0.0342949078793679
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0003617595524772,0.0664722286673801
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0003415230401164,0.1125332492150241
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0003224185405241,0.1708662053582304
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.000304382729898,0.2377073967609764
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0002873558267138,0.3082601476248994
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0002712813935733,0.3778723861786703
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0002561061501369,0.4428666856936829
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0002417797965204,0.5008891387643404
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0002282548465713,0.5508607084235949
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0002154864704706,0.5927021238127937
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0002034323461403,0.6269898651117355
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0001920525189621,0.6546455829185376
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0001813092693442,0.6767049075319826
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0001711669876959,0.6941713580876975
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0001615920563954,0.7079399209871329
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0001525527383615,0.7187685700425076
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0001440190718574,0.7272781576935339
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0001359627711795,0.7339664027763545
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.000128357132902,0.7392270056521034
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.000121176947365,0.7433689760114163
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0001143984151151,0.7466339001139098
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0001079990680193,0.7492103924764343
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,0.0001019576947923,0.7512457458901107
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,9.625427068977445e-05,0.7528551200591517
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,9.086989113365092e-05,0.7541287011571742
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,8.578670905164095e-05,0.7551372466107652
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,8.098787572097772e-05,0.7559363613384786
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,7.645748492168166e-05,0.7565696882925569
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,7.218052021378058e-05,0.7570705940127497
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,6.814280516379549e-05,0.7574601939913853
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,6.433095635551372e-05,0.7577362516180118
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,6.073233902929775e-05,0.7578431088262418
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,5.733502520289264e-05,0.7576121494172868
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,5.412775413491833e-05,0.7566755730018846
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,5.1099895e-05,0.7543720889506828
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,4.824141165181868e-05,0.7496338281352881
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,4.554282935728592e-05,0.7407940144101365
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,4.29952033915796e-05,0.7253904344282669
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,4.0590089389946125e-05,0.7003739539288175
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,3.831951535799651e-05,0.6630626727962767
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,3.6175955247722094e-05,0.612440000106306
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,3.415230401164488e-05,0.5499004967116381
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,3.224185405241671e-05,0.4789920555409434
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,3.0438272989807357e-05,0.4044512490503745
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,2.8735582671387693e-05,0.3310994384832805
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,2.712813935733687e-05,0.2629891268695642
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,2.5610615013694096e-05,0.2029316589239958
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,2.4177979652049467e-05,0.1523795502174892
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,2.2825484657137037e-05,0.1115739883300335
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,2.1548647047067697e-05,0.0798503248268124
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,2.0343234614030807e-05,0.0559960057334673
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,1.9205251896212053e-05,0.0385751995047868
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,1.813092693442984e-05,0.0261697521973275
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,1.7116698769593878e-05,0.017523838328253
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,1.6159205639544986e-05,0.0116064723984391
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,1.525527383615328e-05,0.0076174617271948
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,1.440190718574058e-05,0.0049619232228066
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,1.359627711795879e-05,0.0032122410290646
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,1.283571329020642e-05,0.0020690914850499
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,1.211769473650715e-05,0.0013273239107676
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,1.1439841511512262e-05,0.0008486721277392
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,1.0799906801930346e-05,0.0005411871413527
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,1.019576947923667e-05,0.0003443709881245
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,9.625427068977438e-06,0.0002187566585022
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,9.086989113365092e-06,0.000138771505177
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,8.578670905164096e-06,8.793530579154441e-05
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,8.09878757209777e-06,5.567321470763861e-05
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,7.645748492168167e-06,3.522299989996003e-05
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,7.218052021378054e-06,2.227229525788148e-05
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,6.814280516379548e-06,1.407704108940368e-05
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,6.4330956355513725e-06,8.894156898793913e-06
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,6.073233902929776e-06,5.617931970447467e-06
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,5.7335025202892635e-06,3.547736531309083e-06
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,5.412775413491831e-06,2.2400064681308123e-06
EIC Ee=18 GeV,5.0,1.5,0.599559424587181,5.109989500000001e-06,1.4141191244171852e-06
EIC Ee=18 GeV,5.0,1.5,0.75,0.0051099895,0.0
EIC Ee=18 GeV,5.0,1.5,0.75,0.0048241411651818,0.0
EIC Ee=18 GeV,5.0,1.5,0.75,0.0045542829357285,0.0
EIC Ee=18 GeV,5.0,1.5,0.75,0.0042995203391579,0.0
EIC Ee=18 GeV,5.0,1.5,0.75,0.0040590089389946,0.0
EIC Ee=18 GeV,5.0,1.5,0.75,0.0038319515357996,0.0
EIC Ee=18 GeV,5.0,1.5,0.75,0.0036175955247722,0.0
EIC Ee=18 GeV,5.0,1.5,0.75,0.0034152304011644,0.0
EIC Ee=18 GeV,5.0,1.5,0.75,0.0032241854052416,0.0
EIC Ee=18 GeV,5.0,1.5,0.75,0.0030438272989807,0.0
EIC Ee=18 GeV,5.0,1.5,0.75,0.0028735582671387,0.0
EIC Ee=18 GeV,5.0,1.5,0.75,0.0027128139357336,0.0
EIC Ee=18 GeV,5.0,1.5,0.75,0.0025610615013694,6.328571370501645e-292
EIC Ee=18 GeV,5.0,1.5,0.75,0.0024177979652049,3.661326781454984e-246
EIC Ee=18 GeV,5.0,1.5,0.75,0.0022825484657137,8.202599936090894e-210
EIC Ee=18 GeV,5.0,1.5,0.75,0.0021548647047067,6.144579738759972e-181
EIC Ee=18 GeV,5.0,1.5,0.75,0.002034323461403,3.6054496874011467e-155
EIC Ee=18 GeV,5.0,1.5,0.75,0.0019205251896212,2.439308481962651e-132
EIC Ee=18 GeV,5.0,1.5,0.75,0.0018130926934429,3.330665548071425e-114
EIC Ee=18 GeV,5.0,1.5,0.75,0.0017116698769593,8.470145342050293e-100
EIC Ee=18 GeV,5.0,1.5,0.75,0.0016159205639544,2.352889474777723e-88
EIC Ee=18 GeV,5.0,1.5,0.75,0.0015255273836153,3.305125154285378e-79
EIC Ee=18 GeV,5.0,1.5,0.75,0.001440190718574,2.1971802778054892e-71
EIC Ee=18 GeV,5.0,1.5,0.75,0.0013596277117958,1.2285291153458475e-64
EIC Ee=18 GeV,5.0,1.5,0.75,0.0012835713290206,9.5926457472247e-59
EIC Ee=18 GeV,5.0,1.5,0.75,0.0012117694736507,6.5956567806673e-53
EIC Ee=18 GeV,5.0,1.5,0.75,0.0011439841511512,6.604561587174432e-48
EIC Ee=18 GeV,5.0,1.5,0.75,0.001079990680193,2.5890427503250797e-43
EIC Ee=18 GeV,5.0,1.5,0.75,0.0010195769479236,2.725952586384367e-39
EIC Ee=18 GeV,5.0,1.5,0.75,0.0009625427068977,6.693789801294247e-36
EIC Ee=18 GeV,5.0,1.5,0.75,0.0009086989113365,5.9962388369095635e-33
EIC Ee=18 GeV,5.0,1.5,0.75,0.0008578670905164,4.6576036365778216e-30
EIC Ee=18 GeV,5.0,1.5,0.75,0.0008098787572097,2.677805925449667e-27
EIC Ee=18 GeV,5.0,1.5,0.75,0.0007645748492168,4.367190656001784e-23
EIC Ee=18 GeV,5.0,1.5,0.75,0.0007218052021378,5.92732904884353e-19
EIC Ee=18 GeV,5.0,1.5,0.75,0.0006814280516379,1.243484417702362e-15
EIC Ee=18 GeV,5.0,1.5,0.75,0.0006433095635551,5.981030478088681e-13
EIC Ee=18 GeV,5.0,1.5,0.75,0.0006073233902929,8.918846150205505e-11
EIC Ee=18 GeV,5.0,1.5,0.75,0.0005733502520289,5.169501266625733e-09
EIC Ee=18 GeV,5.0,1.5,0.75,0.0005412775413491,1.3942238331432437e-07
EIC Ee=18 GeV,5.0,1.5,0.75,0.00051099895,2.034018899522375e-06
EIC Ee=18 GeV,5.0,1.5,0.75,0.0004824141165181,1.824959521227502e-05
EIC Ee=18 GeV,5.0,1.5,0.75,0.0004554282935728,0.000112189852428
EIC Ee=18 GeV,5.0,1.5,0.75,0.0004299520339157,0.0005150387314725
EIC Ee=18 GeV,5.0,1.5,0.75,0.0004059008938994,0.0018779849059678
EIC Ee=18 GeV,5.0,1.5,0.75,0.0003831951535799,0.0056534418960614
EIC Ee=18 GeV,5.0,1.5,0.75,0.0003617595524772,0.0143710256544439
EIC Ee=18 GeV,5.0,1.5,0.75,0.0003415230401164,0.031319982491446
EIC Ee=18 GeV,5.0,1.5,0.75,0.0003224185405241,0.0593698917613127
EIC Ee=18 GeV,5.0,1.5,0.75,0.000304382729898,0.0994807743341764
EIC Ee=18 GeV,5.0,1.5,0.75,0.0002873558267138,0.1499700523348218
EIC Ee=18 GeV,5.0,1.5,0.75,0.0002712813935733,0.2070547313587312
EIC Ee=18 GeV,5.0,1.5,0.75,0.0002561061501369,0.2661941622276301
EIC Ee=18 GeV,5.0,1.5,0.75,0.0002417797965204,0.3233699473570852
EIC Ee=18 GeV,5.0,1.5,0.75,0.0002282548465713,0.3757810635639401
EIC Ee=18 GeV,5.0,1.5,0.75,0.0002154864704706,0.4219388915165656
EIC Ee=18 GeV,5.0,1.5,0.75,0.0002034323461403,0.4614087768775506
EIC Ee=18 GeV,5.0,1.5,0.75,0.0001920525189621,0.4944482002141467
EIC Ee=18 GeV,5.0,1.5,0.75,0.0001813092693442,0.5216881275820017
EIC Ee=18 GeV,5.0,1.5,0.75,0.0001711669876959,0.5439073967353475
EIC Ee=18 GeV,5.0,1.5,0.75,0.0001615920563954,0.5618957977491571
EIC Ee=18 GeV,5.0,1.5,0.75,0.0001525527383615,0.5763825148754372
EIC Ee=18 GeV,5.0,1.5,0.75,0.0001440190718574,0.5880060954214814
EIC Ee=18 GeV,5.0,1.5,0.75,0.0001359627711795,0.5973079799462798
EIC Ee=18 GeV,5.0,1.5,0.75,0.000128357132902,0.6047379483427752
EIC Ee=18 GeV,5.0,1.5,0.75,0.000121176947365,0.6106646504510063
EIC Ee=18 GeV,5.0,1.5,0.75,0.0001143984151151,0.615387532009867
EIC Ee=18 GeV,5.0,1.5,0.75,0.0001079990680193,0.6191483339220122
EIC Ee=18 GeV,5.0,1.5,0.75,0.0001019576947923,0.6221413787766846
EIC Ee=18 GeV,5.0,1.5,0.75,9.625427068977445e-05,0.6245224000814935
EIC Ee=18 GeV,5.0,1.5,0.75,9.086989113365092e-05,0.6264159344202623
EIC Ee=18 GeV,5.0,1.5,0.75,8.578670905164095e-05,0.6279214131999623
EIC Ee=18 GeV,5.0,1.5,0.75,8.098787572097772e-05,0.6291181305009995
EIC Ee=18 GeV,5.0,1.5,0.75,7.645748492168166e-05,0.630069265439113
EIC Ee=18 GeV,5.0,1.5,0.75,7.218052021378058e-05,0.6308251144192194
EIC Ee=18 GeV,5.0,1.5,0.75,6.814280516379549e-05,0.6314255358755073
EIC Ee=18 GeV,5.0,1.5,0.75,6.433095635551372e-05,0.6319005452267683
EIC Ee=18 GeV,5.0,1.5,0.75,6.073233902929775e-05,0.6322639739211009
EIC Ee=18 GeV,5.0,1.5,0.75,5.733502520289264e-05,0.6324886080001528
EIC Ee=18 GeV,5.0,1.5,0.75,5.412775413491833e-05,0.6324520072763139
EIC Ee=18 GeV,5.0,1.5,0.75,5.1099895e-05,0.6318586634544805
EIC Ee=18 GeV,5.0,1.5,0.75,4.824141165181868e-05,0.6301636249008193
EIC Ee=18 GeV,5.0,1.5,0.75,4.554282935728592e-05,0.6265274751277636
EIC Ee=18 GeV,5.0,1.5,0.75,4.29952033915796e-05,0.61981629918331
EIC Ee=18 GeV,5.0,1.5,0.75,4.0590089389946125e-05,0.6086132482924609
EIC Ee=18 GeV,5.0,1.5,0.75,3.831951535799651e-05,0.5911854916766958
EIC Ee=18 GeV,5.0,1.5,0.75,3.6175955247722094e-05,0.5655010618645427
EIC Ee=18 GeV,5.0,1.5,0.75,3.415230401164488e-05,0.5296241856976176
EIC Ee=18 GeV,5.0,1.5,0.75,3.224185405241671e-05,0.4826511665821493
EIC Ee=18 GeV,5.0,1.5,0.75,3.0438272989807357e-05,0.4257025531156869
EIC Ee=18 GeV,5.0,1.5,0.75,2.8735582671387693e-05,0.3621583876827284
EIC Ee=18 GeV,5.0,1.5,0.75,2.712813935733687e-05,0.2968398138386787
EIC Ee=18 GeV,5.0,1.5,0.75,2.5610615013694096e-05,0.234626447525289
EIC Ee=18 GeV,5.0,1.5,0.75,2.4177979652049467e-05,0.1792681659738478
EIC Ee=18 GeV,5.0,1.5,0.75,2.2825484657137037e-05,0.1328370956875076
EIC Ee=18 GeV,5.0,1.5,0.75,2.1548647047067697e-05,0.0958093878124268
EIC Ee=18 GeV,5.0,1.5,0.75,2.0343234614030807e-05,0.0675093803753352
EIC Ee=18 GeV,5.0,1.5,0.75,1.9205251896212053e-05,0.0466336379021503
EIC Ee=18 GeV,5.0,1.5,0.75,1.813092693442984e-05,0.0316803038194536
EIC Ee=18 GeV,5.0,1.5,0.75,1.7116698769593878e-05,0.0212251415403786
EIC Ee=18 GeV,5.0,1.5,0.75,1.6159205639544986e-05,0.0140583942408058
EIC Ee=18 GeV,5.0,1.5,0.75,1.525527383615328e-05,0.0092244587719594
EIC Ee=18 GeV,5.0,1.5,0.75,1.440190718574058e-05,0.0060064707250731
EIC Ee=18 GeV,5.0,1.5,0.75,1.359627711795879e-05,0.0038868497132312
EIC Ee=18 GeV,5.0,1.5,0.75,1.283571329020642e-05,0.0025026088904244
EIC Ee=18 GeV,5.0,1.5,0.75,1.211769473650715e-05,0.0016048283806056
EIC Ee=18 GeV,5.0,1.5,0.75,1.1439841511512262e-05,0.0010257691355011
EIC Ee=18 GeV,5.0,1.5,0.75,1.0799906801930346e-05,0.0006539369469563
EIC Ee=18 GeV,5.0,1.5,0.75,1.019576947923667e-05,0.0004160192074407
EIC Ee=18 GeV,5.0,1.5,0.75,9.625427068977438e-06,0.0002642190997365
EIC Ee=18 GeV,5.0,1.5,0.75,9.086989113365092e-06,0.0001675848015227
EIC Ee=18 GeV,5.0,1.5,0.75,8.578670905164096e-06,0.0001061798073436
EIC Ee=18 GeV,5.0,1.5,0.75,8.09878757209777e-06,6.721713671006418e-05
EIC Ee=18 GeV,5.0,1.5,0.75,7.645748492168167e-06,4.2523001450125826e-05
EIC Ee=18 GeV,5.0,1.5,0.75,7.218052021378054e-06,2.6886456684328225e-05
EIC Ee=18 GeV,5.0,1.5,0.75,6.814280516379548e-06,1.6992481117454943e-05
EIC Ee=18 GeV,5.0,1.5,0.75,6.4330956355513725e-06,1.073573277392702e-05
EIC Ee=18 GeV,5.0,1.5,0.75,6.073233902929776e-06,6.780919933143334e-06
EIC Ee=18 GeV,5.0,1.5,0.75,5.7335025202892635e-06,4.282049992614041e-06
EIC Ee=18 GeV,5.0,1.5,0.75,5.412775413491831e-06,2.7035865367017165e-06
EIC Ee=18 GeV,5.0,1.5,0.75,5.109989500000001e-06,1.706748540806699e-06


==> anc/fig_2b.csv <==
dataset,m_S_GeV,m_rhoD_GeV,m_piD_GeV,g_Se,probability
BaBar,5.0,3.0,0.1,0.0010219979,0.0
BaBar,5.0,3.0,0.1,0.0009692586900926,0.0
BaBar,5.0,3.0,0.1,0.0009192410359356,0.0
BaBar,5.0,3.0,0.1,0.0008718044942855,0.0
BaBar,5.0,3.0,0.1,0.000826815869336,0.0
BaBar,5.0,3.0,0.1,0.0007841488387211,0.0
BaBar,5.0,3.0,0.1,0.000743683598818,0.0
BaBar,5.0,3.0,0.1,0.0007053065283536,1.3623675828352841e-263
BaBar,5.0,3.0,0.1,0.0006689098693704,3.738415712626159e-214
BaBar,5.0,3.0,0.1,0.0006343914246555,3.709323951789764e-174
BaBar,5.0,3.0,0.1,0.0006016542707843,8.45903886512968e-142
BaBar,5.0,3.0,0.1,0.0005706064859713,1.2753346247051685e-115
BaBar,5.0,3.0,0.1,0.0005411608919655,1.9256256906733036e-94
BaBar,5.0,3.0,0.1,0.0005132348092651,2.6268056950250755e-77
BaBar,5.0,3.0,0.1,0.0004867498249637,1.9212120037806776e-63
BaBar,5.0,3.0,0.1,0.0004616315725767,3.1864699654349706e-52
BaBar,5.0,3.0,0.1,0.0004378095232301,3.851886537064018e-43
BaBar,5.0,3.0,0.1,0.0004152167876236,8.725585859268713e-36
BaBar,5.0,3.0,0.1,0.0003937899282146,7.945172602344169e-30
BaBar,5.0,3.0,0.1,0.0003734687810934,5.3874863575053735e-25
BaBar,5.0,3.0,0.1,0.0003541962870501,4.4792151001364374e-21
BaBar,5.0,3.0,0.1,0.0003359183313605,6.8399419801870554e-18
BaBar,5.0,3.0,0.1,0.0003185835918377,2.666176682218869e-15
BaBar,5.0,3.0,0.1,0.0003021433947267,3.4811117850841113e-13
BaBar,5.0,3.0,0.1,0.0002865515780345,1.9183406015231113e-11
BaBar,5.0,3.0,0.1,0.0002717643619128,5.477070005279001e-10
BaBar,5.0,3.0,0.1,0.0002577402257298,9.698770959747263e-09
BaBar,5.0,3.0,0.1,0.000244439791486,1.2151840130398664e-07
BaBar,5.0,3.0,0.1,0.0002318257132448,1.1485857171915962e-06
BaBar,5.0,3.0,0.1,0.0002198625722709,8.346944433254988e-06
BaBar,5.0,3.0,0.1,0.0002085167775782,4.714215461477575e-05
BaBar,5.0,3.0,0.1,0.0001977564716109,0.000210483905682
BaBar,5.0,3.0,0.1,0.0001875514407915,0.0007592644898055
BaBar,5.0,3.0,0.1,0.0001778730306849,0.0022633894490031
BaBar,5.0,3.0,0.1,0.0001686940655401,0.0056981349042724
BaBar,5.0,3.0,0.1,0.0001599887719846,0.0123628188083801
BaBar,5.0,3.0,0.1,0.0001517327066555,0.0235571972351041
BaBar,5.0,3.0,0.1,0.0001439026875663,0.0401244584551559
BaBar,5.0,3.0,0.1,0.0001364767290142,0.0620988450646102
BaBar,5.0,3.0,0.1,0.0001294339798471,0.0886472922814136
BaBar,5.0,3.0,0.1,0.0001227546649167,0.1183095874415223
BaBar,5.0,3.0,0.1,0.0001164200295519,0.1493840184224432
BaBar,5.0,3.0,0.1,0.000110412286898,0.1802796111136138
BaBar,5.0,3.0,0.1,0.0001047145679741,0.2097320903931805
BaBar,5.0,3.0,0.1,9.93108743063084e-05,0.2368704536290363
BaBar,5.0,3.0,0.1,9.418603300660996e-05,0.2611694728964751
BaBar,5.0,3.0,0.1,8.932565416916003e-05,0.2823301717103136
BaBar,5.0,3.0,0.1,8.471609046522223e-05,0.3001235916332371
BaBar,5.0,3.0,0.1,8.034439882321661e-05,0.314236124375477
BaBar,5.0,3.0,0.1,7.619830408621254e-05,0.3241642588986739
BaBar,5.0,3.0,0.1,7.22661645448411e-05,0.3292017839297947
BaBar,5.0,3.0,0.1,6.853693924884878e-05,0.3285360502653415
BaBar,5.0,3.0,0.1,6.500015700550577e-05,0.3214390294873835
BaBar,5.0,3.0,0.1,6.164588697782223e-05,0.3075145091834989
BaBar,5.0,3.0,0.1,5.846471080001453e-05,0.2869347736741706
BaBar,5.0,3.0,0.1,5.544769613192589e-05,0.2605758463163619
BaBar,5.0,3.0,0.1,5.258637157814568e-05,0.2299772932810943
BaBar,5.0,3.0,0.1,4.987270290140293e-05,0.1971211584310232
BaBar,5.0,3.0,0.1,4.7299070463444774e-05,0.1641009050564212
BaBar,5.0,3.0,0.1,4.485824783005658e-05,0.1327874375464602
BaBar,5.0,3.0,0.1,4.2543381480148945e-05,0.1045851734904283
BaBar,5.0,3.0,0.1,4.0347971561937786e-05,0.080325017652028
BaBar,5.0,3.0,0.1,3.826585364218305e-05,0.060289002894417
BaBar,5.0,3.0,0.1,3.62911813972402e-05,0.0443249090629618
BaBar,5.0,3.0,0.1,3.4418410197323274e-05,0.0319976381630597
BaBar,5.0,3.0,0.1,3.2642281537886046e-05,0.0227333288355876
BaBar,5.0,3.0,0.1,3.095780827440664e-05,0.0159309359633544
BaBar,5.0,3.0,0.1,2.9360260619116833e-05,0.0110339774449725
BaBar,5.0,3.0,0.1,2.78451528603565e-05,0.0075670063555326
BaBar,5.0,3.0,0.1,2.6408230767262956e-05,0.0051464918497897
BaBar,5.0,3.0,0.1,2.5045459644428945e-05,0.0034761209069183
BaBar,5.0,3.0,0.1,2.375301300298854e-05,0.0023344742534883
BaBar,5.0,3.0,0.1,2.2527261816320597e-05,0.0015603758271949
BaBar,5.0,3.0,0.1,2.1364764330201233e-05,0.001038916331806
BaBar,5.0,3.0,0.1,2.0262256398793527e-05,0.0006895212594474
BaBar,5.0,3.0,0.1,1.9216642319338997e-05,0.0004564391010496
BaBar,5.0,3.0,0.1,1.8224986139816016e-05,0.0003015048620558
BaBar,5.0,3.0,0.1,1.728450341515807e-05,0.0001988168699282
BaBar,5.0,3.0,0.1,1.6392553388884323e-05,0.0001309181381448
BaBar,5.0,3.0,0.1,1.5546631578189626e-05,8.610903646066662e-05
BaBar,5.0,3.0,0.1,1.47443627416737e-05,5.658398040500189e-05
BaBar,5.0,3.0,0.1,1.3983494209963838e-05,3.715440447353057e-05
BaBar,5.0,3.0,0.1,1.3261889560504374e-05,2.4381540321816432e-05
BaBar,5.0,3.0,0.1,1.257752261875251e-05,1.5991763738071856e-05
BaBar,5.0,3.0,0.1,1.1928471768936567e-05,1.048472098647099e-05
BaBar,5.0,3.0,0.1,1.1312914558402076e-05,6.871884631119436e-06
BaBar,5.0,3.0,0.1,1.072912258039534e-05,4.502774722336157e-06
BaBar,5.0,3.0,0.1,1.0175456620915976e-05,2.9497945442924388e-06
BaBar,5.0,3.0,0.1,9.650362056011442e-06,1.932093675249656e-06
BaBar,5.0,3.0,0.1,9.152364486589697e-06,1.2653298911084008e-06
BaBar,5.0,3.0,0.1,8.680065598493126e-06,8.285717610073292e-07
BaBar,5.0,3.0,0.1,8.232139236209322e-06,5.425211161665409e-07
BaBar,5.0,3.0,0.1,7.807327679194225e-06,3.551983366255473e-07
BaBar,5.0,3.0,0.1,7.404438110352001e-06,2.325407717103453e-07
BaBar,5.0,3.0,0.1,7.02233926675555e-06,1.5223208074257296e-07
BaBar,5.0,3.0,0.1,6.659958263203388e-06,9.965433028060973e-08
BaBar,5.0,3.0,0.1,6.3162775796937455e-06,6.523374990388334e-08
BaBar,5.0,3.0,0.1,5.990332204357164e-06,4.27009296565184e-08
BaBar,5.0,3.0,0.1,5.6812069238252936e-06,2.7950737272187297e-08
BaBar,5.0,3.0,0.1,5.388033753427548e-06,1.8295398982492316e-08
BaBar,5.0,3.0,0.1,5.109989500000001e-06,1.197524973043398e-08
BaBar,5.0,3.0,0.1351066751601771,0.0010219979,0.0
BaBar,5.0,3.0,0.1351066751601771,0.0009692586900926,0.0
BaBar,5.0,3.0,0.1351066751601771,0.0009192410359356,0.0
BaBar,5.0,3.0,0.1351066751601771,0.0008718044942855,0.0
BaBar,5.0,3.0,0.1351066751601771,0.000826815869336,0.0
BaBar,5.0,3.0,0.1351066751601771,0.0007841488387211,0.0
BaBar,5.0,3.0,0.1351066751601771,0.000743683598818,0.0
BaBar,5.0,3.0,0.1351066751601771,0.0007053065283536,0.0
BaBar,5.0,3.0,0.1351066751601771,0.0006689098693704,0.0
BaBar,5.0,3.0,0.1351066751601771,0.0006343914246555,2.86835e-319
BaBar,5.0,3.0,0.1351066751601771,0.0006016542707843,3.3822095071280413e-259
BaBar,5.0,3.0,0.1351066751601771,0.0005706064859713,1.343540759803357e-210
BaBar,5.0,3.0,0.1351066751601771,0.0005411608919655,2.79134231890234e-171
BaBar,5.0,3.0,0.1351066751601771,0.0005132348092651,1.7966925950702055e-139
BaBar,5.0,3.0,0.1351066751601771,0.0004867498249637,9.733954417007454e-114
BaBar,5.0,3.0,0.1351066751601771,0.0004616315725767,6.418577635930621e-93
BaBar,5.0,3.0,0.1351066751601771,0.0004378095232301,4.4722838755854837e-76
BaBar,5.0,3.0,0.1351066751601771,0.0004152167876236,1.8919609309207964e-62
BaBar,5.0,3.0,0.1351066751601771,0.0003937899282146,1.9994825618737652e-51
BaBar,5.0,3.0,0.1351066751601771,0.0003734687810934,1.6579037809405554e-42
BaBar,5.0,3.0,0.1351066751601771,0.0003541962870501,2.7226070594504437e-35
BaBar,5.0,3.0,0.1351066751601771,0.0003359183313605,1.87396101748679e-29
BaBar,5.0,3.0,0.1351066751601771,0.0003185835918377,9.928940877504042e-25
BaBar,5.0,3.0,0.1351066751601771,0.0003021433947267,6.6434488708984244e-21
BaBar,5.0,3.0,0.1351066751601771,0.0002865515780345,8.431638322937869e-18
BaBar,5.0,3.0,0.1351066751601771,0.0002717643619128,2.8561055265801986e-15
BaBar,5.0,3.0,0.1351066751601771,0.0002577402257298,3.4755276076251373e-13
BaBar,5.0,3.0,0.1351066751601771,0.000244439791486,1.970708268135445e-11
BaBar,5.0,3.0,0.1351066751601771,0.0002318257132448,6.362565837924481e-10
BaBar,5.0,3.0,0.1351066751601771,0.0002198625722709,1.3126224469200148e-08
BaBar,5.0,3.0,0.1351066751601771,0.0002085167775782,1.8262831839298226e-07
BaBar,5.0,3.0,0.1351066751601771,0.0001977564716109,1.7793250779792671e-06
BaBar,5.0,3.0,0.1351066751601771,0.0001875514407915,1.2632293541867388e-05
BaBar,5.0,3.0,0.1351066751601771,0.0001778730306849,6.801512348107993e-05
BaBar,5.0,3.0,0.1351066751601771,0.0001686940655401,0.0002878231053196
BaBar,5.0,3.0,0.1351066751601771,0.0001599887719846,0.0009865489491999
BaBar,5.0,3.0,0.1351066751601771,0.0001517327066555,0.0028095767786735
BaBar,5.0,3.0,0.1351066751601771,0.0001439026875663,0.006797659391727
BaBar,5.0,3.0,0.1351066751601771,0.0001364767290142,0.0142566529261145
BaBar,5.0,3.0,0.1351066751601771,0.0001294339798471,0.0264045441146987
BaBar,5.0,3.0,0.1351066751601771,0.0001227546649167,0.0439354394740413
BaBar,5.0,3.0,0.1351066751601771,0.0001164200295519,0.0667285189338762
BaBar,5.0,3.0,0.1351066751601771,0.000110412286898,0.0938485802314479
BaBar,5.0,3.0,0.1351066751601771,0.0001047145679741,0.1238083114402343
BaBar,5.0,3.0,0.1351066751601771,9.93108743063084e-05,0.1549384086309441
BaBar,5.0,3.0,0.1351066751601771,9.418603300660996e-05,0.1857083660404896
BaBar,5.0,3.0,0.1351066751601771,8.932565416916003e-05,0.2149153057249714
BaBar,5.0,3.0,0.1351066751601771,8.471609046522223e-05,0.2417345207619494
BaBar,5.0,3.0,0.1351066751601771,8.034439882321661e-05,0.2656633284302477
BaBar,5.0,3.0,0.1351066751601771,7.619830408621254e-05,0.286395184501275
BaBar,5.0,3.0,0.1351066751601771,7.22661645448411e-05,0.3036603737658062
BaBar,5.0,3.0,0.1351066751601771,6.853693924884878e-05,0.3170781482437553
BaBar,5.0,3.0,0.1351066751601771,6.500015700550577e-05,0.3260722806979375
BaBar,5.0,3.0,0.1351066751601771,6.164588697782223e-05,0.3298889997230866
BaBar,5.0,3.0,0.1351066751601771,5.846471080001453e-05,0.3277245777235249
BaBar,5.0,3.0,0.1351066751601771,5.544769613192589e-05,0.3189383812815933
BaBar,5.0,3.0,0.1351066751601771,5.258637157814568e-05,0.3033015621522208
BaBar,5.0,3.0,0.1351066751601771,4.987270290140293e-05,0.2812039983084078
BaBar,5.0,3.0,0.1351066751601771,4.7299070463444774e-05,0.2537304056179405
BaBar,5.0,3.0,0.1351066751601771,4.485824783005658e-05,0.2225551593727135
BaBar,5.0,3.0,0.1351066751601771,4.2543381480148945e-05,0.1896832129890202
BaBar,5.0,3.0,0.1351066751601771,4.0347971561937786e-05,0.1571251779124525
BaBar,5.0,3.0,0.1351066751601771,3.826585364218305e-05,0.1266040464477175
BaBar,5.0,3.0,0.1351066751601771,3.62911813972402e-05,0.0993615190442272
BaBar,5.0,3.0,0.1351066751601771,3.4418410197323274e-05,0.0760893149107384
BaBar,5.0,3.0,0.1351066751601771,3.2642281537886046e-05,0.0569720865608889
BaBar,5.0,3.0,0.1351066751601771,3.095780827440664e-05,0.0418032906476467
BaBar,5.0,3.0,0.1351066751601771,2.9360260619116833e-05,0.0301281740882137
BaBar,5.0,3.0,0.1351066751601771,2.78451528603565e-05,0.0213764749690381
BaBar,5.0,3.0,0.1351066751601771,2.6408230767262956e-05,0.0149635939438765
BaBar,5.0,3.0,0.1351066751601771,2.5045459644428945e-05,0.0103546033207149
BaBar,5.0,3.0,0.1351066751601771,2.375301300298854e-05,0.0070958193826783
BaBar,5.0,3.0,0.1351066751601771,2.2527261816320597e-05,0.0048230851069922
BaBar,5.0,3.0,0.1351066751601771,2.1364764330201233e-05,0.0032560545290701
BaBar,5.0,3.0,0.1351066751601771,2.0262256398793527e-05,0.0021857908553105
BaBar,5.0,3.0,0.1351066751601771,1.9216642319338997e-05,0.0014605082350554
BaBar,5.0,3.0,0.1351066751601771,1.8224986139816016e-05,0.0009721592033025
BaBar,5.0,3.0,0.1351066751601771,1.728450341515807e-05,0.0006450723395271
BaBar,5.0,3.0,0.1351066751601771,1.6392553388884323e-05,0.0004269386480757
BaBar,5.0,3.0,0.1351066751601771,1.5546631578189626e-05,0.0002819768539393
BaBar,5.0,3.0,0.1351066751601771,1.47443627416737e-05,0.0001859177360345
BaBar,5.0,3.0,0.1351066751601771,1.3983494209963838e-05,0.0001224124471129
BaBar,5.0,3.0,0.1351066751601771,1.3261889560504374e-05,8.050828298493993e-05
BaBar,5.0,3.0,0.1351066751601771,1.257752261875251e-05,5.29002627144011e-05
BaBar,5.0,3.0,0.1351066751601771,1.1928471768936567e-05,3.4733804369534136e-05
BaBar,5.0,3.0,0.1351066751601771,1.1312914558402076e-05,2.2792141653233117e-05
BaBar,5.0,3.0,0.1351066751601771,1.072912258039534e-05,1.494877965166586e-05
BaBar,5.0,3.0,0.1351066751601771,1.0175456620915976e-05,9.800639488882852e-06
BaBar,5.0,3.0,0.1351066751601771,9.650362056011442e-06,6.423382902254512e-06
BaBar,5.0,3.0,0.1351066751601771,9.152364486589697e-06,4.2088205790838246e-06
BaBar,5.0,3.0,0.1351066751601771,8.680065598493126e-06,2.7571835645721654e-06
BaBar,5.0,3.0,0.1351066751601771,8.232139236209322e-06,1.8059137692363751e-06
BaBar,5.0,3.0,0.1351066751601771,7.807327679194225e-06,1.182683355814757e-06
BaBar,5.0,3.0,0.1351066751601771,7.404438110352001e-06,7.744466700332296e-07
BaBar,5.0,3.0,0.1351066751601771,7.02233926675555e-06,5.07078669606313e-07
BaBar,5.0,3.0,0.1351066751601771,6.659958263203388e-06,3.3199186319292237e-07
BaBar,5.0,3.0,0.1351066751601771,6.3162775796937455e-06,2.173471062664206e-07
BaBar,5.0,3.0,0.1351066751601771,5.990332204357164e-06,1.4228512828857157e-07
BaBar,5.0,3.0,0.1351066751601771,5.6812069238252936e-06,9.314259787670997e-08
BaBar,5.0,3.0,0.1351066751601771,5.388033753427548e-06,6.097103710146049e-08
BaBar,5.0,3.0,0.1351066751601771,5.109989500000001e-06,3.9910559187142315e-08
BaBar,5.0,3.0,0.1825381367283761,0.0010219979,0.0
BaBar,5.0,3.0,0.1825381367283761,0.0009692586900926,0.0
BaBar,5.0,3.0,0.1825381367283761,0.0009192410359356,0.0
BaBar,5.0,3.0,0.1825381367283761,0.0008718044942855,0.0
BaBar,5.0,3.0,0.1825381367283761,0.000826815869336,0.0
BaBar,5.0,3.0,0.1825381367283761,0.0007841488387211,0.0
BaBar,5.0,3.0,0.1825381367283761,0.000743683598818,0.0
BaBar,5.0,3.0,0.1825381367283761,0.0007053065283536,0.0
BaBar,5.0,3.0,0.1825381367283761,0.0006689098693704,0.0
BaBar,5.0,3.0,0.1825381367283761,0.0006343914246555,0.0
BaBar,5.0,3.0,0.1825381367283761,0.0006016542707843,0.0
BaBar,5.0,3.0,0.1825381367283761,0.0005706064859713,0.0
BaBar,5.0,3.0,0.1825381367283761,0.0005411608919655,7.8769086194382e-280
BaBar,5.0,3.0,0.1825381367283761,0.0005132348092651,2.728251654206493e-227
BaBar,5.0,3.0,0.1825381367283761,0.0004867498249637,8.737135223613359e-185
BaBar,5.0,3.0,0.1825381367283761,0.0004616315725767,2.1336342651519972e-150
BaBar,5.0,3.0,0.1825381367283761,0.0004378095232301,1.4108111887535482e-122
BaBar,5.0,3.0,0.1825381367283761,0.0004152167876236,4.5359039260808414e-100
BaBar,5.0,3.0,0.1825381367283761,0.0003937899282146,7.335259958492453e-82
BaBar,5.0,3.0,0.1825381367283761,0.0003734687810934,3.950428886599155e-67
BaBar,5.0,3.0,0.1825381367283761,0.0003541962870501,3.269567894908683e-55
BaBar,5.0,3.0,0.1825381367283761,0.0003359183313605,1.4330329027940967e-45
BaBar,5.0,3.0,0.1825381367283761,0.0003185835918377,9.04963765258214e-38
BaBar,5.0,3.0,0.1825381367283761,0.0003021433947267,1.850559426166972e-31
BaBar,5.0,3.0,0.1825381367283761,0.0002865515780345,2.3598251856001935e-26
BaBar,5.0,3.0,0.1825381367283761,0.0002717643619128,3.1910238740006293e-22
BaBar,5.0,3.0,0.1825381367283761,0.0002577402257298,7.043608796532199e-19
BaBar,5.0,3.0,0.1825381367283761,0.000244439791486,3.610918982785974e-16
BaBar,5.0,3.0,0.1825381367283761,0.0002318257132448,5.755671902612254e-14
BaBar,5.0,3.0,0.1825381367283761,0.0002198625722709,3.657743119694925e-12
BaBar,5.0,3.0,0.1825381367283761,0.0002085167775782,1.1609645810776543e-10
BaBar,5.0,3.0,0.1825381367283761,0.0001977564716109,2.270837171408159e-09
BaBar,5.0,3.0,0.1825381367283761,0.0001875514407915,3.21323405046645e-08
BaBar,5.0,3.0,0.1825381367283761,0.0001778730306849,3.506917835849792e-07
BaBar,5.0,3.0,0.1825381367283761,0.0001686940655401,2.948495695885141e-06
BaBar,5.0,3.0,0.1825381367283761,0.0001599887719846,1.9038534802195377e-05
BaBar,5.0,3.0,0.1825381367283761,0.0001517327066555,9.576292182884612e-05
BaBar,5.0,3.0,0.1825381367283761,0.0001439026875663,0.0003841540331682
BaBar,5.0,3.0,0.1825381367283761,0.0001364767290142,0.0012598574361128
BaBar,5.0,3.0,0.1825381367283761,0.0001294339798471,0.0034564370357027
BaBar,5.0,3.0,0.1825381367283761,0.0001227546649167,0.008100091199574
BaBar,5.0,3.0,0.1825381367283761,0.0001164200295519,0.0165284606045366
BaBar,5.0,3.0,0.1825381367283761,0.000110412286898,0.0298953321576359
BaBar,5.0,3.0,0.1825381367283761,0.0001047145679741,0.0487339184289893
BaBar,5.0,3.0,0.1825381367283761,9.93108743063084e-05,0.0727135502443601
BaBar,5.0,3.0,0.1825381367283761,9.418603300660996e-05,0.1007104039744908
BaBar,5.0,3.0,0.1825381367283761,8.932565416916003e-05,0.1311251217751499
BaBar,5.0,3.0,0.1825381367283761,8.471609046522223e-05,0.1622711200803179
BaBar,5.0,3.0,0.1825381367283761,8.034439882321661e-05,0.1926781669588751
BaBar,5.0,3.0,0.1825381367283761,7.619830408621254e-05,0.2212455096344336
BaBar,5.0,3.0,0.1825381367283761,7.22661645448411e-05,0.2472557658855041
BaBar,5.0,3.0,0.1825381367283761,6.853693924884878e-05,0.270290771965988
BaBar,5.0,3.0,0.1825381367283761,6.500015700550577e-05,0.2900888091453537
BaBar,5.0,3.0,0.1825381367283761,6.164588697782223e-05,0.3063801018779599
BaBar,5.0,3.0,0.1825381367283761,5.846471080001453e-05,0.3187465856686506
BaBar,5.0,3.0,0.1825381367283761,5.544769613192589e-05,0.3265573667507894
BaBar,5.0,3.0,0.1825381367283761,5.258637157814568e-05,0.3290145820756345
BaBar,5.0,3.0,0.1825381367283761,4.987270290140293e-05,0.3253105543575882
BaBar,5.0,3.0,0.1825381367283761,4.7299070463444774e-05,0.3148642165204584
BaBar,5.0,3.0,0.1825381367283761,4.485824783005658e-05,0.2975755616361457
BaBar,5.0,3.0,0.1825381367283761,4.2543381480148945e-05,0.2740102319896167
BaBar,5.0,3.0,0.1825381367283761,4.0347971561937786e-05,0.2454286326241876
BaBar,5.0,3.0,0.1825381367283761,3.826585364218305e-05,0.2136301082485358
BaBar,5.0,3.0,0.1825381367283761,3.62911813972402e-05,0.1806627776722359
BaBar,5.0,3.0,0.1825381367283761,3.4418410197323274e-05,0.1484961489265998
BaBar,5.0,3.0,0.1825381367283761,3.2642281537886046e-05,0.1187481014840434
BaBar,5.0,3.0,0.1825381367283761,3.095780827440664e-05,0.0925223438892184
BaBar,5.0,3.0,0.1825381367283761,2.9360260619116833e-05,0.0703708849233479
BaBar,5.0,3.0,0.1825381367283761,2.78451528603565e-05,0.0523606646074492
BaBar,5.0,3.0,0.1825381367283761,2.6408230767262956e-05,0.0382021143473545
BaBar,5.0,3.0,0.1825381367283761,2.5045459644428945e-05,0.0273940797002423
BaBar,5.0,3.0,0.1825381367283761,2.375301300298854e-05,0.0193508214201794
BaBar,5.0,3.0,0.1825381367283761,2.2527261816320597e-05,0.0134939658925356
BaBar,5.0,3.0,0.1825381367283761,2.1364764330201233e-05,0.009307208198144
BaBar,5.0,3.0,0.1825381367283761,2.0262256398793527e-05,0.0063604687463769
BaBar,5.0,3.0,0.1825381367283761,1.9216642319338997e-05,0.0043132538323728
BaBar,5.0,3.0,0.1825381367283761,1.8224986139816016e-05,0.0029062490441926
BaBar,5.0,3.0,0.1825381367283761,1.728450341515807e-05,0.0019478447857931
BaBar,5.0,3.0,0.1825381367283761,1.6392553388884323e-05,0.0012997981531916
BaBar,5.0,3.0,0.1825381367283761,1.5546631578189626e-05,0.0008642463187341
BaBar,5.0,3.0,0.1825381367283761,1.47443627416737e-05,0.0005729568275302
BaBar,5.0,3.0,0.1825381367283761,1.3983494209963838e-05,0.0003789333293987
BaBar,5.0,3.0,0.1825381367283761,1.3261889560504374e-05,0.0002501225396633
BaBar,5.0,3.0,0.1825381367283761,1.257752261875251e-05,0.0001648352300708
BaBar,5.0,3.0,0.1825381367283761,1.1928471768936567e-05,0.0001084885290102
BaBar,5.0,3.0,0.1825381367283761,1.1312914558402076e-05,7.132796798058862e-05
BaBar,5.0,3.0,0.1825381367283761,1.072912258039534e-05,4.685590012913943e-05
BaBar,5.0,3.0,0.1825381367283761,1.0175456620915976e-05,3.075864894439746e-05
BaBar,5.0,3.0,0.1825381367283761,9.650362056011442e-06,2.0180214966443117e-05
BaBar,5.0,3.0,0.1825381367283761,9.152364486589697e-06,1.3233849976640871e-05
BaBar,5.0,3.0,0.1825381367283761,8.680065598493126e-06,8.675332162950618e-06
BaBar,5.0,3.0,0.1825381367283761,8.232139236209322e-06,5.6853342670164506e-06
BaBar,5.0,3.0,0.1825381367283761,7.807327679194225e-06,3.72495140293994e-06
BaBar,5.0,3.0,0.1825381367283761,7.404438110352001e-06,2.440057017261992e-06
BaBar,5.0,3.0,0.1825381367283761,7.02233926675555e-06,1.5981234750473766e-06
BaBar,5.0,3.0,0.1825381367283761,6.659958263203388e-06,1.04656168379561e-06
BaBar,5.0,3.0,0.1825381367283761,6.3162775796937455e-06,6.852895704564782e-07
BaBar,5.0,3.0,0.1825381367283761,5.990332204357164e-06,4.486904518201836e-07
BaBar,5.0,3.0,0.1825381367283761,5.6812069238252936e-06,2.937581512945367e-07
BaBar,5.0,3.0,0.1825381367283761,5.388033753427548e-06,1.923131879413762e-07
BaBar,5.0,3.0,0.1825381367283761,5.109989500000001e-06,1.2589509855176702e-07
BaBar,5.0,3.0,0.246621207433047,0.0010219979,0.0
BaBar,5.0,3.0,0.246621207433047,0.0009692586900926,0.0
BaBar,5.0,3.0,0.246621207433047,0.0009192410359356,0.0
BaBar,5.0,3.0,0.246621207433047,0.0008718044942855,0.0
BaBar,5.0,3.0,0.246621207433047,0.000826815869336,0.0
BaBar,5.0,3.0,0.246621207433047,0.0007841488387211,0.0
BaBar,5.0,3.0,0.246621207433047,0.000743683598818,0.0
BaBar,5.0,3.0,0.246621207433047,0.0007053065283536,0.0
BaBar,5.0,3.0,0.246621207433047,0.0006689098693704,0.0
BaBar,5.0,3.0,0.246621207433047,0.0006343914246555,0.0
BaBar,5.0,3.0,0.246621207433047,0.0006016542707843,0.0
BaBar,5.0,3.0,0.246621207433047,0.0005706064859713,0.0
BaBar,5.0,3.0,0.246621207433047,0.0005411608919655,0.0
BaBar,5.0,3.0,0.246621207433047,0.0005132348092651,0.0
BaBar,5.0,3.0,0.246621207433047,0.0004867498249637,0.0
BaBar,5.0,3.0,0.246621207433047,0.0004616315725767,7.67423603858909e-305
BaBar,5.0,3.0,0.246621207433047,0.0004378095232301,1.589450930662973e-247
BaBar,5.0,3.0,0.246621207433047,0.0004152167876236,3.72528965461924e-201
BaBar,5.0,3.0,0.246621207433047,0.0003937899282146,1.2170472696338877e-163
BaBar,5.0,3.0,0.246621207433047,0.0003734687810934,2.722519367568824e-133
BaBar,5.0,3.0,0.246621207433047,0.0003541962870501,9.737105627716918e-109
BaBar,5.0,3.0,0.246621207433047,0.0003359183313605,7.122759180477653e-89
BaBar,5.0,3.0,0.246621207433047,0.0003185835918377,8.378790339049501e-73
BaBar,5.0,3.0,0.246621207433047,0.0003021433947267,8.405265875433117e-60
BaBar,5.0,3.0,0.246621207433047,0.0002865515780345,2.772829775156942e-49
BaBar,5.0,3.0,0.246621207433047,0.0002717643619128,8.965856982206072e-41
BaBar,5.0,3.0,0.246621207433047,0.0002577402257298,6.879813313143939e-34
BaBar,5.0,3.0,0.246621207433047,0.000244439791486,2.5667674871354384e-28
BaBar,5.0,3.0,0.246621207433047,0.0002318257132448,8.351422080183058e-24
BaBar,5.0,3.0,0.246621207433047,0.0002198625722709,3.8290038058689504e-20
BaBar,5.0,3.0,0.246621207433047,0.0002085167775782,3.6904762271623275e-17
BaBar,5.0,3.0,0.246621207433047,0.0001977564716109,1.049237773637647e-14
BaBar,5.0,3.0,0.246621207433047,0.0001875514407915,1.1662719507383425e-12
BaBar,5.0,3.0,0.246621207433047,0.0001778730306849,6.273686626137214e-11
BaBar,5.0,3.0,0.246621207433047,0.0001686940655401,1.88497450063574e-09
BaBar,5.0,3.0,0.246621207433047,0.0001599887719846,3.485008148300934e-08
BaBar,5.0,3.0,0.246621207433047,0.0001517327066555,4.272462623747717e-07
BaBar,5.0,3.0,0.246621207433047,0.0001439026875663,3.692945235758297e-06
BaBar,5.0,3.0,0.246621207433047,0.0001364767290142,2.3641040761037913e-05
BaBar,5.0,3.0,0.246621207433047,0.0001294339798471,0.000116550935848
BaBar,5.0,3.0,0.246621207433047,0.0001227546649167,0.0004568147192044
BaBar,5.0,3.0,0.246621207433047,0.0001164200295519,0.0014625375857385
BaBar,5.0,3.0,0.246621207433047,0.000110412286898,0.0039176843159191
BaBar,5.0,3.0,0.246621207433047,0.0001047145679741,0.0089734904553932
BaBar,5.0,3.0,0.246621207433047,9.93108743063084e-05,0.0179307988194732
BaBar,5.0,3.0,0.246621207433047,9.418603300660996e-05,0.0318398806886095
BaBar,5.0,3.0,0.246621207433047,8.932565416916003e-05,0.0511047353334834
BaBar,5.0,3.0,0.246621207433047,8.471609046522223e-05,0.0753009725296095
BaBar,5.0,3.0,0.246621207433047,8.034439882321661e-05,0.1032855086137585
BaBar,5.0,3.0,0.246621207433047,7.619830408621254e-05,0.1335101839208622
BaBar,5.0,3.0,0.246621207433047,7.22661645448411e-05,0.1643755736572308
BaBar,5.0,3.0,0.246621207433047,6.853693924884878e-05,0.194496208721473
BaBar,5.0,3.0,0.246621207433047,6.500015700550577e-05,0.222829556135062
BaBar,5.0,3.0,0.246621207433047,6.164588697782223e-05,0.2486826057586565
BaBar,5.0,3.0,0.246621207433047,5.846471080001453e-05,0.2716310860914494
BaBar,5.0,3.0,0.246621207433047,5.544769613192589e-05,0.2913848360539392
BaBar,5.0,3.0,0.246621207433047,5.258637157814568e-05,0.3076345095428142
BaBar,5.0,3.0,0.246621207433047,4.987270290140293e-05,0.3199250013129401
BaBar,5.0,3.0,0.246621207433047,4.7299070463444774e-05,0.3276024654555413
BaBar,5.0,3.0,0.246621207433047,4.485824783005658e-05,0.3298625874661409
BaBar,5.0,3.0,0.246621207433047,4.2543381480148945e-05,0.3259000833005273
BaBar,5.0,3.0,0.246621207433047,4.0347971561937786e-05,0.315136544503644
BaBar,5.0,3.0,0.246621207433047,3.826585364218305e-05,0.2974754390562097
BaBar,5.0,3.0,0.246621207433047,3.62911813972402e-05,0.2734961368038812
BaBar,5.0,3.0,0.246621207433047,3.4418410197323274e-05,0.2444917315882004
BaBar,5.0,3.0,0.246621207433047,3.2642281537886046e-05,0.2123116415884596
BaBar,5.0,3.0,0.246621207433047,3.095780827440664e-05,0.1790576050454236
BaBar,5.0,3.0,0.246621207433047,2.9360260619116833e-05,0.1467373185080464
BaBar,5.0,3.0,0.246621207433047,2.78451528603565e-05,0.1169783266782174
BaBar,5.0,3.0,0.246621207433047,2.6408230767262956e-05,0.0908648963981135
BaBar,5.0,3.0,0.246621207433047,2.5045459644428945e-05,0.0689106986600245
BaBar,5.0,3.0,0.246621207433047,2.375301300298854e-05,0.0511394480699576
BaBar,5.0,3.0,0.246621207433047,2.2527261816320597e-05,0.0372246524573451
BaBar,5.0,3.0,0.246621207433047,2.1364764330201233e-05,0.0266399787462868
BaBar,5.0,3.0,0.246621207433047,2.0262256398793527e-05,0.0187865461342287
BaBar,5.0,3.0,0.246621207433047,1.9216642319338997e-05,0.0130822313953953
BaBar,5.0,3.0,0.246621207433047,1.8224986139816016e-05,0.0090129105605929
BaBar,5.0,3.0,0.246621207433047,1.728450341515807e-05,0.0061536186849825
BaBar,5.0,3.0,0.246621207433047,1.6392553388884323e-05,0.0041698386962803
BaBar,5.0,3.0,0.246621207433047,1.5546631578189626e-05,0.0028079089992561
BaBar,5.0,3.0,0.246621207433047,1.47443627416737e-05,0.0018810134364815
BaBar,5.0,3.0,0.246621207433047,1.3983494209963838e-05,0.0012547070982798
BaBar,5.0,3.0,0.246621207433047,1.3261889560504374e-05,0.0008340005245267
BaBar,5.0,3.0,0.246621207433047,1.257752261875251e-05,0.0005527642231968
BaBar,5.0,3.0,0.246621207433047,1.1928471768936567e-05,0.0003655036165788
BaBar,5.0,3.0,0.246621207433047,1.1312914558402076e-05,0.0002412181043358
BaBar,5.0,3.0,0.246621207433047,1.072912258039534e-05,0.0001589458703165
BaBar,5.0,3.0,0.246621207433047,1.0175456620915976e-05,0.0001046011308024
BaBar,5.0,3.0,0.246621207433047,9.650362056011442e-06,6.876616070752559e-05
BaBar,5.0,3.0,0.246621207433047,9.152364486589697e-06,4.516986988139738e-05
BaBar,5.0,3.0,0.246621207433047,8.680065598493126e-06,2.9650176837992203e-05
BaBar,5.0,3.0,0.246621207433047,8.232139236209322e-06,1.945207858646775e-05
BaBar,5.0,3.0,0.246621207433047,7.807327679194225e-06,1.275588025566888e-05
BaBar,5.0,3.0,0.246621207433047,7.404438110352001e-06,8.361754426615726e-06
BaBar,5.0,3.0,0.246621207433047,7.02233926675555e-06,5.479700846440728e-06
BaBar,5.0,3.0,0.246621207433047,6.659958263203388e-06,3.590153423596953e-06
BaBar,5.0,3.0,0.246621207433047,6.3162775796937455e-06,2.3517196129513004e-06
BaBar,5.0,3.0,0.246621207433047,5.990332204357164e-06,1.5402470084965808e-06
BaBar,5.0,3.0,0.246621207433047,5.6812069238252936e-06,1.0086498001648118e-06
BaBar,5.0,3.0,0.246621207433047,5.388033753427548e-06,6.604593398614659e-07
BaBar,5.0,3.0,0.246621207433047,5.109989500000001e-06,4.324300540050363e-07
BaBar,5.0,3.0,0.3332017136026733,0.0010219979,0.0
BaBar,5.0,3.0,0.3332017136026733,0.0009692586900926,0.0
BaBar,5.0,3.0,0.3332017136026733,0.0009192410359356,0.0
BaBar,5.0,3.0,0.3332017136026733,0.0008718044942855,0.0
BaBar,5.0,3.0,0.3332017136026733,0.000826815869336,0.0
BaBar,5.0,3.0,0.3332017136026733,0.0007841488387211,0.0
BaBar,5.0,3.0,0.3332017136026733,0.000743683598818,0.0
BaBar,5.0,3.0,0.3332017136026733,0.0007053065283536,0.0
BaBar,5.0,3.0,0.3332017136026733,0.0006689098693704,0.0
BaBar,5.0,3.0,0.3332017136026733,0.0006343914246555,0.0
BaBar,5.0,3.0,0.3332017136026733,0.0006016542707843,0.0
BaBar,5.0,3.0,0.3332017136026733,0.0005706064859713,0.0
BaBar,5.0,3.0,0.3332017136026733,0.0005411608919655,0.0
BaBar,5.0,3.0,0.3332017136026733,0.0005132348092651,0.0
BaBar,5.0,3.0,0.3332017136026733,0.0004867498249637,0.0
BaBar,5.0,3.0,0.3332017136026733,0.0004616315725767,0.0
BaBar,5.0,3.0,0.3332017136026733,0.0004378095232301,0.0
BaBar,5.0,3.0,0.3332017136026733,0.0004152167876236,0.0
BaBar,5.0,3.0,0.3332017136026733,0.0003937899282146,6.127806370653676e-304
BaBar,5.0,3.0,0.3332017136026733,0.0003734687810934,8.534945170696896e-247
BaBar,5.0,3.0,0.3332017136026733,0.0003541962870501,1.451130725806227e-200
BaBar,5.0,3.0,0.3332017136026733,0.0003359183313605,3.6565523724835497e-163
BaBar,5.0,3.0,0.3332017136026733,0.0003185835918377,6.629829147046826e-133
BaBar,5.0,3.0,0.3332017136026733,0.0003021433947267,2.000868804981464e-108
BaBar,5.0,3.0,0.3332017136026733,0.0002865515780345,1.276649948349903e-88
BaBar,5.0,3.0,0.3332017136026733,0.0002717643619128,1.3473940876297514e-72
BaBar,5.0,3.0,0.3332017136026733,0.0002577402257298,1.2442323310669802e-59
BaBar,5.0,3.0,0.3332017136026733,0.000244439791486,3.8740878356009216e-49
BaBar,5.0,3.0,0.3332017136026733,0.0002318257132448,1.2125213067141735e-40
BaBar,5.0,3.0,0.3332017136026733,0.0002198625722709,9.236599576385664e-34
BaBar,5.0,3.0,0.3332017136026733,0.0002085167775782,3.507000043446186e-28
BaBar,5.0,3.0,0.3332017136026733,0.0001977564716109,1.1893233396678409e-23
BaBar,5.0,3.0,0.3332017136026733,0.0001875514407915,5.807272564129549e-20
BaBar,5.0,3.0,0.3332017136026733,0.0001778730306849,6.041161571661028e-17
BaBar,5.0,3.0,0.3332017136026733,0.0001686940655401,1.8425715918734495e-14
BaBar,5.0,3.0,0.3332017136026733,0.0001599887719846,2.128008460406415e-12
BaBar,5.0,3.0,0.3332017136026733,0.0001517327066555,1.1371524850679618e-10
BaBar,5.0,3.0,0.3332017136026733,0.0001439026875663,3.2778096631665694e-09
BaBar,5.0,3.0,0.3332017136026733,0.0001364767290142,5.7161640004367736e-08
BaBar,5.0,3.0,0.3332017136026733,0.0001294339798471,6.569432365242155e-07
BaBar,5.0,3.0,0.3332017136026733,0.0001227546649167,5.314021225212551e-06
BaBar,5.0,3.0,0.3332017136026733,0.0001164200295519,3.188844364569005e-05
BaBar,5.0,3.0,0.3332017136026733,0.000110412286898,0.0001481303528808
BaBar,5.0,3.0,0.3332017136026733,0.0001047145679741,0.0005512523498989
BaBar,5.0,3.0,0.3332017136026733,9.93108743063084e-05,0.0016898979465802
BaBar,5.0,3.0,0.3332017136026733,9.418603300660996e-05,0.0043687730468939
BaBar,5.0,3.0,0.3332017136026733,8.932565416916003e-05,0.0097234008862795
BaBar,5.0,3.0,0.3332017136026733,8.471609046522223e-05,0.0189856241400056
BaBar,5.0,3.0,0.3332017136026733,8.034439882321661e-05,0.0330957235722564
BaBar,5.0,3.0,0.3332017136026733,7.619830408621254e-05,0.0523467397648877
BaBar,5.0,3.0,0.3332017136026733,7.22661645448411e-05,0.0762451481883954
BaBar,5.0,3.0,0.3332017136026733,6.853693924884878e-05,0.1036401496733365
BaBar,5.0,3.0,0.3332017136026733,6.500015700550577e-05,0.1330284160408764
BaBar,5.0,3.0,0.3332017136026733,6.164588697782223e-05,0.1628838722090022
BaBar,5.0,3.0,0.3332017136026733,5.846471080001453e-05,0.1918992247093298
BaBar,5.0,3.0,0.3332017136026733,5.544769613192589e-05,0.2190989590719711
BaBar,5.0,3.0,0.3332017136026733,5.258637157814568e-05,0.243837526624021
BaBar,5.0,3.0,0.3332017136026733,4.987270290140293e-05,0.2657152602388858
BaBar,5.0,3.0,0.3332017136026733,4.7299070463444774e-05,0.2844445960537252
BaBar,5.0,3.0,0.3332017136026733,4.485824783005658e-05,0.2997024317887149
BaBar,5.0,3.0,0.3332017136026733,4.2543381480148945e-05,0.3110138347851069
BaBar,5.0,3.0,0.3332017136026733,4.0347971561937786e-05,0.3177124507371692
BaBar,5.0,3.0,0.3332017136026733,3.826585364218305e-05,0.3190045064746337
BaBar,5.0,3.0,0.3332017136026733,3.62911813972402e-05,0.3141349814786212
BaBar,5.0,3.0,0.3332017136026733,3.4418410197323274e-05,0.3026247007239831
BaBar,5.0,3.0,0.3332017136026733,3.2642281537886046e-05,0.2845123333688574
BaBar,5.0,3.0,0.3332017136026733,3.095780827440664e-05,0.260507262246207
BaBar,5.0,3.0,0.3332017136026733,2.9360260619116833e-05,0.2319750554789025
BaBar,5.0,3.0,0.3332017136026733,2.78451528603565e-05,0.2007466385530689
BaBar,5.0,3.0,0.3332017136026733,2.6408230767262956e-05,0.1688178878102015
BaBar,5.0,3.0,0.3332017136026733,2.5045459644428945e-05,0.1380378669300188
BaBar,5.0,3.0,0.3332017136026733,2.375301300298854e-05,0.1098677499341602
BaBar,5.0,3.0,0.3332017136026733,2.2527261816320597e-05,0.0852540295031857
BaBar,5.0,3.0,0.3332017136026733,2.1364764330201233e-05,0.0646196769693772
BaBar,5.0,3.0,0.3332017136026733,2.0262256398793527e-05,0.0479460553367224
BaBar,5.0,3.0,0.3332017136026733,1.9216642319338997e-05,0.0349028672856991
BaBar,5.0,3.0,0.3332017136026733,1.8224986139816016e-05,0.024984683583668
BaBar,5.0,3.0,0.3332017136026733,1.728450341515807e-05,0.0176254738237519
BaBar,5.0,3.0,0.3332017136026733,1.6392553388884323e-05,0.0122786352423751
BaBar,5.0,3.0,0.3332017136026733,1.5546631578189626e-05,0.0084627503108842
BaBar,5.0,3.0,0.3332017136026733,1.47443627416737e-05,0.0057802699159458
BaBar,5.0,3.0,0.3332017136026733,1.3983494209963838e-05,0.0039182698288837
BaBar,5.0,3.0,0.3332017136026733,1.3261889560504374e-05,0.002639362143794
BaBar,5.0,3.0,0.3332017136026733,1.257752261875251e-05,0.0017686059926152
BaBar,5.0,3.0,0.3332017136026733,1.1928471768936567e-05,0.0011800151916821
BaBar,5.0,3.0,0.3332017136026733,1.1312914558402076e-05,0.000784515753714
BaBar,5.0,3.0,0.3332017136026733,1.072912258039534e-05,0.0005200571445398
BaBar,5.0,3.0,0.3332017136026733,1.0175456620915976e-05,0.0003439268516097
BaBar,5.0,3.0,0.3332017136026733,9.650362056011442e-06,0.0002270057120448
BaBar,5.0,3.0,0.3332017136026733,9.152364486589697e-06,0.0001495958181176
BaBar,5.0,3.0,0.3332017136026733,8.680065598493126e-06,9.84560032117499e-05
BaBar,5.0,3.0,0.3332017136026733,8.232139236209322e-06,6.473062396071376e-05
BaBar,5.0,3.0,0.3332017136026733,7.807327679194225e-06,4.25214163716445e-05
BaBar,5.0,3.0,0.3332017136026733,7.404438110352001e-06,2.7912943984020383e-05
BaBar,5.0,3.0,0.3332017136026733,7.02233926675555e-06,1.8313031145368828e-05
BaBar,5.0,3.0,0.3332017136026733,6.659958263203388e-06,1.2009296196148744e-05
BaBar,5.0,3.0,0.3332017136026733,6.3162775796937455e-06,7.872542570430618e-06
BaBar,5.0,3.0,0.3332017136026733,5.990332204357164e-06,5.159207234654772e-06
BaBar,5.0,3.0,0.3332017136026733,5.6812069238252936e-06,3.3802283505045584e-06
BaBar,5.0,3.0,0.3332017136026733,5.388033753427548e-06,2.2142373633267544e-06
BaBar,5.0,3.0,0.3332017136026733,5.109989500000001e-06,1.4502188591785355e-06
BaBar,5.0,3.0,0.4501777568253076,0.0010219979,0.0
BaBar,5.0,3.0,0.4501777568253076,0.0009692586900926,0.0
BaBar,5.0,3.0,0.4501777568253076,0.0009192410359356,0.0
BaBar,5.0,3.0,0.4501777568253076,0.0008718044942855,0.0
BaBar,5.0,3.0,0.4501777568253076,0.000826815869336,0.0
BaBar,5.0,3.0,0.4501777568253076,0.0007841488387211,0.0
BaBar,5.0,3.0,0.4501777568253076,0.000743683598818,0.0
BaBar,5.0,3.0,0.4501777568253076,0.0007053065283536,0.0
BaBar,5.0,3.0,0.4501777568253076,0.0006689098693704,0.0
BaBar,5.0,3.0,0.4501777568253076,0.0006343914246555,0.0
BaBar,5.0,3.0,0.4501777568253076,0.0006016542707843,0.0
BaBar,5.0,3.0,0.4501777568253076,0.0005706064859713,0.0
BaBar,5.0,3.0,0.4501777568253076,0.0005411608919655,0.0
BaBar,5.0,3.0,0.4501777568253076,0.0005132348092651,0.0
BaBar,5.0,3.0,0.4501777568253076,0.0004867498249637,0.0
BaBar,5.0,3.0,0.4501777568253076,0.0004616315725767,0.0
BaBar,5.0,3.0,0.4501777568253076,0.0004378095232301,0.0
BaBar,5.0,3.0,0.4501777568253076,0.0004152167876236,0.0
BaBar,5.0,3.0,0.4501777568253076,0.0003937899282146,0.0
BaBar,5.0,3.0,0.4501777568253076,0.0003734687810934,0.0
BaBar,5.0,3.0,0.4501777568253076,0.0003541962870501,0.0
BaBar,5.0,3.0,0.4501777568253076,0.0003359183313605,5.2397471358779665e-291
BaBar,5.0,3.0,0.4501777568253076,0.0003185835918377,2.4742331876887038e-236
BaBar,5.0,3.0,0.4501777568253076,0.0003021433947267,4.225313030200669e-192
BaBar,5.0,3.0,0.4501777568253076,0.0002865515780345,2.574733218485952e-156
BaBar,5.0,3.0,0.4501777568253076,0.0002717643619128,2.2981639872303942e-127
BaBar,5.0,3.0,0.4501777568253076,0.0002577402257298,6.0676658245225e-104
BaBar,5.0,3.0,0.4501777568253076,0.000244439791486,5.39078476540369e-85
BaBar,5.0,3.0,0.4501777568253076,0.0002318257132448,1.1528633332885347e-69
BaBar,5.0,3.0,0.4501777568253076,0.0002198625722709,2.9182718949573283e-57
BaBar,5.0,3.0,0.4501777568253076,0.0002085167775782,3.1765311664932413e-47
BaBar,5.0,3.0,0.4501777568253076,0.0001977564716109,4.2288249271869526e-39
BaBar,5.0,3.0,0.4501777568253076,0.0001875514407915,1.606347406489989e-32
BaBar,5.0,3.0,0.4501777568253076,0.0001778730306849,3.460804818220519e-27
BaBar,5.0,3.0,0.4501777568253076,0.0001686940655401,7.389735606407676e-23
BaBar,5.0,3.0,0.4501777568253076,0.0001599887719846,2.4659081162691337e-19
BaBar,5.0,3.0,0.4501777568253076,0.0001517327066555,1.871817682575072e-16
BaBar,5.0,3.0,0.4501777568253076,0.0001439026875663,4.421662544668539e-14
BaBar,5.0,3.0,0.4501777568253076,0.0001364767290142,4.2060714959888434e-12
BaBar,5.0,3.0,0.4501777568253076,0.0001294339798471,1.9622015945816827e-10
BaBar,5.0,3.0,0.4501777568253076,0.0001227546649167,5.154097927172209e-09
BaBar,5.0,3.0,0.4501777568253076,0.0001164200295519,8.397330387554342e-08
BaBar,5.0,3.0,0.4501777568253076,0.000110412286898,9.14057699769382e-07
BaBar,5.0,3.0,0.4501777568253076,0.0001047145679741,7.063402634026262e-06
BaBar,5.0,3.0,0.4501777568253076,9.93108743063084e-05,4.0733130530161825e-05
BaBar,5.0,3.0,0.4501777568253076,9.418603300660996e-05,0.0001825884801227
BaBar,5.0,3.0,0.4501777568253076,8.932565416916003e-05,0.0006577169604705
BaBar,5.0,3.0,0.4501777568253076,8.471609046522223e-05,0.0019570703993589
BaBar,5.0,3.0,0.4501777568253076,8.034439882321661e-05,0.0049245146518048
BaBar,5.0,3.0,0.4501777568253076,7.619830408621254e-05,0.0106979874622273
BaBar,5.0,3.0,0.4501777568253076,7.22661645448411e-05,0.0204456665876364
BaBar,5.0,3.0,0.4501777568253076,6.853693924884878e-05,0.0349797703947321
BaBar,5.0,3.0,0.4501777568253076,6.500015700550577e-05,0.0544418460715204
BaBar,5.0,3.0,0.4501777568253076,6.164588697782223e-05,0.0782228778858696
BaBar,5.0,3.0,0.4501777568253076,5.846471080001453e-05,0.1051361042584184
BaBar,5.0,3.0,0.4501777568253076,5.544769613192589e-05,0.1337274877500449
BaBar,5.0,3.0,0.4501777568253076,5.258637157814568e-05,0.1625770858001241
BaBar,5.0,3.0,0.4501777568253076,4.987270290140293e-05,0.190499080231193
BaBar,5.0,3.0,0.4501777568253076,4.7299070463444774e-05,0.2166207469360383
BaBar,5.0,3.0,0.4501777568253076,4.485824783005658e-05,0.2403632861932978
BaBar,5.0,3.0,0.4501777568253076,4.2543381480148945e-05,0.2613563019534051
BaBar,5.0,3.0,0.4501777568253076,4.0347971561937786e-05,0.279314309215555
BaBar,5.0,3.0,0.4501777568253076,3.826585364218305e-05,0.2939063369378686
BaBar,5.0,3.0,0.4501777568253076,3.62911813972402e-05,0.3046571301656602
BaBar,5.0,3.0,0.4501777568253076,3.4418410197323274e-05,0.3109168632593989
BaBar,5.0,3.0,0.4501777568253076,3.2642281537886046e-05,0.3119212738878278
BaBar,5.0,3.0,0.4501777568253076,3.095780827440664e-05,0.3069450150384624
BaBar,5.0,3.0,0.4501777568253076,2.9360260619116833e-05,0.2955279836603032
BaBar,5.0,3.0,0.4501777568253076,2.78451528603565e-05,0.2777152166214358
BaBar,5.0,3.0,0.4501777568253076,2.6408230767262956e-05,0.2542116396464537
BaBar,5.0,3.0,0.4501777568253076,2.5045459644428945e-05,0.226364716383006
BaBar,5.0,3.0,0.4501777568253076,2.375301300298854e-05,0.1959658222432661
BaBar,5.0,3.0,0.4501777568253076,2.2527261816320597e-05,0.1649464063774089
BaBar,5.0,3.0,0.4501777568253076,2.1364764330201233e-05,0.1350751052001043
BaBar,5.0,3.0,0.4501777568253076,2.0262256398793527e-05,0.1077355711234891
BaBar,5.0,3.0,0.4501777568253076,1.9216642319338997e-05,0.0838185039457005
BaBar,5.0,3.0,0.4501777568253076,1.8224986139816016e-05,0.0637222951373897
BaBar,5.0,3.0,0.4501777568253076,1.728450341515807e-05,0.047432708874997
BaBar,5.0,3.0,0.4501777568253076,1.6392553388884323e-05,0.0346429681152388
BaBar,5.0,3.0,0.4501777568253076,1.5546631578189626e-05,0.0248789168831459
BaBar,5.0,3.0,0.4501777568253076,1.47443627416737e-05,0.0176049357705319
BaBar,5.0,3.0,0.4501777568253076,1.3983494209963838e-05,0.0122993822014956
BaBar,5.0,3.0,0.4501777568253076,1.3261889560504374e-05,0.0084990541325113
BaBar,5.0,3.0,0.4501777568253076,1.257752261875251e-05,0.0058185072699564
BaBar,5.0,3.0,0.4501777568253076,1.1928471768936567e-05,0.0039522112713202
BaBar,5.0,3.0,0.4501777568253076,1.1312914558402076e-05,0.0026669185143833
BaBar,5.0,3.0,0.4501777568253076,1.072912258039534e-05,0.0017897712876671
BaBar,5.0,3.0,0.4501777568253076,1.0175456620915976e-05,0.0011956680712012
BaBar,5.0,3.0,0.4501777568253076,9.650362056011442e-06,0.0007957805006799
BaBar,5.0,3.0,0.4501777568253076,9.152364486589697e-06,0.0005280006527972
BaBar,5.0,3.0,0.4501777568253076,8.680065598493126e-06,0.0003494420066757
BaBar,5.0,3.0,0.4501777568253076,8.232139236209322e-06,0.0002307890304691
BaBar,5.0,3.0,0.4501777568253076,7.807327679194225e-06,0.0001521667375858
BaBar,5.0,3.0,0.4501777568253076,7.404438110352001e-06,0.0001001900693325
BaBar,5.0,3.0,0.4501777568253076,7.02233926675555e-06,6.589333086288336e-05
BaBar,5.0,3.0,0.4501777568253076,6.659958263203388e-06,4.329734656126001e-05
BaBar,5.0,3.0,0.4501777568253076,6.3162775796937455e-06,2.8428805163879152e-05
BaBar,5.0,3.0,0.4501777568253076,5.990332204357164e-06,1.865495217231952e-05
BaBar,5.0,3.0,0.4501777568253076,5.6812069238252936e-06,1.2235375222059507e-05
BaBar,5.0,3.0,0.4501777568253076,5.388033753427548e-06,8.021733684458424e-06
BaBar,5.0,3.0,0.4501777568253076,5.109989500000001e-06,5.257504051613734e-06
BaBar,5.0,3.0,0.6082201995573401,0.0010219979,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0009692586900926,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0009192410359356,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0008718044942855,0.0
BaBar,5.0,3.0,0.6082201995573401,0.000826815869336,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0007841488387211,0.0
BaBar,5.0,3.0,0.6082201995573401,0.000743683598818,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0007053065283536,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0006689098693704,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0006343914246555,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0006016542707843,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0005706064859713,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0005411608919655,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0005132348092651,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0004867498249637,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0004616315725767,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0004378095232301,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0004152167876236,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0003937899282146,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0003734687810934,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0003541962870501,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0003359183313605,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0003185835918377,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0003021433947267,0.0
BaBar,5.0,3.0,0.6082201995573401,0.0002865515780345,1.2180151031227928e-281
BaBar,5.0,3.0,0.6082201995573401,0.0002717643619128,9.354107453276803e-229
BaBar,5.0,3.0,0.6082201995573401,0.0002577402257298,5.706089619280291e-186
BaBar,5.0,3.0,0.6082201995573401,0.000244439791486,2.348855716779739e-151
BaBar,5.0,3.0,0.6082201995573401,0.0002318257132448,2.3762184947428374e-123
BaBar,5.0,3.0,0.6082201995573401,0.0002198625722709,1.085383936336583e-100
BaBar,5.0,3.0,0.6082201995573401,0.0002085167775782,2.364937007738582e-82
BaBar,5.0,3.0,0.6082201995573401,0.0001977564716109,1.6579269647925728e-67
BaBar,5.0,3.0,0.6082201995573401,0.0001875514407915,1.7501163328210615e-55
BaBar,5.0,3.0,0.6082201995573401,0.0001778730306849,9.664871889360944e-46
BaBar,5.0,3.0,0.6082201995573401,0.0001686940655401,7.61882932636457e-38
BaBar,5.0,3.0,0.6082201995573401,0.0001599887719846,1.9261298019895582e-31
BaBar,5.0,3.0,0.6082201995573401,0.0001517327066555,3.0044183038293693e-26
BaBar,5.0,3.0,0.6082201995573401,0.0001439026875663,4.918055075957205e-22
BaBar,5.0,3.0,0.6082201995573401,0.0001364767290142,1.3043932970734137e-18
BaBar,5.0,3.0,0.6082201995573401,0.0001294339798471,8.031943146376696e-16
BaBar,5.0,3.0,0.6082201995573401,0.0001227546649167,1.5532665135689017e-13
BaBar,5.0,3.0,0.6082201995573401,0.0001164200295519,1.2137258616961138e-11
BaBar,5.0,3.0,0.6082201995573401,0.000110412286898,4.675682710566514e-10
BaBar,5.0,3.0,0.6082201995573401,0.0001047145679741,1.0266291479646851e-08
BaBar,5.0,3.0,0.6082201995573401,9.93108743063084e-05,1.4249063077155414e-07
BaBar,5.0,3.0,0.6082201995573401,9.418603300660996e-05,1.3526774641525275e-06
BaBar,5.0,3.0,0.6082201995573401,8.932565416916003e-05,9.355438244009885e-06
BaBar,5.0,3.0,0.6082201995573401,8.471609046522223e-05,4.954377176317546e-05
BaBar,5.0,3.0,0.6082201995573401,8.034439882321661e-05,0.0002085978000353
BaBar,5.0,3.0,0.6082201995573401,7.619830408621254e-05,0.000718313183521
BaBar,5.0,3.0,0.6082201995573401,7.22661645448411e-05,0.0020688241608241
BaBar,5.0,3.0,0.6082201995573401,6.853693924884878e-05,0.0050807765692706
BaBar,5.0,3.0,0.6082201995573401,6.500015700550577e-05,0.0108324446070433
BaBar,5.0,3.0,0.6082201995573401,6.164588697782223e-05,0.0203979750944956
BaBar,5.0,3.0,0.6082201995573401,5.846471080001453e-05,0.0344883472503599
BaBar,5.0,3.0,0.6082201995573401,5.544769613192589e-05,0.0531770406577117
BaBar,5.0,3.0,0.6082201995573401,5.258637157814568e-05,0.0758482560916111
BaBar,5.0,3.0,0.6082201995573401,4.987270290140293e-05,0.1013696010970606
BaBar,5.0,3.0,0.6082201995573401,4.7299070463444774e-05,0.1283796171950061
BaBar,5.0,3.0,0.6082201995573401,4.485824783005658e-05,0.1555606847562727
BaBar,5.0,3.0,0.6082201995573401,4.2543381480148945e-05,0.1818184097396564
BaBar,5.0,3.0,0.6082201995573401,4.0347971561937786e-05,0.2063508577137476
BaBar,5.0,3.0,0.6082201995573401,3.826585364218305e-05,0.2286269096453113
BaBar,5.0,3.0,0.6082201995573401,3.62911813972402e-05,0.2483013785137662
BaBar,5.0,3.0,0.6082201995573401,3.4418410197323274e-05,0.2650947707586185
BaBar,5.0,3.0,0.6082201995573401,3.2642281537886046e-05,0.278671730619213
BaBar,5.0,3.0,0.6082201995573401,3.095780827440664e-05,0.2885581249773203
BaBar,5.0,3.0,0.6082201995573401,2.9360260619116833e-05,0.2941276985447136
BaBar,5.0,3.0,0.6082201995573401,2.78451528603565e-05,0.2946677877252742
BaBar,5.0,3.0,0.6082201995573401,2.6408230767262956e-05,0.2895189306086477
BaBar,5.0,3.0,0.6082201995573401,2.5045459644428945e-05,0.2782746926123778
BaBar,5.0,3.0,0.6082201995573401,2.375301300298854e-05,0.2609993604330723
BaBar,5.0,3.0,0.6082201995573401,2.2527261816320597e-05,0.2383776509890492
BaBar,5.0,3.0,0.6082201995573401,2.1364764330201233e-05,0.2117080862068363
BaBar,5.0,3.0,0.6082201995573401,2.0262256398793527e-05,0.1827186708398433
BaBar,5.0,3.0,0.6082201995573401,1.9216642319338997e-05,0.15327054623269
BaBar,5.0,3.0,0.6082201995573401,1.8224986139816016e-05,0.1250558603283385
BaBar,5.0,3.0,0.6082201995573401,1.728450341515807e-05,0.099376720369799
BaBar,5.0,3.0,0.6082201995573401,1.6392553388884323e-05,0.0770436942220361
BaBar,5.0,3.0,0.6082201995573401,1.5546631578189626e-05,0.0583869560274497
BaBar,5.0,3.0,0.6082201995573401,1.47443627416737e-05,0.0433454689907803
BaBar,5.0,3.0,0.6082201995573401,1.3983494209963838e-05,0.0315913052896586
BaBar,5.0,3.0,0.6082201995573401,1.3261889560504374e-05,0.0226527564795663
BaBar,5.0,3.0,0.6082201995573401,1.257752261875251e-05,0.0160138444361549
BaBar,5.0,3.0,0.6082201995573401,1.1928471768936567e-05,0.0111820162611538
BaBar,5.0,3.0,0.6082201995573401,1.1312914558402076e-05,0.0077258958133953
BaBar,5.0,3.0,0.6082201995573401,1.072912258039534e-05,0.0052900086610379
BaBar,5.0,3.0,0.6082201995573401,1.0175456620915976e-05,0.0035944963367133
BaBar,5.0,3.0,0.6082201995573401,9.650362056011442e-06,0.002426686799949
BaBar,5.0,3.0,0.6082201995573401,9.152364486589697e-06,0.0016294221597776
BaBar,5.0,3.0,0.6082201995573401,8.680065598493126e-06,0.0010891424623506
BaBar,5.0,3.0,0.6082201995573401,8.232139236209322e-06,0.0007252660389797
BaBar,5.0,3.0,0.6082201995573401,7.807327679194225e-06,0.0004814507558544
BaBar,5.0,3.0,0.6082201995573401,7.404438110352001e-06,0.0003187752857687
BaBar,5.0,3.0,0.6082201995573401,7.02233926675555e-06,0.0002106172000564
BaBar,5.0,3.0,0.6082201995573401,6.659958263203388e-06,0.000138913594646
BaBar,5.0,3.0,0.6082201995573401,6.3162775796937455e-06,9.149020944711728e-05
BaBar,5.0,3.0,0.6082201995573401,5.990332204357164e-06,6.018619823992736e-05
BaBar,5.0,3.0,0.6082201995573401,5.6812069238252936e-06,3.955533660724493e-05
BaBar,5.0,3.0,0.6082201995573401,5.388033753427548e-06,2.597621684070181e-05
BaBar,5.0,3.0,0.6082201995573401,5.109989500000001e-06,1.7047952772850346e-05
BaBar,5.0,3.0,0.8217460892745164,0.0010219979,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0009692586900926,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0009192410359356,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0008718044942855,0.0
BaBar,5.0,3.0,0.8217460892745164,0.000826815869336,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0007841488387211,0.0
BaBar,5.0,3.0,0.8217460892745164,0.000743683598818,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0007053065283536,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0006689098693704,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0006343914246555,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0006016542707843,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0005706064859713,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0005411608919655,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0005132348092651,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0004867498249637,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0004616315725767,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0004378095232301,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0004152167876236,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0003937899282146,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0003734687810934,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0003541962870501,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0003359183313605,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0003185835918377,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0003021433947267,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0002865515780345,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0002717643619128,0.0
BaBar,5.0,3.0,0.8217460892745164,0.0002577402257298,0.0
BaBar,5.0,3.0,0.8217460892745164,0.000244439791486,4.76243950303347e-277
BaBar,5.0,3.0,0.8217460892745164,0.0002318257132448,4.854560064782375e-225
BaBar,5.0,3.0,0.8217460892745164,0.0002198625722709,5.779322019226209e-183
BaBar,5.0,3.0,0.8217460892745164,0.0002085167775782,6.337904292558849e-149
BaBar,5.0,3.0,0.8217460892745164,0.0001977564716109,2.1928714820521406e-121
BaBar,5.0,3.0,0.8217460892745164,0.0001875514407915,4.174916673311826e-99
BaBar,5.0,3.0,0.8217460892745164,0.0001778730306849,4.4189367393625e-81
BaBar,5.0,3.0,0.8217460892745164,0.0001686940655401,1.6894837177903032e-66
BaBar,5.0,3.0,0.8217460892745164,0.0001599887719846,1.061382189070995e-54
BaBar,5.0,3.0,0.8217460892745164,0.0001517327066555,3.741857717392654e-45
BaBar,5.0,3.0,0.8217460892745164,0.0001439026875663,2.010331502789871e-37
BaBar,5.0,3.0,0.8217460892745164,0.0001364767290142,3.7203267044923656e-31
BaBar,5.0,3.0,0.8217460892745164,0.0001294339798471,4.611417593382755e-26
BaBar,5.0,3.0,0.8217460892745164,0.0001227546649167,6.546197033553282e-22
BaBar,5.0,3.0,0.8217460892745164,0.0001164200295519,1.6306809578504945e-18
BaBar,5.0,3.0,0.8217460892745164,0.000110412286898,1.0022982927709714e-15
BaBar,5.0,3.0,0.8217460892745164,0.0001047145679741,2.0086231041413609e-13
BaBar,5.0,3.0,0.8217460892745164,9.93108743063084e-05,1.6484917343154855e-11
BaBar,5.0,3.0,0.8217460892745164,9.418603300660996e-05,6.615998163785983e-10
BaBar,5.0,3.0,0.8217460892745164,8.932565416916003e-05,1.4801583688068832e-08
BaBar,5.0,3.0,0.8217460892745164,8.471609046522223e-05,2.038651123832031e-07
BaBar,5.0,3.0,0.8217460892745164,8.034439882321661e-05,1.8761602012525383e-06
BaBar,5.0,3.0,0.8217460892745164,7.619830408621254e-05,1.2376960879592573e-05
BaBar,5.0,3.0,0.8217460892745164,7.22661645448411e-05,6.204736196388546e-05
BaBar,5.0,3.0,0.8217460892745164,6.853693924884878e-05,0.0002473503593835
BaBar,5.0,3.0,0.8217460892745164,6.500015700550577e-05,0.0008107941119052
BaBar,5.0,3.0,0.8217460892745164,6.164588697782223e-05,0.002239738668609
BaBar,5.0,3.0,0.8217460892745164,5.846471080001453e-05,0.0053158962256531
BaBar,5.0,3.0,0.8217460892745164,5.544769613192589e-05,0.0110251092722515
BaBar,5.0,3.0,0.8217460892745164,5.258637157814568e-05,0.020301018323972
BaBar,5.0,3.0,0.8217460892745164,4.987270290140293e-05,0.033699927237446
BaBar,5.0,3.0,0.8217460892745164,4.7299070463444774e-05,0.0511742948457978
BaBar,5.0,3.0,0.8217460892745164,4.485824783005658e-05,0.0720576198011191
BaBar,5.0,3.0,0.8217460892745164,4.2543381480148945e-05,0.0952467478982083
BaBar,5.0,3.0,0.8217460892745164,4.0347971561937786e-05,0.1194745267673248
BaBar,5.0,3.0,0.8217460892745164,3.826585364218305e-05,0.1435564174986195
BaBar,5.0,3.0,0.8217460892745164,3.62911813972402e-05,0.1665434423192808
BaBar,5.0,3.0,0.8217460892745164,3.4418410197323274e-05,0.1877696830511215
BaBar,5.0,3.0,0.8217460892745164,3.2642281537886046e-05,0.206814731493472
BaBar,5.0,3.0,0.8217460892745164,3.095780827440664e-05,0.2234106251835367
BaBar,5.0,3.0,0.8217460892745164,2.9360260619116833e-05,0.2373261982646879
BaBar,5.0,3.0,0.8217460892745164,2.78451528603565e-05,0.2482678105142475
BaBar,5.0,3.0,0.8217460892745164,2.6408230767262956e-05,0.2558319595740718
BaBar,5.0,3.0,0.8217460892745164,2.5045459644428945e-05,0.2595210637221036
BaBar,5.0,3.0,0.8217460892745164,2.375301300298854e-05,0.2588058049355868
BaBar,5.0,3.0,0.8217460892745164,2.2527261816320597e-05,0.2532171499197611
BaBar,5.0,3.0,0.8217460892745164,2.1364764330201233e-05,0.2424737756783201
BaBar,5.0,3.0,0.8217460892745164,2.0262256398793527e-05,0.2266461109831681
BaBar,5.0,3.0,0.8217460892745164,1.9216642319338997e-05,0.2063044854696407
BaBar,5.0,3.0,0.8217460892745164,1.8224986139816016e-05,0.1825557978274704
BaBar,5.0,3.0,0.8217460892745164,1.728450341515807e-05,0.156910207697635
BaBar,5.0,3.0,0.8217460892745164,1.6392553388884323e-05,0.1310155131625915
BaBar,5.0,3.0,0.8217460892745164,1.5546631578189626e-05,0.1063664649517082
BaBar,5.0,3.0,0.8217460892745164,1.47443627416737e-05,0.0840912155349922
BaBar,5.0,3.0,0.8217460892745164,1.3983494209963838e-05,0.0648612733874318
BaBar,5.0,3.0,0.8217460892745164,1.3261889560504374e-05,0.0489140130597634
BaBar,5.0,3.0,0.8217460892745164,1.257752261875251e-05,0.0361460678983017
BaBar,5.0,3.0,0.8217460892745164,1.1928471768936567e-05,0.026232308038873
BaBar,5.0,3.0,0.8217460892745164,1.1312914558402076e-05,0.0187368791296938
BaBar,5.0,3.0,0.8217460892745164,1.072912258039534e-05,0.0131986380687837
BaBar,5.0,3.0,0.8217460892745164,1.0175456620915976e-05,0.0091865379590528
BaBar,5.0,3.0,0.8217460892745164,9.650362056011442e-06,0.006328650072741
BaBar,5.0,3.0,0.8217460892745164,9.152364486589697e-06,0.0043218989741943
BaBar,5.0,3.0,0.8217460892745164,8.680065598493126e-06,0.0029297643870615
BaBar,5.0,3.0,0.8217460892745164,8.232139236209322e-06,0.0019737887846885
BaBar,5.0,3.0,0.8217460892745164,7.807327679194225e-06,0.0013228896153964
BaBar,5.0,3.0,0.8217460892745164,7.404438110352001e-06,0.0008828401923299
BaBar,5.0,3.0,0.8217460892745164,7.02233926675555e-06,0.0005870820976257
BaBar,5.0,3.0,0.8217460892745164,6.659958263203388e-06,0.0003892649960535
BaBar,5.0,3.0,0.8217460892745164,6.3162775796937455e-06,0.0002574830350247
BaBar,5.0,3.0,0.8217460892745164,5.990332204357164e-06,0.0001699798027503
BaBar,5.0,3.0,0.8217460892745164,5.6812069238252936e-06,0.0001120334118555
BaBar,5.0,3.0,0.8217460892745164,5.388033753427548e-06,7.374421973749372e-05
BaBar,5.0,3.0,0.8217460892745164,5.109989500000001e-06,4.848911383758449e-05
BaBar,5.0,3.0,1.1102338194775798,0.0010219979,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0009692586900926,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0009192410359356,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0008718044942855,0.0
BaBar,5.0,3.0,1.1102338194775798,0.000826815869336,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0007841488387211,0.0
BaBar,5.0,3.0,1.1102338194775798,0.000743683598818,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0007053065283536,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0006689098693704,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0006343914246555,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0006016542707843,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0005706064859713,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0005411608919655,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0005132348092651,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0004867498249637,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0004616315725767,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0004378095232301,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0004152167876236,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0003937899282146,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0003734687810934,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0003541962870501,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0003359183313605,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0003185835918377,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0003021433947267,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0002865515780345,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0002717643619128,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0002577402257298,0.0
BaBar,5.0,3.0,1.1102338194775798,0.000244439791486,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0002318257132448,0.0
BaBar,5.0,3.0,1.1102338194775798,0.0002198625722709,3.73e-321
BaBar,5.0,3.0,1.1102338194775798,0.0002085167775782,1.0075203109481688e-260
BaBar,5.0,3.0,1.1102338194775798,0.0001977564716109,7.82944199373746e-212
BaBar,5.0,3.0,1.1102338194775798,0.0001875514407915,2.799394030693061e-172
BaBar,5.0,3.0,1.1102338194775798,0.0001778730306849,2.795647078651097e-140
BaBar,5.0,3.0,1.1102338194775798,0.0001686940655401,2.1613713021450976e-114
BaBar,5.0,3.0,1.1102338194775798,0.0001599887719846,1.9025114379508768e-93
BaBar,5.0,3.0,1.1102338194775798,0.0001517327066555,1.6814229608649376e-76
BaBar,5.0,3.0,1.1102338194775798,0.0001439026875663,8.713673835378944e-63
BaBar,5.0,3.0,1.1102338194775798,0.0001364767290142,1.1088747674337461e-51
BaBar,5.0,3.0,1.1102338194775798,0.0001294339798471,1.1071579375501102e-42
BaBar,5.0,3.0,1.1102338194775798,0.0001227546649167,2.2186454836443307e-35
BaBar,5.0,3.0,1.1102338194775798,0.0001164200295519,1.9007481834748308e-29
BaBar,5.0,3.0,1.1102338194775798,0.000110412286898,1.2782369263661624e-24
BaBar,5.0,3.0,1.1102338194775798,0.0001047145679741,1.100919869643518e-20
BaBar,5.0,3.0,1.1102338194775798,9.93108743063084e-05,1.8063049687455297e-17
BaBar,5.0,3.0,1.1102338194775798,9.418603300660996e-05,7.814216522765642e-15
BaBar,5.0,3.0,1.1102338194775798,8.932565416916003e-05,1.1661297009256868e-12
BaBar,5.0,3.0,1.1102338194775798,8.471609046522223e-05,7.489525862183994e-11
BaBar,5.0,3.0,1.1102338194775798,8.034439882321661e-05,2.462618815779683e-09
BaBar,5.0,3.0,1.1102338194775798,7.619830408621254e-05,4.69533428707171e-08
BaBar,5.0,3.0,1.1102338194775798,7.22661645448411e-05,5.654903115256905e-07
BaBar,5.0,3.0,1.1102338194775798,6.853693924884878e-05,4.5908897423551014e-06
BaBar,5.0,3.0,1.1102338194775798,6.500015700550577e-05,2.6615279645518746e-05
BaBar,5.0,3.0,1.1102338194775798,6.164588697782223e-05,0.0001163476295772
BaBar,5.0,3.0,1.1102338194775798,5.846471080001453e-05,0.0004031480746727
BaBar,5.0,3.0,1.1102338194775798,5.544769613192589e-05,0.0011558074645244
BaBar,5.0,3.0,1.1102338194775798,5.258637157814568e-05,0.0028365472424076
BaBar,5.0,3.0,1.1102338194775798,4.987270290140293e-05,0.0061100296630031
BaBar,5.0,3.0,1.1102338194775798,4.7299070463444774e-05,0.0117591498003079
BaBar,5.0,3.0,1.1102338194775798,4.485824783005658e-05,0.0204905504164587
BaBar,5.0,3.0,1.1102338194775798,4.2543381480148945e-05,0.0326893230243401
BaBar,5.0,3.0,1.1102338194775798,4.0347971561937786e-05,0.0482423659181292
BaBar,5.0,3.0,1.1102338194775798,3.826585364218305e-05,0.0665257232658877
BaBar,5.0,3.0,1.1102338194775798,3.62911813972402e-05,0.0865571608032752
BaBar,5.0,3.0,1.1102338194775798,3.4418410197323274e-05,0.1072305990977763
BaBar,5.0,3.0,1.1102338194775798,3.2642281537886046e-05,0.1275301417571034
BaBar,5.0,3.0,1.1102338194775798,3.095780827440664e-05,0.1466588938164242
BaBar,5.0,3.0,1.1102338194775798,2.9360260619116833e-05,0.1640673743694461
BaBar,5.0,3.0,1.1102338194775798,2.78451528603565e-05,0.1793979507307243
BaBar,5.0,3.0,1.1102338194775798,2.6408230767262956e-05,0.1923780910364681
BaBar,5.0,3.0,1.1102338194775798,2.5045459644428945e-05,0.2027110359647959
BaBar,5.0,3.0,1.1102338194775798,2.375301300298854e-05,0.2100211926388515
BaBar,5.0,3.0,1.1102338194775798,2.2527261816320597e-05,0.2138888547518182
BaBar,5.0,3.0,1.1102338194775798,2.1364764330201233e-05,0.2139534382216739
BaBar,5.0,3.0,1.1102338194775798,2.0262256398793527e-05,0.2100175660236911
BaBar,5.0,3.0,1.1102338194775798,1.9216642319338997e-05,0.2020936527146714
BaBar,5.0,3.0,1.1102338194775798,1.8224986139816016e-05,0.1903964753387683
BaBar,5.0,3.0,1.1102338194775798,1.728450341515807e-05,0.175334874762506
BaBar,5.0,3.0,1.1102338194775798,1.6392553388884323e-05,0.1575350543301938
BaBar,5.0,3.0,1.1102338194775798,1.5546631578189626e-05,0.1378614136927151
BaBar,5.0,3.0,1.1102338194775798,1.47443627416737e-05,0.1173710068317907
BaBar,5.0,3.0,1.1102338194775798,1.3983494209963838e-05,0.0971806413808592
BaBar,5.0,3.0,1.1102338194775798,1.3261889560504374e-05,0.078292370374134
BaBar,5.0,3.0,1.1102338194775798,1.257752261875251e-05,0.0614495543909965
BaBar,5.0,3.0,1.1102338194775798,1.1928471768936567e-05,0.0470706070562409
BaBar,5.0,3.0,1.1102338194775798,1.1312914558402076e-05,0.0352638608787323
BaBar,5.0,3.0,1.1102338194775798,1.072912258039534e-05,0.0258967663930265
BaBar,5.0,3.0,1.1102338194775798,1.0175456620915976e-05,0.018685037537596
BaBar,5.0,3.0,1.1102338194775798,9.650362056011442e-06,0.0132751744108622
BaBar,5.0,3.0,1.1102338194775798,9.152364486589697e-06,0.0093065547433501
BaBar,5.0,3.0,1.1102338194775798,8.680065598493126e-06,0.006450115425051
BaBar,5.0,3.0,1.1102338194775798,8.232139236209322e-06,0.0044270893472591
BaBar,5.0,3.0,1.1102338194775798,7.807327679194225e-06,0.0030136812049967
BaBar,5.0,3.0,1.1102338194775798,7.404438110352001e-06,0.0020374027707299
BaBar,5.0,3.0,1.1102338194775798,7.02233926675555e-06,0.001369465540231
BaBar,5.0,3.0,1.1102338194775798,6.659958263203388e-06,0.0009160993045384
BaBar,5.0,3.0,1.1102338194775798,6.3162775796937455e-06,0.0006103933179623
BaBar,5.0,3.0,1.1102338194775798,5.990332204357164e-06,0.0004053729792009
BaBar,5.0,3.0,1.1102338194775798,5.6812069238252936e-06,0.0002684914584683
BaBar,5.0,3.0,1.1102338194775798,5.388033753427548e-06,0.0001774382752988
BaBar,5.0,3.0,1.1102338194775798,5.109989500000001e-06,0.0001170522389876
BaBar,5.0,3.0,1.5,0.0010219979,0.0
BaBar,5.0,3.0,1.5,0.0009692586900926,0.0
BaBar,5.0,3.0,1.5,0.0009192410359356,0.0
BaBar,5.0,3.0,1.5,0.0008718044942855,0.0
BaBar,5.0,3.0,1.5,0.000826815869336,0.0
BaBar,5.0,3.0,1.5,0.0007841488387211,0.0
BaBar,5.0,3.0,1.5,0.000743683598818,0.0
BaBar,5.0,3.0,1.5,0.0007053065283536,0.0
BaBar,5.0,3.0,1.5,0.0006689098693704,0.0
BaBar,5.0,3.0,1.5,0.0006343914246555,0.0
BaBar,5.0,3.0,1.5,0.0006016542707843,0.0
BaBar,5.0,3.0,1.5,0.0005706064859713,0.0
BaBar,5.0,3.0,1.5,0.0005411608919655,0.0
BaBar,5.0,3.0,1.5,0.0005132348092651,0.0
BaBar,5.0,3.0,1.5,0.0004867498249637,0.0
BaBar,5.0,3.0,1.5,0.0004616315725767,0.0
BaBar,5.0,3.0,1.5,0.0004378095232301,0.0
BaBar,5.0,3.0,1.5,0.0004152167876236,0.0
BaBar,5.0,3.0,1.5,0.0003937899282146,0.0
BaBar,5.0,3.0,1.5,0.0003734687810934,0.0
BaBar,5.0,3.0,1.5,0.0003541962870501,0.0
BaBar,5.0,3.0,1.5,0.0003359183313605,0.0
BaBar,5.0,3.0,1.5,0.0003185835918377,0.0
BaBar,5.0,3.0,1.5,0.0003021433947267,0.0
BaBar,5.0,3.0,1.5,0.0002865515780345,0.0
BaBar,5.0,3.0,1.5,0.0002717643619128,0.0
BaBar,5.0,3.0,1.5,0.0002577402257298,0.0
BaBar,5.0,3.0,1.5,0.000244439791486,0.0
BaBar,5.0,3.0,1.5,0.0002318257132448,0.0
BaBar,5.0,3.0,1.5,0.0002198625722709,0.0
BaBar,5.0,3.0,1.5,0.0002085167775782,0.0
BaBar,5.0,3.0,1.5,0.0001977564716109,0.0
BaBar,5.0,3.0,1.5,0.0001875514407915,4.593908557053413e-294
BaBar,5.0,3.0,1.5,0.0001778730306849,8.323520276422693e-239
BaBar,5.0,3.0,1.5,0.0001686940655401,4.2234881544530775e-194
BaBar,5.0,3.0,1.5,0.0001599887719846,6.232512502037752e-158
BaBar,5.0,3.0,1.5,0.0001517327066555,1.1470879208479376e-128
BaBar,5.0,3.0,1.5,0.0001439026875663,5.521380003962536e-105
BaBar,5.0,3.0,1.5,0.0001364767290142,8.15645120612948e-86
BaBar,5.0,3.0,1.5,0.0001294339798471,2.7064067500454934e-70
BaBar,5.0,3.0,1.5,0.0001227546649167,1.0058326890795292e-57
BaBar,5.0,3.0,1.5,0.0001164200295519,1.5310672548226344e-47
BaBar,5.0,3.0,1.5,0.000110412286898,2.7201589751904887e-39
BaBar,5.0,3.0,1.5,0.0001047145679741,1.3158673810654583e-32
BaBar,5.0,3.0,1.5,9.93108743063084e-05,3.442871405773128e-27
BaBar,5.0,3.0,1.5,9.418603300660996e-05,8.507815164524046e-23
BaBar,5.0,3.0,1.5,8.932565416916003e-05,3.1310742675154105e-19
BaBar,5.0,3.0,1.5,8.471609046522223e-05,2.5011781742036223e-16
BaBar,5.0,3.0,1.5,8.034439882321661e-05,5.950651028129294e-14
BaBar,5.0,3.0,1.5,7.619830408621254e-05,5.499418330389737e-12
BaBar,5.0,3.0,1.5,7.22661645448411e-05,2.44893360546018e-10
BaBar,5.0,3.0,1.5,6.853693924884878e-05,6.195439966475225e-09
BaBar,5.0,3.0,1.5,6.500015700550577e-05,1.0002611337812846e-07
BaBar,5.0,3.0,1.5,6.164588697782223e-05,1.107217935769959e-06
BaBar,5.0,3.0,1.5,5.846471080001453e-05,8.743363699400785e-06
BaBar,5.0,3.0,1.5,5.544769613192589e-05,5.066131942064483e-05
BaBar,5.0,3.0,1.5,5.258637157814568e-05,0.0002219199616225
BaBar,5.0,3.0,1.5,4.987270290140293e-05,0.0007600371378743
BaBar,5.0,3.0,1.5,4.7299070463444774e-05,0.0021066675629466
BaBar,5.0,3.0,1.5,4.485824783005658e-05,0.0048828954105153
BaBar,5.0,3.0,1.5,4.2543381480148945e-05,0.0097454220631072
BaBar,5.0,3.0,1.5,4.0347971561937786e-05,0.0171785164766461
BaBar,5.0,3.0,1.5,3.826585364218305e-05,0.0273263026626734
BaBar,5.0,3.0,1.5,3.62911813972402e-05,0.0399407801736903
BaBar,5.0,3.0,1.5,3.4418410197323274e-05,0.0544507791113908
BaBar,5.0,3.0,1.5,3.2642281537886046e-05,0.0701034403825132
BaBar,5.0,3.0,1.5,3.095780827440664e-05,0.0861165907566098
BaBar,5.0,3.0,1.5,2.9360260619116833e-05,0.101796901644565
BaBar,5.0,3.0,1.5,2.78451528603565e-05,0.1166036301312224
BaBar,5.0,3.0,1.5,2.6408230767262956e-05,0.1301555801197021
BaBar,5.0,3.0,1.5,2.5045459644428945e-05,0.1421836388500836
BaBar,5.0,3.0,1.5,2.375301300298854e-05,0.1524276750677748
BaBar,5.0,3.0,1.5,2.2527261816320597e-05,0.1604902194264666
BaBar,5.0,3.0,1.5,2.1364764330201233e-05,0.1657165043564331
BaBar,5.0,3.0,1.5,2.0262256398793527e-05,0.1672269520208043
BaBar,5.0,3.0,1.5,1.9216642319338997e-05,0.164178991908331
BaBar,5.0,3.0,1.5,1.8224986139816016e-05,0.1561660900403904
BaBar,5.0,3.0,1.5,1.728450341515807e-05,0.1435208385805423
BaBar,5.0,3.0,1.5,1.6392553388884323e-05,0.1273282080123872
BaBar,5.0,3.0,1.5,1.5546631578189626e-05,0.1091459446293877
BaBar,5.0,3.0,1.5,1.47443627416737e-05,0.090598428202001
BaBar,5.0,3.0,1.5,1.3983494209963838e-05,0.073036333079175
BaBar,5.0,3.0,1.5,1.3261889560504374e-05,0.0573641178644963
BaBar,5.0,3.0,1.5,1.257752261875251e-05,0.0440303482892739
BaBar,5.0,3.0,1.5,1.1928471768936567e-05,0.0331180678209498
BaBar,5.0,3.0,1.5,1.1312914558402076e-05,0.0244682421542973
BaBar,5.0,3.0,1.5,1.072912258039534e-05,0.01779229782898
BaBar,5.0,3.0,1.5,1.0175456620915976e-05,0.0127553750334813
BaBar,5.0,3.0,1.5,9.650362056011442e-06,0.0090289511373951
BaBar,5.0,3.0,1.5,9.152364486589697e-06,0.0063191194756546
BaBar,5.0,3.0,1.5,8.680065598493126e-06,0.0043782876870542
BaBar,5.0,3.0,1.5,8.232139236209322e-06,0.0030067896229081
BaBar,5.0,3.0,1.5,7.807327679194225e-06,0.0020490139150336
BaBar,5.0,3.0,1.5,7.404438110352001e-06,0.0013870359886707
BaBar,5.0,3.0,1.5,7.02233926675555e-06,0.0009335778167661
BaBar,5.0,3.0,1.5,6.659958263203388e-06,0.0006253312367869
BaBar,5.0,3.0,1.5,6.3162775796937455e-06,0.000417157282355
BaBar,5.0,3.0,1.5,5.990332204357164e-06,0.000277338440128
BaBar,5.0,3.0,1.5,5.6812069238252936e-06,0.0001838614382489
BaBar,5.0,3.0,1.5,5.388033753427548e-06,0.0001216057518655
BaBar,5.0,3.0,1.5,5.109989500000001e-06,8.027487349508183e-05
Belle II,5.0,3.0,0.1,0.0010219979,8.789254543383044e-62
Belle II,5.0,3.0,0.1,0.0009692586900926,7.033871637349744e-51
Belle II,5.0,3.0,0.1,0.0009192410359356,4.718295194268565e-42
Belle II,5.0,3.0,0.1,0.0008718044942855,6.640741823030014e-35
Belle II,5.0,3.0,0.1,0.000826815869336,4.1161367123329905e-29
Belle II,5.0,3.0,0.1,0.0007841488387211,2.0454453697807483e-24
Belle II,5.0,3.0,0.1,0.000743683598818,1.3230115117480168e-20
Belle II,5.0,3.0,0.1,0.0007053065283536,1.6498465535958048e-17
Belle II,5.0,3.0,0.1,0.0006689098693704,5.464479943507242e-15
Belle II,5.0,3.0,0.1,0.0006343914246555,6.265143813681303e-13
Belle II,5.0,3.0,0.1,0.0006016542707843,3.115245396357959e-11
Belle II,5.0,3.0,0.1,0.0005706064859713,8.1900571005149e-10
Belle II,5.0,3.0,0.1,0.0005411608919655,1.3493551547738692e-08
Belle II,5.0,3.0,0.1,0.0005132348092651,1.575044247268689e-07
Belle II,5.0,3.0,0.1,0.0004867498249637,1.387464387736697e-06
Belle II,5.0,3.0,0.1,0.0004616315725767,9.447277807991358e-06
Belle II,5.0,3.0,0.1,0.0004378095232301,5.044126200168457e-05
Belle II,5.0,3.0,0.1,0.0004152167876236,0.000214906922336
Belle II,5.0,3.0,0.1,0.0003937899282146,0.0007458446551092
Belle II,5.0,3.0,0.1,0.0003734687810934,0.002154013270314
Belle II,5.0,3.0,0.1,0.0003541962870501,0.005284850707661
Belle II,5.0,3.0,0.1,0.0003359183313605,0.0112326900242086
Belle II,5.0,3.0,0.1,0.0003185835918377,0.0210639067863142
Belle II,5.0,3.0,0.1,0.0003021433947267,0.0354477527668176
Belle II,5.0,3.0,0.1,0.0002865515780345,0.0543831142503503
Belle II,5.0,3.0,0.1,0.0002717643619128,0.0771614062526702
Belle II,5.0,3.0,0.1,0.0002577402257298,0.1025627192993552
Belle II,5.0,3.0,0.1,0.000244439791486,0.1291658092702217
Belle II,5.0,3.0,0.1,0.0002318257132448,0.1556344346617948
Belle II,5.0,3.0,0.1,0.0002198625722709,0.180899717629799
Belle II,5.0,3.0,0.1,0.0002085167775782,0.2042277552980872
Belle II,5.0,3.0,0.1,0.0001977564716109,0.2252032633407098
Belle II,5.0,3.0,0.1,0.0001875514407915,0.2436694781873928
Belle II,5.0,3.0,0.1,0.0001778730306849,0.259655786234344
Belle II,5.0,3.0,0.1,0.0001686940655401,0.2733113127351529
Belle II,5.0,3.0,0.1,0.0001599887719846,0.2848520454485715
Belle II,5.0,3.0,0.1,0.0001517327066555,0.2945226280459881
Belle II,5.0,3.0,0.1,0.0001439026875663,0.302570914916216
Belle II,5.0,3.0,0.1,0.0001364767290142,0.3092324146030489
Belle II,5.0,3.0,0.1,0.0001294339798471,0.3147218256199032
Belle II,5.0,3.0,0.1,0.0001227546649167,0.3192293514954768
Belle II,5.0,3.0,0.1,0.0001164200295519,0.322920035328757
Belle II,5.0,3.0,0.1,0.000110412286898,0.3259347781792628
Belle II,5.0,3.0,0.1,0.0001047145679741,0.3283917616589992
Belle II,5.0,3.0,0.1,9.93108743063084e-05,0.3303862806712302
Belle II,5.0,3.0,0.1,9.418603300660996e-05,0.3319848931625844
Belle II,5.0,3.0,0.1,8.932565416916003e-05,0.3332060678861273
Belle II,5.0,3.0,0.1,8.471609046522223e-05,0.3339772878072361
Belle II,5.0,3.0,0.1,8.034439882321661e-05,0.3340665868814421
Belle II,5.0,3.0,0.1,7.619830408621254e-05,0.3330098976888799
Belle II,5.0,3.0,0.1,7.22661645448411e-05,0.3300803721506808
Belle II,5.0,3.0,0.1,6.853693924884878e-05,0.3243454301210948
Belle II,5.0,3.0,0.1,6.500015700550577e-05,0.3148240237171313
Belle II,5.0,3.0,0.1,6.164588697782223e-05,0.3007135989708591
Belle II,5.0,3.0,0.1,5.846471080001453e-05,0.2816276951270705
Belle II,5.0,3.0,0.1,5.544769613192589e-05,0.2577736138547092
Belle II,5.0,3.0,0.1,5.258637157814568e-05,0.2300052779725392
Belle II,5.0,3.0,0.1,4.987270290140293e-05,0.1997194337865434
Belle II,5.0,3.0,0.1,4.7299070463444774e-05,0.1686186721874305
Belle II,5.0,3.0,0.1,4.485824783005658e-05,0.1384129512644134
Belle II,5.0,3.0,0.1,4.2543381480148945e-05,0.1105470373527966
Belle II,5.0,3.0,0.1,4.0347971561937786e-05,0.0860220692000194
Belle II,5.0,3.0,0.1,3.826585364218305e-05,0.065339023096044
Belle II,5.0,3.0,0.1,3.62911813972402e-05,0.048549620271724
Belle II,5.0,3.0,0.1,3.4418410197323274e-05,0.0353731022725192
Belle II,5.0,3.0,0.1,3.2642281537886046e-05,0.025332078290241
Belle II,5.0,3.0,0.1,3.095780827440664e-05,0.0178722991166167
Belle II,5.0,3.0,0.1,2.9360260619116833e-05,0.0124490450601776
Belle II,5.0,3.0,0.1,2.78451528603565e-05,0.0085779728118962
Belle II,5.0,3.0,0.1,2.6408230767262956e-05,0.0058570291373189
Belle II,5.0,3.0,0.1,2.5045459644428945e-05,0.0039688843337184
Belle II,5.0,3.0,0.1,2.375301300298854e-05,0.0026725118367318
Belle II,5.0,3.0,0.1,2.2527261816320597e-05,0.0017902260256262
Belle II,5.0,3.0,0.1,2.1364764330201233e-05,0.0011940821954789
Belle II,5.0,3.0,0.1,2.0262256398793527e-05,0.0007936582526081
Belle II,5.0,3.0,0.1,1.9216642319338997e-05,0.0005259974555899
Belle II,5.0,3.0,0.1,1.8224986139816016e-05,0.0003477874998132
Belle II,5.0,3.0,0.1,1.728450341515807e-05,0.0002295161338061
Belle II,5.0,3.0,0.1,1.6392553388884323e-05,0.0001512293626042
Belle II,5.0,3.0,0.1,1.5546631578189626e-05,9.951973533363404e-05
Belle II,5.0,3.0,0.1,1.47443627416737e-05,6.542379956903665e-05
Belle II,5.0,3.0,0.1,1.3983494209963838e-05,4.297341965396177e-05
Belle II,5.0,3.0,0.1,1.3261889560504374e-05,2.8207859431249528e-05
Belle II,5.0,3.0,0.1,1.257752261875251e-05,1.8505552522423257e-05
Belle II,5.0,3.0,0.1,1.1928471768936567e-05,1.2135030668410657e-05
Belle II,5.0,3.0,0.1,1.1312914558402076e-05,7.954690083488978e-06
Belle II,5.0,3.0,0.1,1.072912258039534e-05,5.212894693282588e-06
Belle II,5.0,3.0,0.1,1.0175456620915976e-05,3.415325080178902e-06
Belle II,5.0,3.0,0.1,9.650362056011442e-06,2.2371859569292513e-06
Belle II,5.0,3.0,0.1,9.152364486589697e-06,1.4652269125313471e-06
Belle II,5.0,3.0,0.1,8.680065598493126e-06,9.595183167610797e-07
Belle II,5.0,3.0,0.1,8.232139236209322e-06,6.282863276307355e-07
Belle II,5.0,3.0,0.1,7.807327679194225e-06,4.113640219763675e-07
Belle II,5.0,3.0,0.1,7.404438110352001e-06,2.693184827343319e-07
Belle II,5.0,3.0,0.1,7.02233926675555e-06,1.7631232546375764e-07
Belle II,5.0,3.0,0.1,6.659958263203388e-06,1.1541979621043584e-07
Belle II,5.0,3.0,0.1,6.3162775796937455e-06,7.555490302745858e-08
Belle II,5.0,3.0,0.1,5.990332204357164e-06,4.9457554532628904e-08
Belle II,5.0,3.0,0.1,5.6812069238252936e-06,3.2373721142580477e-08
Belle II,5.0,3.0,0.1,5.388033753427548e-06,2.1190661362830532e-08
Belle II,5.0,3.0,0.1,5.109989500000001e-06,1.3870427707644117e-08
Belle II,5.0,3.0,0.1351066751601771,0.0010219979,1.1742480443610745e-110
Belle II,5.0,3.0,0.1351066751601771,0.0009692586900926,1.997135191296475e-90
Belle II,5.0,3.0,0.1351066751601771,0.0009192410359356,4.6493125931589815e-74
Belle II,5.0,3.0,0.1351066751601771,0.0008718044942855,8.101959102492504e-61
Belle II,5.0,3.0,0.1351066751601771,0.000826815869336,4.178079280330848e-50
Belle II,5.0,3.0,0.1351066751601771,0.0007841488387211,1.93872526275936e-41
Belle II,5.0,3.0,0.1351066751601771,0.000743683598818,1.990700954349258e-34
Belle II,5.0,3.0,0.1351066751601771,0.0007053065283536,9.372759952009356e-29
Belle II,5.0,3.0,0.1351066751601771,0.0006689098693704,3.6542424845736894e-24
Belle II,5.0,3.0,0.1351066751601771,0.0006343914246555,1.9097686280209847e-20
Belle II,5.0,3.0,0.1351066751601771,0.0006016542707843,1.988846694200229e-17
Belle II,5.0,3.0,0.1351066751601771,0.0005706064859713,5.762018861174242e-15
Belle II,5.0,3.0,0.1351066751601771,0.0005411608919655,6.20951890085082e-13
Belle II,5.0,3.0,0.1351066751601771,0.0005132348092651,3.2009100981234696e-11
Belle II,5.0,3.0,0.1351066751601771,0.0004867498249637,9.530834764547496e-10
Belle II,5.0,3.0,0.1351066751601771,0.0004616315725767,1.8230652513306173e-08
Belle II,5.0,3.0,0.1351066751601771,0.0004378095232301,2.359621527839176e-07
Belle II,5.0,3.0,0.1351066751601771,0.0004152167876236,2.148586963428696e-06
Belle II,5.0,3.0,0.1351066751601771,0.0003937899282146,1.4339294395303814e-05
Belle II,5.0,3.0,0.1351066751601771,0.0003734687810934,7.304595999449624e-05
Belle II,5.0,3.0,0.1351066751601771,0.0003541962870501,0.00029445049662
Belle II,5.0,3.0,0.1351066751601771,0.0003359183313605,0.0009680835169734
Belle II,5.0,3.0,0.1351066751601771,0.0003185835918377,0.0026625901468996
Belle II,5.0,3.0,0.1351066751601771,0.0003021433947267,0.006261718767782
Belle II,5.0,3.0,0.1351066751601771,0.0002865515780345,0.0128403158816219
Belle II,5.0,3.0,0.1351066751601771,0.0002717643619128,0.0233726163457611
Belle II,5.0,3.0,0.1351066751601771,0.0002577402257298,0.0383905322329891
Belle II,5.0,3.0,0.1351066751601771,0.000244439791486,0.0577655691588759
Belle II,5.0,3.0,0.1351066751601771,0.0002318257132448,0.0807187084907765
Belle II,5.0,3.0,0.1351066751601771,0.0002198625722709,0.1060300590321591
Belle II,5.0,3.0,0.1351066751601771,0.0002085167775782,0.1323306414363567
Belle II,5.0,3.0,0.1351066751601771,0.0001977564716109,0.1583580369866397
Belle II,5.0,3.0,0.1351066751601771,0.0001875514407915,0.1831135499659001
Belle II,5.0,3.0,0.1351066751601771,0.0001778730306849,0.2059171314681432
Belle II,5.0,3.0,0.1351066751601771,0.0001686940655401,0.2263888019291326
Belle II,5.0,3.0,0.1351066751601771,0.0001599887719846,0.2443917325869161
Belle II,5.0,3.0,0.1351066751601771,0.0001517327066555,0.2599644353807009
Belle II,5.0,3.0,0.1351066751601771,0.0001439026875663,0.2732583180783715
Belle II,5.0,3.0,0.1351066751601771,0.0001364767290142,0.2844876562011099
Belle II,5.0,3.0,0.1351066751601771,0.0001294339798471,0.293893244711606
Belle II,5.0,3.0,0.1351066751601771,0.0001227546649167,0.3017181066876809
Belle II,5.0,3.0,0.1351066751601771,0.0001164200295519,0.3081926332076576
Belle II,5.0,3.0,0.1351066751601771,0.000110412286898,0.3135265274567206
Belle II,5.0,3.0,0.1351066751601771,0.0001047145679741,0.3179053444491746
Belle II,5.0,3.0,0.1351066751601771,9.93108743063084e-05,0.3214899155329143
Belle II,5.0,3.0,0.1351066751601771,9.418603300660996e-05,0.3244172870463914
Belle II,5.0,3.0,0.1351066751601771,8.932565416916003e-05,0.3268017006177362
Belle II,5.0,3.0,0.1351066751601771,8.471609046522223e-05,0.3287331243618241
Belle II,5.0,3.0,0.1351066751601771,8.034439882321661e-05,0.3302682351691329
Belle II,5.0,3.0,0.1351066751601771,7.619830408621254e-05,0.3314050611338489
Belle II,5.0,3.0,0.1351066751601771,7.22661645448411e-05,0.3320327540231512
Belle II,5.0,3.0,0.1351066751601771,6.853693924884878e-05,0.33186041361081
Belle II,5.0,3.0,0.1351066751601771,6.500015700550577e-05,0.3303530801081639
Belle II,5.0,3.0,0.1351066751601771,6.164588697782223e-05,0.3267216150685652
Belle II,5.0,3.0,0.1351066751601771,5.846471080001453e-05,0.3200057355857948
Belle II,5.0,3.0,0.1351066751601771,5.544769613192589e-05,0.3092549331843253
Belle II,5.0,3.0,0.1351066751601771,5.258637157814568e-05,0.2937697771712566
Belle II,5.0,3.0,0.1351066751601771,4.987270290140293e-05,0.2733350041030211
Belle II,5.0,3.0,0.1351066751601771,4.7299070463444774e-05,0.2483650913140147
Belle II,5.0,3.0,0.1351066751601771,4.485824783005658e-05,0.2199020888101306
Belle II,5.0,3.0,0.1351066751601771,4.2543381480148945e-05,0.1894563637491584
Belle II,5.0,3.0,0.1351066751601771,4.0347971561937786e-05,0.1587398293390052
Belle II,5.0,3.0,0.1351066751601771,3.826585364218305e-05,0.1293745359647798
Belle II,5.0,3.0,0.1351066751601771,3.62911813972402e-05,0.102655629822827
Belle II,5.0,3.0,0.1351066751601771,3.4418410197323274e-05,0.0794180280267838
Belle II,5.0,3.0,0.1351066751601771,3.2642281537886046e-05,0.0600172870303987
Belle II,5.0,3.0,0.1351066751601771,3.095780827440664e-05,0.0444013267636139
Belle II,5.0,3.0,0.1351066751601771,2.9360260619116833e-05,0.032231405237145
Belle II,5.0,3.0,0.1351066751601771,2.78451528603565e-05,0.0230108588715245
Belle II,5.0,3.0,0.1351066751601771,2.6408230767262956e-05,0.0161929407011039
Belle II,5.0,3.0,0.1351066751601771,2.5045459644428945e-05,0.0112553669000324
Belle II,5.0,3.0,0.1351066751601771,2.375301300298854e-05,0.0077419683329822
Belle II,5.0,3.0,0.1351066751601771,2.2527261816320597e-05,0.0052786747512459
Belle II,5.0,3.0,0.1351066751601771,2.1364764330201233e-05,0.0035728174841504
Belle II,5.0,3.0,0.1351066751601771,2.0262256398793527e-05,0.0024035370586207
Belle II,5.0,3.0,0.1351066751601771,1.9216642319338997e-05,0.0016088102717528
Belle II,5.0,3.0,0.1351066751601771,1.8224986139816016e-05,0.0010724075130108
Belle II,5.0,3.0,0.1351066751601771,1.728450341515807e-05,0.0007124248525365
Belle II,5.0,3.0,0.1351066751601771,1.6392553388884323e-05,0.0004719660320166
Belle II,5.0,3.0,0.1351066751601771,1.5546631578189626e-05,0.0003119582644794
Belle II,5.0,3.0,0.1351066751601771,1.47443627416737e-05,0.0002058157684475
Belle II,5.0,3.0,0.1351066751601771,1.3983494209963838e-05,0.0001355834627948
Belle II,5.0,3.0,0.1351066751601771,1.3261889560504374e-05,8.920784353375131e-05
Belle II,5.0,3.0,0.1351066751601771,1.257752261875251e-05,5.8636419976682695e-05
Belle II,5.0,3.0,0.1351066751601771,1.1928471768936567e-05,3.851068997958898e-05
Belle II,5.0,3.0,0.1351066751601771,1.1312914558402076e-05,2.5276143299626935e-05
Belle II,5.0,3.0,0.1351066751601771,1.072912258039534e-05,1.658096461131966e-05
Belle II,5.0,3.0,0.1351066751601771,1.0175456620915976e-05,1.0872313267997928e-05
Belle II,5.0,3.0,0.1351066751601771,9.650362056011442e-06,7.126606399156493e-06
Belle II,5.0,3.0,0.1351066751601771,9.152364486589697e-06,4.670044385404853e-06
Belle II,5.0,3.0,0.1351066751601771,8.680065598493126e-06,3.059567101798981e-06
Belle II,5.0,3.0,0.1351066751601771,8.232139236209322e-06,2.0040963367340047e-06
Belle II,5.0,3.0,0.1351066751601771,7.807327679194225e-06,1.3125388060606851e-06
Belle II,5.0,3.0,0.1351066751601771,7.404438110352001e-06,8.595141999036675e-07
Belle II,5.0,3.0,0.1351066751601771,7.02233926675555e-06,5.62796443450712e-07
Belle II,5.0,3.0,0.1351066751601771,6.659958263203388e-06,3.684810389857253e-07
Belle II,5.0,3.0,0.1351066751601771,6.3162775796937455e-06,2.41240954433418e-07
Belle II,5.0,3.0,0.1351066751601771,5.990332204357164e-06,1.5792989552427954e-07
Belle II,5.0,3.0,0.1351066751601771,5.6812069238252936e-06,1.0338544113153197e-07
Belle II,5.0,3.0,0.1351066751601771,5.388033753427548e-06,6.767677219496893e-08
Belle II,5.0,3.0,0.1351066751601771,5.109989500000001e-06,4.4300428423397714e-08
Belle II,5.0,3.0,0.1825381367283761,0.0010219979,1.0743522189663246e-179
Belle II,5.0,3.0,0.1825381367283761,0.0009692586900926,2.797998854981357e-146
Belle II,5.0,3.0,0.1825381367283761,0.0009192410359356,3.0254454698073097e-119
Belle II,5.0,3.0,0.1825381367283761,0.0008718044942855,2.24784242485202e-97
Belle II,5.0,3.0,0.1825381367283761,0.000826815869336,1.11123175666143e-79
Belle II,5.0,3.0,0.1825381367283761,0.0007841488387211,2.2941446954618893e-65
Belle II,5.0,3.0,0.1825381367283761,0.000743683598818,8.741403599867865e-54
Belle II,5.0,3.0,0.1825381367283761,0.0007053065283536,2.045502488496129e-44
Belle II,5.0,3.0,0.1825381367283761,0.0006689098693704,7.774636670863627e-37
Belle II,5.0,3.0,0.1825381367283761,0.0006343914246555,1.0543223028136936e-30
Belle II,5.0,3.0,0.1825381367283761,0.0006016542707843,9.644258092375582e-26
Belle II,5.0,3.0,0.1825381367283761,0.0005706064859713,9.97004097595779e-22
Belle II,5.0,3.0,0.1825381367283761,0.0005411608919655,1.7720634764026887e-18
Belle II,5.0,3.0,0.1825381367283761,0.0005132348092651,7.633835186171877e-16
Belle II,5.0,3.0,0.1825381367283761,0.0004867498249637,1.0596412212168009e-13
Belle II,5.0,3.0,0.1825381367283761,0.0004616315725767,6.048636104966358e-12
Belle II,5.0,3.0,0.1825381367283761,0.0004378095232301,1.7719278299574614e-10
Belle II,5.0,3.0,0.1825381367283761,0.0004152167876236,3.26051454514896e-09
Belle II,5.0,3.0,0.1825381367283761,0.0003937899282146,4.35799661345621e-08
Belle II,5.0,3.0,0.1825381367283761,0.0003734687810934,4.467130019584512e-07
Belle II,5.0,3.0,0.1825381367283761,0.0003541962870501,3.516703412531528e-06
Belle II,5.0,3.0,0.1825381367283761,0.0003359183313605,2.132849726583268e-05
Belle II,5.0,3.0,0.1825381367283761,0.0003185835918377,0.0001014547960266
Belle II,5.0,3.0,0.1825381367283761,0.0003021433947267,0.0003880088664635
Belle II,5.0,3.0,0.1825381367283761,0.0002865515780345,0.0012230393748304
Belle II,5.0,3.0,0.1825381367283761,0.0002717643619128,0.0032494151751489
Belle II,5.0,3.0,0.1825381367283761,0.0002577402257298,0.0074239461128389
Belle II,5.0,3.0,0.1825381367283761,0.000244439791486,0.014854246685927
Belle II,5.0,3.0,0.1825381367283761,0.0002318257132448,0.0264726349980997
Belle II,5.0,3.0,0.1825381367283761,0.0002198625722709,0.0426901406679059
Belle II,5.0,3.0,0.1825381367283761,0.0002085167775782,0.0632123379573315
Belle II,5.0,3.0,0.1825381367283761,0.0001977564716109,0.087103691999319
Belle II,5.0,3.0,0.1825381367283761,0.0001875514407915,0.1130428908174823
Belle II,5.0,3.0,0.1825381367283761,0.0001778730306849,0.13963218724443
Belle II,5.0,3.0,0.1825381367283761,0.0001686940655401,0.1656425544263597
Belle II,5.0,3.0,0.1825381367283761,0.0001599887719846,0.1901453993204327
Belle II,5.0,3.0,0.1825381367283761,0.0001517327066555,0.2125414514440532
Belle II,5.0,3.0,0.1825381367283761,0.0001439026875663,0.232523939110819
Belle II,5.0,3.0,0.1825381367283761,0.0001364767290142,0.2500128818914077
Belle II,5.0,3.0,0.1825381367283761,0.0001294339798471,0.2650857011934102
Belle II,5.0,3.0,0.1825381367283761,0.0001227546649167,0.2779171825777829
Belle II,5.0,3.0,0.1825381367283761,0.0001164200295519,0.2887332742463257
Belle II,5.0,3.0,0.1825381367283761,0.000110412286898,0.2977784863894183
Belle II,5.0,3.0,0.1825381367283761,0.0001047145679741,0.3052946327268239
Belle II,5.0,3.0,0.1825381367283761,9.93108743063084e-05,0.3115081644165395
Belle II,5.0,3.0,0.1825381367283761,9.418603300660996e-05,0.3166235776096976
Belle II,5.0,3.0,0.1825381367283761,8.932565416916003e-05,0.3208208578796498
Belle II,5.0,3.0,0.1825381367283761,8.471609046522223e-05,0.3242553978111909
Belle II,5.0,3.0,0.1825381367283761,8.034439882321661e-05,0.3270591037156657
Belle II,5.0,3.0,0.1825381367283761,7.619830408621254e-05,0.3293412282716946
Belle II,5.0,3.0,0.1825381367283761,7.22661645448411e-05,0.3311862229966162
Belle II,5.0,3.0,0.1825381367283761,6.853693924884878e-05,0.3326426809060647
Belle II,5.0,3.0,0.1825381367283761,6.500015700550577e-05,0.3336931325436246
Belle II,5.0,3.0,0.1825381367283761,6.164588697782223e-05,0.3341959540367308
Belle II,5.0,3.0,0.1825381367283761,5.846471080001453e-05,0.333807727140391
Belle II,5.0,3.0,0.1825381367283761,5.544769613192589e-05,0.3319231950316411
Belle II,5.0,3.0,0.1825381367283761,5.258637157814568e-05,0.3276856831944894
Belle II,5.0,3.0,0.1825381367283761,4.987270290140293e-05,0.3201019182670356
Belle II,5.0,3.0,0.1825381367283761,4.7299070463444774e-05,0.3082501328656234
Belle II,5.0,3.0,0.1825381367283761,4.485824783005658e-05,0.2915282261249697
Belle II,5.0,3.0,0.1825381367283761,4.2543381480148945e-05,0.2698680813297101
Belle II,5.0,3.0,0.1825381367283761,4.0347971561937786e-05,0.2438440157281646
Belle II,5.0,3.0,0.1825381367283761,3.826585364218305e-05,0.2146297049490153
Belle II,5.0,3.0,0.1825381367283761,3.62911813972402e-05,0.1838087953468561
Belle II,5.0,3.0,0.1825381367283761,3.4418410197323274e-05,0.1530975472434461
Belle II,5.0,3.0,0.1825381367283761,3.2642281537886046e-05,0.1240626915022998
Belle II,5.0,3.0,0.1825381367283761,3.095780827440664e-05,0.097906758651459
Belle II,5.0,3.0,0.1825381367283761,2.9360260619116833e-05,0.0753607021615142
Belle II,5.0,3.0,0.1825381367283761,2.78451528603565e-05,0.0566862515302202
Belle II,5.0,3.0,0.1825381367283761,2.6408230767262956e-05,0.0417604388685741
Belle II,5.0,3.0,0.1825381367283761,2.5045459644428945e-05,0.0302004268867633
Belle II,5.0,3.0,0.1825381367283761,2.375301300298854e-05,0.0214895010190578
Belle II,5.0,3.0,0.1825381367283761,2.2527261816320597e-05,0.015078770455252
Belle II,5.0,3.0,0.1825381367283761,2.1364764330201233e-05,0.010454933439185
Belle II,5.0,3.0,0.1825381367283761,2.0262256398793527e-05,0.007176188201512
Belle II,5.0,3.0,0.1825381367283761,1.9216642319338997e-05,0.0048841687901813
Belle II,5.0,3.0,0.1825381367283761,1.8224986139816016e-05,0.003300845208355
Belle II,5.0,3.0,0.1825381367283761,1.728450341515807e-05,0.002217798938519
Belle II,5.0,3.0,0.1825381367283761,1.6392553388884323e-05,0.0014829481944773
Belle II,5.0,3.0,0.1825381367283761,1.5546631578189626e-05,0.0009876643227364
Belle II,5.0,3.0,0.1825381367283761,1.47443627416737e-05,0.000655666396905
Belle II,5.0,3.0,0.1825381367283761,1.3983494209963838e-05,0.0004341141874637
Belle II,5.0,3.0,0.1825381367283761,1.3261889560504374e-05,0.000286803688484
Belle II,5.0,3.0,0.1825381367283761,1.257752261875251e-05,0.0001891470386123
Belle II,5.0,3.0,0.1825381367283761,1.1928471768936567e-05,0.0001245636309806
Belle II,5.0,3.0,0.1825381367283761,1.1312914558402076e-05,8.19363485547892e-05
Belle II,5.0,3.0,0.1825381367283761,1.072912258039534e-05,5.384567209246952e-05
Belle II,5.0,3.0,0.1825381367283761,1.0175456620915976e-05,3.53583011325165e-05
Belle II,5.0,3.0,0.1825381367283761,9.650362056011442e-06,2.320392429669122e-05
Belle II,5.0,3.0,0.1825381367283761,9.152364486589697e-06,1.5219913943934267e-05
Belle II,5.0,3.0,0.1825381367283761,8.680065598493126e-06,9.978959614789512e-06
Belle II,5.0,3.0,0.1825381367283761,8.232139236209322e-06,6.5405519284819565e-06
Belle II,5.0,3.0,0.1825381367283761,7.807327679194225e-06,4.2857513038705125e-06
Belle II,5.0,3.0,0.1825381367283761,7.404438110352001e-06,2.807664122256997e-06
Belle II,5.0,3.0,0.1825381367283761,7.02233926675555e-06,1.8390220286407137e-06
Belle II,5.0,3.0,0.1825381367283761,6.659958263203388e-06,1.2043892264639413e-06
Belle II,5.0,3.0,0.1825381367283761,6.3162775796937455e-06,7.886725657909406e-07
Belle II,5.0,3.0,0.1825381367283761,5.990332204357164e-06,5.163998333234641e-07
Belle II,5.0,3.0,0.1825381367283761,5.6812069238252936e-06,3.380980515309675e-07
Belle II,5.0,3.0,0.1825381367283761,5.388033753427548e-06,2.213465272690368e-07
Belle II,5.0,3.0,0.1825381367283761,5.109989500000001e-06,1.4490430569788808e-07
Belle II,5.0,3.0,0.246621207433047,0.0010219979,0.0
Belle II,5.0,3.0,0.246621207433047,0.0009692586900926,2.3360674685189312e-296
Belle II,5.0,3.0,0.246621207433047,0.0009192410359356,1.160167761039329e-240
Belle II,5.0,3.0,0.246621207433047,0.0008718044942855,1.3294740207525698e-195
Belle II,5.0,3.0,0.246621207433047,0.000826815869336,3.779220972915201e-159
Belle II,5.0,3.0,0.246621207433047,0.0007841488387211,1.1726319246279398e-129
Belle II,5.0,3.0,0.246621207433047,0.000743683598818,8.483201256463612e-106
Belle II,5.0,3.0,0.246621207433047,0.0007053065283536,1.703215642640984e-86
Belle II,5.0,3.0,0.246621207433047,0.0006689098693704,7.039334315765688e-71
Belle II,5.0,3.0,0.246621207433047,0.0006343914246555,3.0296205118465146e-58
Belle II,5.0,3.0,0.246621207433047,0.0006016542707843,5.040103914001804e-48
Belle II,5.0,3.0,0.246621207433047,0.0005706064859713,9.366938790460856e-40
Belle II,5.0,3.0,0.246621207433047,0.0005411608919655,4.593106275808287e-33
Belle II,5.0,3.0,0.246621207433047,0.0005132348092651,1.1935894038123586e-27
Belle II,5.0,3.0,0.246621207433047,0.0004867498249637,2.9024235649876235e-23
Belle II,5.0,3.0,0.246621207433047,0.0004616315725767,1.0541858806316248e-19
Belle II,5.0,3.0,0.246621207433047,0.0004378095232301,8.452135272944158e-17
Belle II,5.0,3.0,0.246621207433047,0.0004152167876236,2.0815833824440093e-14
Belle II,5.0,3.0,0.246621207433047,0.0003937899282146,2.0657546083395364e-12
Belle II,5.0,3.0,0.246621207433047,0.0003734687810934,1.0101338253562568e-10
Belle II,5.0,3.0,0.246621207433047,0.0003541962870501,2.782226487635196e-09
Belle II,5.0,3.0,0.246621207433047,0.0003359183313605,4.7346704674194947e-08
Belle II,5.0,3.0,0.246621207433047,0.0003185835918377,5.362351653737541e-07
Belle II,5.0,3.0,0.246621207433047,0.0003021433947267,4.305600557121143e-06
Belle II,5.0,3.0,0.246621207433047,0.0002865515780345,2.580910714985912e-05
Belle II,5.0,3.0,0.246621207433047,0.0002717643619128,0.000120278406232
Belle II,5.0,3.0,0.246621207433047,0.0002577402257298,0.0004499031927153
Belle II,5.0,3.0,0.246621207433047,0.000244439791486,0.0013865486589461
Belle II,5.0,3.0,0.246621207433047,0.0002318257132448,0.0036018557662137
Belle II,5.0,3.0,0.246621207433047,0.0002198625722709,0.0080513538362734
Belle II,5.0,3.0,0.246621207433047,0.0002085167775782,0.0157856685494855
Belle II,5.0,3.0,0.246621207433047,0.0001977564716109,0.0276309709549881
Belle II,5.0,3.0,0.246621207433047,0.0001875514407915,0.0438871284449071
Belle II,5.0,3.0,0.246621207433047,0.0001778730306849,0.0641961123708307
Belle II,5.0,3.0,0.246621207433047,0.0001686940655401,0.0876313134238997
Belle II,5.0,3.0,0.246621207433047,0.0001599887719846,0.1129396026912039
Belle II,5.0,3.0,0.246621207433047,0.0001517327066555,0.1388160909152437
Belle II,5.0,3.0,0.246621207433047,0.0001439026875663,0.1641168125241383
Belle II,5.0,3.0,0.246621207433047,0.0001364767290142,0.1879727430599123
Belle II,5.0,3.0,0.246621207433047,0.0001294339798471,0.2098157316519567
Belle II,5.0,3.0,0.246621207433047,0.0001227546649167,0.22934736107992
Belle II,5.0,3.0,0.246621207433047,0.0001164200295519,0.2464815130697154
Belle II,5.0,3.0,0.246621207433047,0.000110412286898,0.261282270394111
Belle II,5.0,3.0,0.246621207433047,0.0001047145679741,0.2739089374384694
Belle II,5.0,3.0,0.246621207433047,9.93108743063084e-05,0.284572745294934
Belle II,5.0,3.0,0.246621207433047,9.418603300660996e-05,0.2935055818733577
Belle II,5.0,3.0,0.246621207433047,8.932565416916003e-05,0.3009390947097369
Belle II,5.0,3.0,0.246621207433047,8.471609046522223e-05,0.3070918790217244
Belle II,5.0,3.0,0.246621207433047,8.034439882321661e-05,0.3121625290376004
Belle II,5.0,3.0,0.246621207433047,7.619830408621254e-05,0.3163266841595098
Belle II,5.0,3.0,0.246621207433047,7.22661645448411e-05,0.3197365894809368
Belle II,5.0,3.0,0.246621207433047,6.853693924884878e-05,0.3225218816462047
Belle II,5.0,3.0,0.246621207433047,6.500015700550577e-05,0.3247899513821083
Belle II,5.0,3.0,0.246621207433047,6.164588697782223e-05,0.3266227351698175
Belle II,5.0,3.0,0.246621207433047,5.846471080001453e-05,0.3280635941623452
Belle II,5.0,3.0,0.246621207433047,5.544769613192589e-05,0.3290846668774165
Belle II,5.0,3.0,0.246621207433047,5.258637157814568e-05,0.329528592303282
Belle II,5.0,3.0,0.246621207433047,4.987270290140293e-05,0.3290360464953282
Belle II,5.0,3.0,0.246621207433047,4.7299070463444774e-05,0.3269954915535896
Belle II,5.0,3.0,0.246621207433047,4.485824783005658e-05,0.3225615809223924
Belle II,5.0,3.0,0.246621207433047,4.2543381480148945e-05,0.3147690246072734
Belle II,5.0,3.0,0.246621207433047,4.0347971561937786e-05,0.3027308405881667
Belle II,5.0,3.0,0.246621207433047,3.826585364218305e-05,0.2858761178856904
Belle II,5.0,3.0,0.246621207433047,3.62911813972402e-05,0.2641611795695112
Belle II,5.0,3.0,0.246621207433047,3.4418410197323274e-05,0.2381810712299673
Belle II,5.0,3.0,0.246621207433047,3.2642281537886046e-05,0.2091284361664682
Belle II,5.0,3.0,0.246621207433047,3.095780827440664e-05,0.178599993884796
Belle II,5.0,3.0,0.246621207433047,2.9360260619116833e-05,0.148310887944566
Belle II,5.0,3.0,0.246621207433047,2.78451528603565e-05,0.1198067302714718
Belle II,5.0,3.0,0.246621207433047,2.6408230767262956e-05,0.0942508194736989
Belle II,5.0,3.0,0.246621207433047,2.5045459644428945e-05,0.0723259026746094
Belle II,5.0,3.0,0.246621207433047,2.375301300298854e-05,0.0542480027592662
Belle II,5.0,3.0,0.246621207433047,2.2527261816320597e-05,0.0398596419702854
Belle II,5.0,3.0,0.246621207433047,2.1364764330201233e-05,0.0287582383196883
Belle II,5.0,3.0,0.246621207433047,2.0262256398793527e-05,0.0204210877056265
Belle II,5.0,3.0,0.246621207433047,1.9216642319338997e-05,0.0143034670763041
Belle II,5.0,3.0,0.246621207433047,1.8224986139816016e-05,0.009902193828058
Belle II,5.0,3.0,0.246621207433047,1.728450341515807e-05,0.0067879768424112
Belle II,5.0,3.0,0.246621207433047,1.6392553388884323e-05,0.0046149150002214
Belle II,5.0,3.0,0.246621207433047,1.5546631578189626e-05,0.0031160411861421
Belle II,5.0,3.0,0.246621207433047,1.47443627416737e-05,0.0020920523028611
Belle II,5.0,3.0,0.246621207433047,1.3983494209963838e-05,0.0013979956331587
Belle II,5.0,3.0,0.246621207433047,1.3261889560504374e-05,0.0009306078053367
Belle II,5.0,3.0,0.246621207433047,1.257752261875251e-05,0.0006175296374344
Belle II,5.0,3.0,0.246621207433047,1.1928471768936567e-05,0.0004087235316785
Belle II,5.0,3.0,0.246621207433047,1.1312914558402076e-05,0.0002699532788555
Belle II,5.0,3.0,0.246621207433047,1.072912258039534e-05,0.0001779935169995
Belle II,5.0,3.0,0.246621207433047,1.0175456620915976e-05,0.0001171966363463
Belle II,5.0,3.0,0.246621207433047,9.650362056011442e-06,7.707878462277402e-05
Belle II,5.0,3.0,0.246621207433047,9.152364486589697e-06,5.064723624510893e-05
Belle II,5.0,3.0,0.246621207433047,8.680065598493126e-06,3.32547037819796e-05
Belle II,5.0,3.0,0.246621207433047,8.232139236209322e-06,2.1821673390334433e-05
Belle II,5.0,3.0,0.246621207433047,7.807327679194225e-06,1.4312330913040386e-05
Belle II,5.0,3.0,0.246621207433047,7.404438110352001e-06,9.383403489630518e-06
Belle II,5.0,3.0,0.246621207433047,7.02233926675555e-06,6.149939673411457e-06
Belle II,5.0,3.0,0.246621207433047,6.659958263203388e-06,4.0296590675403075e-06
Belle II,5.0,3.0,0.246621207433047,6.3162775796937455e-06,2.6398195914058323e-06
Belle II,5.0,3.0,0.246621207433047,5.990332204357164e-06,1.729044278865038e-06
Belle II,5.0,3.0,0.246621207433047,5.6812069238252936e-06,1.132343059821538e-06
Belle II,5.0,3.0,0.246621207433047,5.388033753427548e-06,7.414833455986745e-07
Belle II,5.0,3.0,0.246621207433047,5.109989500000001e-06,4.854958306557831e-07
Belle II,5.0,3.0,0.3332017136026733,0.0010219979,0.0
Belle II,5.0,3.0,0.3332017136026733,0.0009692586900926,0.0
Belle II,5.0,3.0,0.3332017136026733,0.0009192410359356,0.0
Belle II,5.0,3.0,0.3332017136026733,0.0008718044942855,0.0
Belle II,5.0,3.0,0.3332017136026733,0.000826815869336,1.7589378631167748e-295
Belle II,5.0,3.0,0.3332017136026733,0.0007841488387211,5.940740212579438e-240
Belle II,5.0,3.0,0.3332017136026733,0.000743683598818,4.983485492737838e-195
Belle II,5.0,3.0,0.3332017136026733,0.0007053065283536,1.1006822710717154e-158
Belle II,5.0,3.0,0.3332017136026733,0.0006689098693704,2.7846538815569175e-129
Belle II,5.0,3.0,0.3332017136026733,0.0006343914246555,1.7081771182815034e-105
Belle II,5.0,3.0,0.3332017136026733,0.0006016542707843,3.0035651558639847e-86
Belle II,5.0,3.0,0.3332017136026733,0.0005706064859713,1.1177387086043964e-70
Belle II,5.0,3.0,0.3332017136026733,0.0005411608919655,4.4433041210476865e-58
Belle II,5.0,3.0,0.3332017136026733,0.0005132348092651,7.000477777374783e-48
Belle II,5.0,3.0,0.3332017136026733,0.0004867498249637,1.2636504462184708e-39
Belle II,5.0,3.0,0.3332017136026733,0.0004616315725767,6.172324257505114e-33
Belle II,5.0,3.0,0.3332017136026733,0.0004378095232301,1.6377251697158706e-27
Belle II,5.0,3.0,0.3332017136026733,0.0004152167876236,4.1636499192726985e-23
Belle II,5.0,3.0,0.3332017136026733,0.0003937899282146,1.6142153444614605e-19
Belle II,5.0,3.0,0.3332017136026733,0.0003734687810934,1.396581431521943e-16
Belle II,5.0,3.0,0.3332017136026733,0.0003541962870501,3.6726049352505774e-14
Belle II,5.0,3.0,0.3332017136026733,0.0003359183313605,3.754338741849151e-12
Belle II,5.0,3.0,0.3332017136026733,0.0003185835918377,1.8073798291593624e-10
Belle II,5.0,3.0,0.3332017136026733,0.0003021433947267,4.7452542616879575e-09
Belle II,5.0,3.0,0.3332017136026733,0.0002865515780345,7.592740117591998e-08
Belle II,5.0,3.0,0.3332017136026733,0.0002717643619128,8.060773036321099e-07
Belle II,5.0,3.0,0.3332017136026733,0.0002577402257298,6.071939832678851e-06
Belle II,5.0,3.0,0.3332017136026733,0.000244439791486,3.425128973491915e-05
Belle II,5.0,3.0,0.3332017136026733,0.0002318257132448,0.0001510332744644
Belle II,5.0,3.0,0.3332017136026733,0.0002198625722709,0.000538447346142
Belle II,5.0,3.0,0.3332017136026733,0.0002085167775782,0.0015941143396284
Belle II,5.0,3.0,0.3332017136026733,0.0001977564716109,0.0040077429107447
Belle II,5.0,3.0,0.3332017136026733,0.0001875514407915,0.0087265643243224
Belle II,5.0,3.0,0.3332017136026733,0.0001778730306849,0.0167569016240081
Belle II,5.0,3.0,0.3332017136026733,0.0001686940655401,0.0288555035723435
Belle II,5.0,3.0,0.3332017136026733,0.0001599887719846,0.0452549166170165
Belle II,5.0,3.0,0.3332017136026733,0.0001517327066555,0.0655575994430989
Belle II,5.0,3.0,0.3332017136026733,0.0001439026875663,0.0888343372793943
Belle II,5.0,3.0,0.3332017136026733,0.0001364767290142,0.1138581978103579
Belle II,5.0,3.0,0.3332017136026733,0.0001294339798471,0.1393638521132103
Belle II,5.0,3.0,0.3332017136026733,0.0001227546649167,0.1642470516501935
Belle II,5.0,3.0,0.3332017136026733,0.0001164200295519,0.1876714457456151
Belle II,5.0,3.0,0.3332017136026733,0.000110412286898,0.20909248519011
Belle II,5.0,3.0,0.3332017136026733,0.0001047145679741,0.2282271030088989
Belle II,5.0,3.0,0.3332017136026733,9.93108743063084e-05,0.2449980723540117
Belle II,5.0,3.0,0.3332017136026733,9.418603300660996e-05,0.2594736925903355
Belle II,5.0,3.0,0.3332017136026733,8.932565416916003e-05,0.2718142558653259
Belle II,5.0,3.0,0.3332017136026733,8.471609046522223e-05,0.282229839997226
Belle II,5.0,3.0,0.3332017136026733,8.034439882321661e-05,0.29094983930698
Belle II,5.0,3.0,0.3332017136026733,7.619830408621254e-05,0.2982026527509713
Belle II,5.0,3.0,0.3332017136026733,7.22661645448411e-05,0.3042032935758553
Belle II,5.0,3.0,0.3332017136026733,6.853693924884878e-05,0.3091467340425466
Belle II,5.0,3.0,0.3332017136026733,6.500015700550577e-05,0.3132051400673258
Belle II,5.0,3.0,0.3332017136026733,6.164588697782223e-05,0.3165275177608161
Belle II,5.0,3.0,0.3332017136026733,5.846471080001453e-05,0.3192404424612284
Belle II,5.0,3.0,0.3332017136026733,5.544769613192589e-05,0.32144810255698
Belle II,5.0,3.0,0.3332017136026733,5.258637157814568e-05,0.3232282286066517
Belle II,5.0,3.0,0.3332017136026733,4.987270290140293e-05,0.3246171128330589
Belle II,5.0,3.0,0.3332017136026733,4.7299070463444774e-05,0.3255740062929059
Belle II,5.0,3.0,0.3332017136026733,4.485824783005658e-05,0.3259200159656335
Belle II,5.0,3.0,0.3332017136026733,4.2543381480148945e-05,0.3252655403246534
Belle II,5.0,3.0,0.3332017136026733,4.0347971561937786e-05,0.3229649929124916
Belle II,5.0,3.0,0.3332017136026733,3.826585364218305e-05,0.3181460392669089
Belle II,5.0,3.0,0.3332017136026733,3.62911813972402e-05,0.3098395750319199
Belle II,5.0,3.0,0.3332017136026733,3.4418410197323274e-05,0.2971959964025467
Belle II,5.0,3.0,0.3332017136026733,3.2642281537886046e-05,0.2797327518275748
Belle II,5.0,3.0,0.3332017136026733,3.095780827440664e-05,0.2575327180031697
Belle II,5.0,3.0,0.3332017136026733,2.9360260619116833e-05,0.2313166384540961
Belle II,5.0,3.0,0.3332017136026733,2.78451528603565e-05,0.2023548648288229
Belle II,5.0,3.0,0.3332017136026733,2.6408230767262956e-05,0.1722465867265253
Belle II,5.0,3.0,0.3332017136026733,2.5045459644428945e-05,0.1426402221845877
Belle II,5.0,3.0,0.3332017136026733,2.375301300298854e-05,0.1149754619631342
Belle II,5.0,3.0,0.3332017136026733,2.2527261816320597e-05,0.090305209615155
Belle II,5.0,3.0,0.3332017136026733,2.1364764330201233e-05,0.0692225820452043
Belle II,5.0,3.0,0.3332017136026733,2.0262256398793527e-05,0.0518859382084818
Belle II,5.0,3.0,0.3332017136026733,1.9216642319338997e-05,0.0381115547761872
Belle II,5.0,3.0,0.3332017136026733,1.8224986139816016e-05,0.0274947297691955
Belle II,5.0,3.0,0.3332017136026733,1.728450341515807e-05,0.0195255153956027
Belle II,5.0,3.0,0.3332017136026733,1.6392553388884323e-05,0.0136787488675496
Belle II,5.0,3.0,0.3332017136026733,1.5546631578189626e-05,0.0094720053042398
Belle II,5.0,3.0,0.3332017136026733,1.47443627416737e-05,0.0064947954132937
Belle II,5.0,3.0,0.3332017136026733,1.3983494209963838e-05,0.0044167491339935
Belle II,5.0,3.0,0.3332017136026733,1.3261889560504374e-05,0.0029829734129873
Belle II,5.0,3.0,0.3332017136026733,1.257752261875251e-05,0.0020031612807576
Belle II,5.0,3.0,0.3332017136026733,1.1928471768936567e-05,0.0013388596398753
Belle II,5.0,3.0,0.3332017136026733,1.1312914558402076e-05,0.0008913952619646
Belle II,5.0,3.0,0.3332017136026733,1.072912258039534e-05,0.0005915956425808
Belle II,5.0,3.0,0.3332017136026733,1.0175456620915976e-05,0.0003916070026445
Belle II,5.0,3.0,0.3332017136026733,9.650362056011442e-06,0.0002586749175871
Belle II,5.0,3.0,0.3332017136026733,9.152364486589697e-06,0.0001705717988617
Belle II,5.0,3.0,0.3332017136026733,8.680065598493126e-06,0.0001123179223016
Belle II,5.0,3.0,0.3332017136026733,8.232139236209322e-06,7.387443740442597e-05
Belle II,5.0,3.0,0.3332017136026733,7.807327679194225e-06,4.854404169414795e-05
Belle II,5.0,3.0,0.3332017136026733,7.404438110352001e-06,3.187500976222746e-05
Belle II,5.0,3.0,0.3332017136026733,7.02233926675555e-06,2.0916991707412443e-05
Belle II,5.0,3.0,0.3332017136026733,6.659958263203388e-06,1.371932975642362e-05
Belle II,5.0,3.0,0.3332017136026733,6.3162775796937455e-06,8.9948133759595e-06
Belle II,5.0,3.0,0.3332017136026733,5.990332204357164e-06,5.8953573077394265e-06
Belle II,5.0,3.0,0.3332017136026733,5.6812069238252936e-06,3.862901910196635e-06
Belle II,5.0,3.0,0.3332017136026733,5.388033753427548e-06,2.530606240344521e-06
Belle II,5.0,3.0,0.3332017136026733,5.109989500000001e-06,1.6575264119465616e-06
Belle II,5.0,3.0,0.4501777568253076,0.0010219979,0.0
Belle II,5.0,3.0,0.4501777568253076,0.0009692586900926,0.0
Belle II,5.0,3.0,0.4501777568253076,0.0009192410359356,0.0
Belle II,5.0,3.0,0.4501777568253076,0.0008718044942855,0.0
Belle II,5.0,3.0,0.4501777568253076,0.000826815869336,0.0
Belle II,5.0,3.0,0.4501777568253076,0.0007841488387211,0.0
Belle II,5.0,3.0,0.4501777568253076,0.000743683598818,0.0
Belle II,5.0,3.0,0.4501777568253076,0.0007053065283536,6.481902107248912e-283
Belle II,5.0,3.0,0.4501777568253076,0.0006689098693704,8.716473490470745e-230
Belle II,5.0,3.0,0.4501777568253076,0.0006343914246555,8.364240157708239e-187
Belle II,5.0,3.0,0.4501777568253076,0.0006016542707843,4.963143971035829e-152
Belle II,5.0,3.0,0.4501777568253076,0.0005706064859713,6.730517786421644e-124
Belle II,5.0,3.0,0.4501777568253076,0.0005411608919655,3.8692447690658526e-101
Belle II,5.0,3.0,0.4501777568253076,0.0005132348092651,1.0015054559789226e-82
Belle II,5.0,3.0,0.4501777568253076,0.0004867498249637,7.898145861968094e-68
Belle II,5.0,3.0,0.4501777568253076,0.0004616315725767,8.92266913782803e-56
Belle II,5.0,3.0,0.4501777568253076,0.0004378095232301,5.0590326261024915e-46
Belle II,5.0,3.0,0.4501777568253076,0.0004152167876236,3.975342499699466e-38
Belle II,5.0,3.0,0.4501777568253076,0.0003937899282146,9.85653597019192e-32
Belle II,5.0,3.0,0.4501777568253076,0.0003734687810934,1.501590272335776e-26
Belle II,5.0,3.0,0.4501777568253076,0.0003541962870501,2.414282340942067e-22
Belle II,5.0,3.0,0.4501777568253076,0.0003359183313605,6.375251508706291e-19
Belle II,5.0,3.0,0.4501777568253076,0.0003185835918377,3.9923483138449344e-16
Belle II,5.0,3.0,0.4501777568253076,0.0003021433947267,8.082566420602499e-14
Belle II,5.0,3.0,0.4501777568253076,0.0002865515780345,6.8234280829410294e-12
Belle II,5.0,3.0,0.4501777568253076,0.0002717643619128,2.9034025847141016e-10
Belle II,5.0,3.0,0.4501777568253076,0.0002577402257298,7.073661046943962e-09
Belle II,5.0,3.0,0.4501777568253076,0.000244439791486,1.07806987878368e-07
Belle II,5.0,3.0,0.4501777568253076,0.0002318257132448,1.10275601461631e-06
Belle II,5.0,3.0,0.4501777568253076,0.0002198625722709,8.039257039565839e-06
Belle II,5.0,3.0,0.4501777568253076,0.0002085167775782,4.39417783259871e-05
Belle II,5.0,3.0,0.4501777568253076,0.0001977564716109,0.0001877414875597
Belle II,5.0,3.0,0.4501777568253076,0.0001875514407915,0.0006485358992976
Belle II,5.0,3.0,0.4501777568253076,0.0001778730306849,0.0018620897863444
Belle II,5.0,3.0,0.4501777568253076,0.0001686940655401,0.0045485280120273
Belle II,5.0,3.0,0.4501777568253076,0.0001599887719846,0.0096469220426007
Belle II,5.0,3.0,0.4501777568253076,0.0001517327066555,0.0180938972053779
Belle II,5.0,3.0,0.4501777568253076,0.0001439026875663,0.0305219002282346
Belle II,5.0,3.0,0.4501777568253076,0.0001364767290142,0.0470253433119973
Belle II,5.0,3.0,0.4501777568253076,0.0001294339798471,0.0671089542121197
Belle II,5.0,3.0,0.4501777568253076,0.0001227546649167,0.0898235485087346
Belle II,5.0,3.0,0.4501777568253076,0.0001164200295519,0.114002199766375
Belle II,5.0,3.0,0.4501777568253076,0.000110412286898,0.1384910399322567
Belle II,5.0,3.0,0.4501777568253076,0.0001047145679741,0.1623089822612697
Belle II,5.0,3.0,0.4501777568253076,9.93108743063084e-05,0.1847225687117554
Belle II,5.0,3.0,0.4501777568253076,9.418603300660996e-05,0.205254385944139
Belle II,5.0,3.0,0.4501777568253076,8.932565416916003e-05,0.2236522351730835
Belle II,5.0,3.0,0.4501777568253076,8.471609046522223e-05,0.239841639432943
Belle II,5.0,3.0,0.4501777568253076,8.034439882321661e-05,0.2538761633916271
Belle II,5.0,3.0,0.4501777568253076,7.619830408621254e-05,0.2658931725653042
Belle II,5.0,3.0,0.4501777568253076,7.22661645448411e-05,0.2760781192962219
Belle II,5.0,3.0,0.4501777568253076,6.853693924884878e-05,0.2846378083386467
Belle II,5.0,3.0,0.4501777568253076,6.500015700550577e-05,0.2917817392560458
Belle II,5.0,3.0,0.4501777568253076,6.164588697782223e-05,0.2977100590326818
Belle II,5.0,3.0,0.4501777568253076,5.846471080001453e-05,0.3026065557426967
Belle II,5.0,3.0,0.4501777568253076,5.544769613192589e-05,0.3066352547393022
Belle II,5.0,3.0,0.4501777568253076,5.258637157814568e-05,0.3099393524347379
Belle II,5.0,3.0,0.4501777568253076,4.987270290140293e-05,0.3126412041836728
Belle II,5.0,3.0,0.4501777568253076,4.7299070463444774e-05,0.3148414854815473
Belle II,5.0,3.0,0.4501777568253076,4.485824783005658e-05,0.3166138888668888
Belle II,5.0,3.0,0.4501777568253076,4.2543381480148945e-05,0.3179886466557025
Belle II,5.0,3.0,0.4501777568253076,4.0347971561937786e-05,0.3189161778622477
Belle II,5.0,3.0,0.4501777568253076,3.826585364218305e-05,0.319207719704389
Belle II,5.0,3.0,0.4501777568253076,3.62911813972402e-05,0.3184678420162185
Belle II,5.0,3.0,0.4501777568253076,3.4418410197323274e-05,0.3160560255135336
Belle II,5.0,3.0,0.4501777568253076,3.2642281537886046e-05,0.3111208101955712
Belle II,5.0,3.0,0.4501777568253076,3.095780827440664e-05,0.3027293106073966
Belle II,5.0,3.0,0.4501777568253076,2.9360260619116833e-05,0.290077524116244
Belle II,5.0,3.0,0.4501777568253076,2.78451528603565e-05,0.2727298567804013
Belle II,5.0,3.0,0.4501777568253076,2.6408230767262956e-05,0.2508103660824088
Belle II,5.0,3.0,0.4501777568253076,2.5045459644428945e-05,0.225067555973186
Belle II,5.0,3.0,0.4501777568253076,2.375301300298854e-05,0.1967750751392762
Belle II,5.0,3.0,0.4501777568253076,2.2527261816320597e-05,0.1674997067278912
Belle II,5.0,3.0,0.4501777568253076,2.1364764330201233e-05,0.1388203566376218
Belle II,5.0,3.0,0.4501777568253076,2.0262256398793527e-05,0.1120851865237317
Belle II,5.0,3.0,0.4501777568253076,1.9216642319338997e-05,0.0882595607933726
Belle II,5.0,3.0,0.4501777568253076,1.8224986139816016e-05,0.0678761463183927
Belle II,5.0,3.0,0.4501777568253076,1.728450341515807e-05,0.051069577079333
Belle II,5.0,3.0,0.4501777568253076,1.6392553388884323e-05,0.0376645032364612
Belle II,5.0,3.0,0.4501777568253076,1.5546631578189626e-05,0.0272842102110021
Belle II,5.0,3.0,0.4501777568253076,1.47443627416737e-05,0.0194533980677811
Belle II,5.0,3.0,0.4501777568253076,1.3983494209963838e-05,0.0136791325761601
Belle II,5.0,3.0,0.4501777568253076,1.3261889560504374e-05,0.0095044421340246
Belle II,5.0,3.0,0.4501777568253076,1.257752261875251e-05,0.00653671197362
Belle II,5.0,3.0,0.4501777568253076,1.1928471768936567e-05,0.0044569687747989
Belle II,5.0,3.0,0.4501777568253076,1.1312914558402076e-05,0.0030169605043793
Belle II,5.0,3.0,0.4501777568253076,1.072912258039534e-05,0.002029889009316
Belle II,5.0,3.0,0.4501777568253076,1.0175456620915976e-05,0.0013589253819417
Belle II,5.0,3.0,0.4501777568253076,9.650362056011442e-06,0.0009059816337438
Belle II,5.0,3.0,0.4501777568253076,9.152364486589697e-06,0.0006019533394717
Belle II,5.0,3.0,0.4501777568253076,8.680065598493126e-06,0.0003988340603639
Belle II,5.0,3.0,0.4501777568253076,8.232139236209322e-06,0.000263650475123
Belle II,5.0,3.0,0.4501777568253076,7.807327679194225e-06,0.0001739619182758
Belle II,5.0,3.0,0.4501777568253076,7.404438110352001e-06,0.000114609112088
Belle II,5.0,3.0,0.4501777568253076,7.02233926675555e-06,7.541303799365238e-05
Belle II,5.0,3.0,0.4501777568253076,6.659958263203388e-06,4.957202307526216e-05
Belle II,5.0,3.0,0.4501777568253076,6.3162775796937455e-06,3.2559060272661995e-05
Belle II,5.0,3.0,0.4501777568253076,5.990332204357164e-06,2.1370711422365653e-05
Belle II,5.0,3.0,0.4501777568253076,5.6812069238252936e-06,1.4019496695070413e-05
Belle II,5.0,3.0,0.4501777568253076,5.388033753427548e-06,9.192982329763542e-06
Belle II,5.0,3.0,0.4501777568253076,5.109989500000001e-06,6.025969238073997e-06
Belle II,5.0,3.0,0.6082201995573401,0.0010219979,0.0
Belle II,5.0,3.0,0.6082201995573401,0.0009692586900926,0.0
Belle II,5.0,3.0,0.6082201995573401,0.0009192410359356,0.0
Belle II,5.0,3.0,0.6082201995573401,0.0008718044942855,0.0
Belle II,5.0,3.0,0.6082201995573401,0.000826815869336,0.0
Belle II,5.0,3.0,0.6082201995573401,0.0007841488387211,0.0
Belle II,5.0,3.0,0.6082201995573401,0.000743683598818,0.0
Belle II,5.0,3.0,0.6082201995573401,0.0007053065283536,0.0
Belle II,5.0,3.0,0.6082201995573401,0.0006689098693704,0.0
Belle II,5.0,3.0,0.6082201995573401,0.0006343914246555,0.0
Belle II,5.0,3.0,0.6082201995573401,0.0006016542707843,8.189996969362303e-274
Belle II,5.0,3.0,0.6082201995573401,0.0005706064859713,2.0123789981714823e-222
Belle II,5.0,3.0,0.6082201995573401,0.0005411608919655,7.579562208206312e-181
Belle II,5.0,3.0,0.6082201995573401,0.0005132348092651,3.2794837063740977e-147
Belle II,5.0,3.0,0.6082201995573401,0.0004867498249637,5.364289453635028e-120
Belle II,5.0,3.0,0.6082201995573401,0.0004616315725767,5.6151096662038314e-98
Belle II,5.0,3.0,0.6082201995573401,0.0004378095232301,3.718941556483093e-80
Belle II,5.0,3.0,0.6082201995573401,0.0004152167876236,9.95977049081622e-66
Belle II,5.0,3.0,0.6082201995573401,0.0003937899282146,4.8305651908990244e-54
Belle II,5.0,3.0,0.6082201995573401,0.0003734687810934,1.4223363908162077e-44
Belle II,5.0,3.0,0.6082201995573401,0.0003541962870501,6.739971204861571e-37
Belle II,5.0,3.0,0.6082201995573401,0.0003359183313605,1.1284207332033594e-30
Belle II,5.0,3.0,0.6082201995573401,0.0003185835918377,1.260738737427185e-25
Belle II,5.0,3.0,0.6082201995573401,0.0003021433947267,1.5756770052260732e-21
Belle II,5.0,3.0,0.6082201995573401,0.0002865515780345,3.362069013969741e-18
Belle II,5.0,3.0,0.6082201995573401,0.0002717643619128,1.7384087347413424e-15
Belle II,5.0,3.0,0.6082201995573401,0.0002577402257298,2.9208104937283645e-13
Belle II,5.0,3.0,0.6082201995573401,0.000244439791486,2.032745750198712e-11
Belle II,5.0,3.0,0.6082201995573401,0.0002318257132448,7.08824282958889e-10
Belle II,5.0,3.0,0.6082201995573401,0.0002198625722709,1.4238785934294856e-08
Belle II,5.0,3.0,0.6082201995573401,0.0002085167775782,1.8237020046198545e-07
Belle II,5.0,3.0,0.6082201995573401,0.0001977564716109,1.610629678339775e-06
Belle II,5.0,3.0,0.6082201995573401,0.0001875514407915,1.044608253699564e-05
Belle II,5.0,3.0,0.6082201995573401,0.0001778730306849,5.22886067450084e-05
Belle II,5.0,3.0,0.6082201995573401,0.0001686940655401,0.0002097343039674
Belle II,5.0,3.0,0.6082201995573401,0.0001599887719846,0.0006932444340425
Belle II,5.0,3.0,0.6082201995573401,0.0001517327066555,0.0019298337147759
Belle II,5.0,3.0,0.6082201995573401,0.0001439026875663,0.0046094412247607
Belle II,5.0,3.0,0.6082201995573401,0.0001364767290142,0.0096106129134848
Belle II,5.0,3.0,0.6082201995573401,0.0001294339798471,0.017782977634053
Belle II,5.0,3.0,0.6082201995573401,0.0001227546649167,0.0296678128850039
Belle II,5.0,3.0,0.6082201995573401,0.0001164200295519,0.0452965544055223
Belle II,5.0,3.0,0.6082201995573401,0.000110412286898,0.0641635931187095
Belle II,5.0,3.0,0.6082201995573401,0.0001047145679741,0.0853657636480636
Belle II,5.0,3.0,0.6082201995573401,9.93108743063084e-05,0.1078227703105576
Belle II,5.0,3.0,0.6082201995573401,9.418603300660996e-05,0.1304839236879311
Belle II,5.0,3.0,0.6082201995573401,8.932565416916003e-05,0.1524666185008887
Belle II,5.0,3.0,0.6082201995573401,8.471609046522223e-05,0.1731180964097532
Belle II,5.0,3.0,0.6082201995573401,8.034439882321661e-05,0.1920188460785981
Belle II,5.0,3.0,0.6082201995573401,7.619830408621254e-05,0.2089522403265926
Belle II,5.0,3.0,0.6082201995573401,7.22661645448411e-05,0.2238602788052036
Belle II,5.0,3.0,0.6082201995573401,6.853693924884878e-05,0.2367980792687666
Belle II,5.0,3.0,0.6082201995573401,6.500015700550577e-05,0.2478938292907861
Belle II,5.0,3.0,0.6082201995573401,6.164588697782223e-05,0.2573169040240346
Belle II,5.0,3.0,0.6082201995573401,5.846471080001453e-05,0.2652544093652448
Belle II,5.0,3.0,0.6082201995573401,5.544769613192589e-05,0.2718951126451734
Belle II,5.0,3.0,0.6082201995573401,5.258637157814568e-05,0.2774192299421817
Belle II,5.0,3.0,0.6082201995573401,4.987270290140293e-05,0.2819925363729577
Belle II,5.0,3.0,0.6082201995573401,4.7299070463444774e-05,0.2857634847628693
Belle II,5.0,3.0,0.6082201995573401,4.485824783005658e-05,0.2888622391011311
Belle II,5.0,3.0,0.6082201995573401,4.2543381480148945e-05,0.2914005218139701
Belle II,5.0,3.0,0.6082201995573401,4.0347971561937786e-05,0.2934705548702484
Belle II,5.0,3.0,0.6082201995573401,3.826585364218305e-05,0.2951394878715401
Belle II,5.0,3.0,0.6082201995573401,3.62911813972402e-05,0.2964324514114528
Belle II,5.0,3.0,0.6082201995573401,3.4418410197323274e-05,0.297295816609471
Belle II,5.0,3.0,0.6082201995573401,3.2642281537886046e-05,0.2975393480283047
Belle II,5.0,3.0,0.6082201995573401,3.095780827440664e-05,0.2967749510351637
Belle II,5.0,3.0,0.6082201995573401,2.9360260619116833e-05,0.294389092683766
Belle II,5.0,3.0,0.6082201995573401,2.78451528603565e-05,0.2895853634790215
Belle II,5.0,3.0,0.6082201995573401,2.6408230767262956e-05,0.2815090226817245
Belle II,5.0,3.0,0.6082201995573401,2.5045459644428945e-05,0.2694352906634475
Belle II,5.0,3.0,0.6082201995573401,2.375301300298854e-05,0.2529805384781552
Belle II,5.0,3.0,0.6082201995573401,2.2527261816320597e-05,0.2322758105910131
Belle II,5.0,3.0,0.6082201995573401,2.1364764330201233e-05,0.208032815944081
Belle II,5.0,3.0,0.6082201995573401,2.0262256398793527e-05,0.1814594119232668
Belle II,5.0,3.0,0.6082201995573401,1.9216642319338997e-05,0.1540441319304729
Belle II,5.0,3.0,0.6082201995573401,1.8224986139816016e-05,0.1272852088515902
Belle II,5.0,3.0,0.6082201995573401,1.728450341515807e-05,0.1024513758938335
Belle II,5.0,3.0,0.6082201995573401,1.6392553388884323e-05,0.0804324974469194
Belle II,5.0,3.0,0.6082201995573401,1.5546631578189626e-05,0.0616953092144793
Belle II,5.0,3.0,0.6082201995573401,1.47443627416737e-05,0.0463257485630211
Belle II,5.0,3.0,0.6082201995573401,1.3983494209963838e-05,0.0341227609057188
Belle II,5.0,3.0,0.6082201995573401,1.3261889560504374e-05,0.0247077283621894
Belle II,5.0,3.0,0.6082201995573401,1.257752261875251e-05,0.0176230245332451
Belle II,5.0,3.0,0.6082201995573401,1.1928471768936567e-05,0.0124058823531446
Belle II,5.0,3.0,0.6082201995573401,1.1312914558402076e-05,0.0086346703159083
Belle II,5.0,3.0,0.6082201995573401,1.072912258039534e-05,0.0059515217778174
Belle II,5.0,3.0,0.6082201995573401,1.0175456620915976e-05,0.0040680667395652
Belle II,5.0,3.0,0.6082201995573401,9.650362056011442e-06,0.0027609780968793
Belle II,5.0,3.0,0.6082201995573401,9.152364486589697e-06,0.0018625981852984
Belle II,5.0,3.0,0.6082201995573401,8.680065598493126e-06,0.0012501433316771
Belle II,5.0,3.0,0.6082201995573401,8.232139236209322e-06,0.0008354722226209
Belle II,5.0,3.0,0.6082201995573401,7.807327679194225e-06,0.000556331900551
Belle II,5.0,3.0,0.6082201995573401,7.404438110352001e-06,0.00036933546844
Belle II,5.0,3.0,0.6082201995573401,7.02233926675555e-06,0.0002445744657344
Belle II,5.0,3.0,0.6082201995573401,6.659958263203388e-06,0.0001616179043635
Belle II,5.0,3.0,0.6082201995573401,6.3162775796937455e-06,0.0001066136329941
Belle II,5.0,3.0,0.6082201995573401,5.990332204357164e-06,7.022839671597317e-05
Belle II,5.0,3.0,0.6082201995573401,5.6812069238252936e-06,4.620615989382664e-05
Belle II,5.0,3.0,0.6082201995573401,5.388033753427548e-06,3.0371488491229696e-05
Belle II,5.0,3.0,0.6082201995573401,5.109989500000001e-06,1.9947461900466484e-05
Belle II,5.0,3.0,0.8217460892745164,0.0010219979,0.0
Belle II,5.0,3.0,0.8217460892745164,0.0009692586900926,0.0
Belle II,5.0,3.0,0.8217460892745164,0.0009192410359356,0.0
Belle II,5.0,3.0,0.8217460892745164,0.0008718044942855,0.0
Belle II,5.0,3.0,0.8217460892745164,0.000826815869336,0.0
Belle II,5.0,3.0,0.8217460892745164,0.0007841488387211,0.0
Belle II,5.0,3.0,0.8217460892745164,0.000743683598818,0.0
Belle II,5.0,3.0,0.8217460892745164,0.0007053065283536,0.0
Belle II,5.0,3.0,0.8217460892745164,0.0006689098693704,0.0
Belle II,5.0,3.0,0.8217460892745164,0.0006343914246555,0.0
Belle II,5.0,3.0,0.8217460892745164,0.0006016542707843,0.0
Belle II,5.0,3.0,0.8217460892745164,0.0005706064859713,0.0
Belle II,5.0,3.0,0.8217460892745164,0.0005411608919655,0.0
Belle II,5.0,3.0,0.8217460892745164,0.0005132348092651,2.374933617589168e-269
Belle II,5.0,3.0,0.8217460892745164,0.0004867498249637,8.200404399858957e-219
Belle II,5.0,3.0,0.8217460892745164,0.0004616315725767,6.312387001022329e-178
Belle II,5.0,3.0,0.8217460892745164,0.0004378095232301,7.551624317919203e-145
Belle II,5.0,3.0,0.8217460892745164,0.0004152167876236,4.351629259001257e-118
Belle II,5.0,3.0,0.8217460892745164,0.0003937899282146,1.9431281906840156e-96
Belle II,5.0,3.0,0.8217460892745164,0.0003734687810934,6.363112009330559e-79
Belle II,5.0,3.0,0.8217460892745164,0.0003541962870501,9.417684448301055e-65
Belle II,5.0,3.0,0.8217460892745164,0.0003359183313605,2.746314064171196e-53
Belle II,5.0,3.0,0.8217460892745164,0.0003185835918377,5.208183150513921e-44
Belle II,5.0,3.0,0.8217460892745164,0.0003021433947267,1.6974307007285412e-36
Belle II,5.0,3.0,0.8217460892745164,0.0002865515780345,2.1021986197697233e-30
Belle II,5.0,3.0,0.8217460892745164,0.0002717643619128,1.8882950879612627e-25
Belle II,5.0,3.0,0.8217460892745164,0.0002577402257298,2.0693659907602637e-21
Belle II,5.0,3.0,0.8217460892745164,0.000244439791486,4.1795762603342875e-18
Belle II,5.0,3.0,0.8217460892745164,0.0002318257132448,2.161704959372613e-15
Belle II,5.0,3.0,0.8217460892745164,0.0002198625722709,3.74417449406292e-13
Belle II,5.0,3.0,0.8217460892745164,0.0002085167775782,2.704517208498269e-11
Belle II,5.0,3.0,0.8217460892745164,0.0001977564716109,9.68276387492337e-10
Belle II,5.0,3.0,0.8217460892745164,0.0001875514407915,1.958391568781943e-08
Belle II,5.0,3.0,0.8217460892745164,0.0001778730306849,2.4744107135035466e-07
Belle II,5.0,3.0,0.8217460892745164,0.0001686940655401,2.1191798268294073e-06
Belle II,5.0,3.0,0.8217460892745164,0.0001599887719846,1.3170517512362678e-05
Belle II,5.0,3.0,0.8217460892745164,0.0001517327066555,6.28079251318676e-05
Belle II,5.0,3.0,0.8217460892745164,0.0001439026875663,0.0002400332845369
Belle II,5.0,3.0,0.8217460892745164,0.0001364767290142,0.0007592638477029
Belle II,5.0,3.0,0.8217460892745164,0.0001294339798471,0.0020358378529627
Belle II,5.0,3.0,0.8217460892745164,0.0001227546649167,0.0047149518173379
Belle II,5.0,3.0,0.8217460892745164,0.0001164200295519,0.0095871457868711
Belle II,5.0,3.0,0.8217460892745164,0.000110412286898,0.0173794204462216
Belle II,5.0,3.0,0.8217460892745164,0.0001047145679741,0.0285045817067719
Belle II,5.0,3.0,0.8217460892745164,9.93108743063084e-05,0.0428962913575769
Belle II,5.0,3.0,0.8217460892745164,9.418603300660996e-05,0.0600087549247462
Belle II,5.0,3.0,0.8217460892745164,8.932565416916003e-05,0.0789638048805307
Belle II,5.0,3.0,0.8217460892745164,8.471609046522223e-05,0.0987618026155728
Belle II,5.0,3.0,0.8217460892745164,8.034439882321661e-05,0.1184697066535105
Belle II,5.0,3.0,0.8217460892745164,7.619830408621254e-05,0.1373387166697198
Belle II,5.0,3.0,0.8217460892745164,7.22661645448411e-05,0.1548471610506772
Belle II,5.0,3.0,0.8217460892745164,6.853693924884878e-05,0.1706893663019598
Belle II,5.0,3.0,0.8217460892745164,6.500015700550577e-05,0.1847365328618599
Belle II,5.0,3.0,0.8217460892745164,6.164588697782223e-05,0.1969897296271059
Belle II,5.0,3.0,0.8217460892745164,5.846471080001453e-05,0.2075365173611497
Belle II,5.0,3.0,0.8217460892745164,5.544769613192589e-05,0.2165159032610906
Belle II,5.0,3.0,0.8217460892745164,5.258637157814568e-05,0.2240923334079771
Belle II,5.0,3.0,0.8217460892745164,4.987270290140293e-05,0.2304376245882596
Belle II,5.0,3.0,0.8217460892745164,4.7299070463444774e-05,0.2357191960187214
Belle II,5.0,3.0,0.8217460892745164,4.485824783005658e-05,0.2400930019733716
Belle II,5.0,3.0,0.8217460892745164,4.2543381480148945e-05,0.2436998090683321
Belle II,5.0,3.0,0.8217460892745164,4.0347971561937786e-05,0.2466637180394146
Belle II,5.0,3.0,0.8217460892745164,3.826585364218305e-05,0.2490919780959792
Belle II,5.0,3.0,0.8217460892745164,3.62911813972402e-05,0.2510750509247886
Belle II,5.0,3.0,0.8217460892745164,3.4418410197323274e-05,0.2526852349837381
Belle II,5.0,3.0,0.8217460892745164,3.2642281537886046e-05,0.2539702686590895
Belle II,5.0,3.0,0.8217460892745164,3.095780827440664e-05,0.2549354522244512
Belle II,5.0,3.0,0.8217460892745164,2.9360260619116833e-05,0.2555081584314674
Belle II,5.0,3.0,0.8217460892745164,2.78451528603565e-05,0.255488415721716
Belle II,5.0,3.0,0.8217460892745164,2.6408230767262956e-05,0.2545066132176063
Belle II,5.0,3.0,0.8217460892745164,2.5045459644428945e-05,0.2520191275835965
Belle II,5.0,3.0,0.8217460892745164,2.375301300298854e-05,0.2473613227942621
Belle II,5.0,3.0,0.8217460892745164,2.2527261816320597e-05,0.2398532035084579
Belle II,5.0,3.0,0.8217460892745164,2.1364764330201233e-05,0.2289384988655948
Belle II,5.0,3.0,0.8217460892745164,2.0262256398793527e-05,0.2143370339457012
Belle II,5.0,3.0,0.8217460892745164,1.9216642319338997e-05,0.1961812728425823
Belle II,5.0,3.0,0.8217460892745164,1.8224986139816016e-05,0.1750853240091966
Belle II,5.0,3.0,0.8217460892745164,1.728450341515807e-05,0.1520933956174384
Belle II,5.0,3.0,0.8217460892745164,1.6392553388884323e-05,0.1285018481295572
Belle II,5.0,3.0,0.8217460892745164,1.5546631578189626e-05,0.1056145902947691
Belle II,5.0,3.0,0.8217460892745164,1.47443627416737e-05,0.084520758844141
Belle II,5.0,3.0,0.8217460892745164,1.3983494209963838e-05,0.065959698496841
Belle II,5.0,3.0,0.8217460892745164,1.3261889560504374e-05,0.0502895559638126
Belle II,5.0,3.0,0.8217460892745164,1.257752261875251e-05,0.0375367856502233
Belle II,5.0,3.0,0.8217460892745164,1.1928471768936567e-05,0.0274883052307122
Belle II,5.0,3.0,0.8217460892745164,1.1312914558402076e-05,0.0197914568413418
Belle II,5.0,3.0,0.8217460892745164,1.072912258039534e-05,0.0140391674298485
Belle II,5.0,3.0,0.8217460892745164,1.0175456620915976e-05,0.0098306358949091
Belle II,5.0,3.0,0.8217460892745164,9.650362056011442e-06,0.0068073272863715
Belle II,5.0,3.0,0.8217460892745164,9.152364486589697e-06,0.0046690901774969
Belle II,5.0,3.0,0.8217460892745164,8.680065598493126e-06,0.0031767196401484
Belle II,5.0,3.0,0.8217460892745164,8.232139236209322e-06,0.0021467013276085
Belle II,5.0,3.0,0.8217460892745164,7.807327679194225e-06,0.0014424247184408
Belle II,5.0,3.0,0.8217460892745164,7.404438110352001e-06,0.0009646249531361
Belle II,5.0,3.0,0.8217460892745164,7.02233926675555e-06,0.0006425707567351
Belle II,5.0,3.0,0.8217460892745164,6.659958263203388e-06,0.0004266569292035
Belle II,5.0,3.0,0.8217460892745164,6.3162775796937455e-06,0.0002825413182812
Belle II,5.0,3.0,0.8217460892745164,5.990332204357164e-06,0.0001866975453558
Belle II,5.0,3.0,0.8217460892745164,5.6812069238252936e-06,0.0001231462514821
Belle II,5.0,3.0,0.8217460892745164,5.388033753427548e-06,8.11095551638276e-05
Belle II,5.0,3.0,0.8217460892745164,5.109989500000001e-06,5.3359044401618994e-05
Belle II,5.0,3.0,1.1102338194775798,0.0010219979,0.0
Belle II,5.0,3.0,1.1102338194775798,0.0009692586900926,0.0
Belle II,5.0,3.0,1.1102338194775798,0.0009192410359356,0.0
Belle II,5.0,3.0,1.1102338194775798,0.0008718044942855,0.0
Belle II,5.0,3.0,1.1102338194775798,0.000826815869336,0.0
Belle II,5.0,3.0,1.1102338194775798,0.0007841488387211,0.0
Belle II,5.0,3.0,1.1102338194775798,0.000743683598818,0.0
Belle II,5.0,3.0,1.1102338194775798,0.0007053065283536,0.0
Belle II,5.0,3.0,1.1102338194775798,0.0006689098693704,0.0
Belle II,5.0,3.0,1.1102338194775798,0.0006343914246555,0.0
Belle II,5.0,3.0,1.1102338194775798,0.0006016542707843,0.0
Belle II,5.0,3.0,1.1102338194775798,0.0005706064859713,0.0
Belle II,5.0,3.0,1.1102338194775798,0.0005411608919655,0.0
Belle II,5.0,3.0,1.1102338194775798,0.0005132348092651,0.0
Belle II,5.0,3.0,1.1102338194775798,0.0004867498249637,0.0
Belle II,5.0,3.0,1.1102338194775798,0.0004616315725767,3.281354334265e-312
Belle II,5.0,3.0,1.1102338194775798,0.0004378095232301,1.7361992990676598e-253
Belle II,5.0,3.0,1.1102338194775798,0.0004152167876236,5.598518588363715e-206
Belle II,5.0,3.0,1.1102338194775798,0.0003937899282146,1.5252450694968446e-167
Belle II,5.0,3.0,1.1102338194775798,0.0003734687810934,1.8976910320435e-136
Belle II,5.0,3.0,1.1102338194775798,0.0003541962870501,2.7209240297690706e-111
Belle II,5.0,3.0,1.1102338194775798,0.0003359183313605,6.129349299369916e-91
Belle II,5.0,3.0,1.1102338194775798,0.0003185835918377,1.7996249884513392e-74
Belle II,5.0,3.0,1.1102338194775798,0.0003021433947267,3.8287594958448645e-61
Belle II,5.0,3.0,1.1102338194775798,0.0002865515780345,2.3752280977295825e-50
Belle II,5.0,3.0,1.1102338194775798,0.0002717643619128,1.3287102623523858e-41
Belle II,5.0,3.0,1.1102338194775798,0.0002577402257298,1.6689374014557403e-34
Belle II,5.0,3.0,1.1102338194775798,0.000244439791486,9.807587781007487e-29
Belle II,5.0,3.0,1.1102338194775798,0.0002318257132448,4.863784405560326e-24
Belle II,5.0,3.0,1.1102338194775798,0.0002198625722709,3.274433287178835e-20
Belle II,5.0,3.0,1.1102338194775798,0.0002085167775782,4.4011769810916304e-17
Belle II,5.0,3.0,1.1102338194775798,0.0001977564716109,1.6195061139367033e-14
Belle II,5.0,3.0,1.1102338194775798,0.0001875514407915,2.1157039489659925e-12
Belle II,5.0,3.0,1.1102338194775798,0.0001778730306849,1.2123755437699303e-10
Belle II,5.0,3.0,1.1102338194775798,0.0001686940655401,3.591731492290556e-09
Belle II,5.0,3.0,1.1102338194775798,0.0001599887719846,6.202862577635269e-08
Belle II,5.0,3.0,1.1102338194775798,0.0001517327066555,6.811658315697215e-07
Belle II,5.0,3.0,1.1102338194775798,0.0001439026875663,5.093243160740352e-06
Belle II,5.0,3.0,1.1102338194775798,0.0001364767290142,2.752396058058318e-05
Belle II,5.0,3.0,1.1102338194775798,0.0001294339798471,0.0001134816583485
Belle II,5.0,3.0,1.1102338194775798,0.0001227546649167,0.0003746547002678
Belle II,5.0,3.0,1.1102338194775798,0.0001164200295519,0.0010318257443091
Belle II,5.0,3.0,1.1102338194775798,0.000110412286898,0.0024484446146763
Belle II,5.0,3.0,1.1102338194775798,0.0001047145679741,0.0051268271859653
Belle II,5.0,3.0,1.1102338194775798,9.93108743063084e-05,0.0096363780051177
Belle II,5.0,3.0,1.1102338194775798,9.418603300660996e-05,0.0164687866650524
Belle II,5.0,3.0,1.1102338194775798,8.932565416916003e-05,0.0258677032200775
Belle II,5.0,3.0,1.1102338194775798,8.471609046522223e-05,0.0377155858284716
Belle II,5.0,3.0,1.1102338194775798,8.034439882321661e-05,0.0515371949857507
Belle II,5.0,3.0,1.1102338194775798,7.619830408621254e-05,0.0666136431579128
Belle II,5.0,3.0,1.1102338194775798,7.22661645448411e-05,0.0821472643125554
Belle II,5.0,3.0,1.1102338194775798,6.853693924884878e-05,0.0974096151433264
Belle II,5.0,3.0,1.1102338194775798,6.500015700550577e-05,0.1118330826527604
Belle II,5.0,3.0,1.1102338194775798,6.164588697782223e-05,0.125041403941251
Belle II,5.0,3.0,1.1102338194775798,5.846471080001453e-05,0.1368357751176701
Belle II,5.0,3.0,1.1102338194775798,5.544769613192589e-05,0.1471583180518308
Belle II,5.0,3.0,1.1102338194775798,5.258637157814568e-05,0.1560500678555547
Belle II,5.0,3.0,1.1102338194775798,4.987270290140293e-05,0.1636133924788112
Belle II,5.0,3.0,1.1102338194775798,4.7299070463444774e-05,0.1699827767845795
Belle II,5.0,3.0,1.1102338194775798,4.485824783005658e-05,0.1753042713367612
Belle II,5.0,3.0,1.1102338194775798,4.2543381480148945e-05,0.1797222430316724
Belle II,5.0,3.0,1.1102338194775798,4.0347971561937786e-05,0.1833716166744378
Belle II,5.0,3.0,1.1102338194775798,3.826585364218305e-05,0.1863739354733692
Belle II,5.0,3.0,1.1102338194775798,3.62911813972402e-05,0.1888358974949046
Belle II,5.0,3.0,1.1102338194775798,3.4418410197323274e-05,0.1908492955850993
Belle II,5.0,3.0,1.1102338194775798,3.2642281537886046e-05,0.1924912892658792
Belle II,5.0,3.0,1.1102338194775798,3.095780827440664e-05,0.1938234751498973
Belle II,5.0,3.0,1.1102338194775798,2.9360260619116833e-05,0.1948870309101568
Belle II,5.0,3.0,1.1102338194775798,2.78451528603565e-05,0.1956892567574215
Belle II,5.0,3.0,1.1102338194775798,2.6408230767262956e-05,0.1961768534839333
Belle II,5.0,3.0,1.1102338194775798,2.5045459644428945e-05,0.196199410206342
Belle II,5.0,3.0,1.1102338194775798,2.375301300298854e-05,0.1954823435140619
Belle II,5.0,3.0,1.1102338194775798,2.2527261816320597e-05,0.1936365659010202
Belle II,5.0,3.0,1.1102338194775798,2.1364764330201233e-05,0.1902174361454762
Belle II,5.0,3.0,1.1102338194775798,2.0262256398793527e-05,0.1848150104346688
Belle II,5.0,3.0,1.1102338194775798,1.9216642319338997e-05,0.1771375437126678
Belle II,5.0,3.0,1.1102338194775798,1.8224986139816016e-05,0.1670609298778051
Belle II,5.0,3.0,1.1102338194775798,1.728450341515807e-05,0.1546488359200632
Belle II,5.0,3.0,1.1102338194775798,1.6392553388884323e-05,0.1401666503762924
Belle II,5.0,3.0,1.1102338194775798,1.5546631578189626e-05,0.1240946403299548
Belle II,5.0,3.0,1.1102338194775798,1.47443627416737e-05,0.1071138000446957
Belle II,5.0,3.0,1.1102338194775798,1.3983494209963838e-05,0.090034645750136
Belle II,5.0,3.0,1.1102338194775798,1.3261889560504374e-05,0.0736738487394457
Belle II,5.0,3.0,1.1102338194775798,1.257752261875251e-05,0.0587211906786433
Belle II,5.0,3.0,1.1102338194775798,1.1928471768936567e-05,0.0456456082842954
Belle II,5.0,3.0,1.1102338194775798,1.1312914558402076e-05,0.0346648829165473
Belle II,5.0,3.0,1.1102338194775798,1.072912258039534e-05,0.0257729358103214
Belle II,5.0,3.0,1.1102338194775798,1.0175456620915976e-05,0.0188008988108117
Belle II,5.0,3.0,1.1102338194775798,9.650362056011442e-06,0.0134864004540205
Belle II,5.0,3.0,1.1102338194775798,9.152364486589697e-06,0.0095333228687665
Belle II,5.0,3.0,1.1102338194775798,8.680065598493126e-06,0.0066541389782554
Belle II,5.0,3.0,1.1102338194775798,8.232139236209322e-06,0.004594440647143
Belle II,5.0,3.0,1.1102338194775798,7.807327679194225e-06,0.0031432484972966
Belle II,5.0,3.0,1.1102338194775798,7.404438110352001e-06,0.0021338247780683
Belle II,5.0,3.0,1.1102338194775798,7.02233926675555e-06,0.0014391973758995
Belle II,5.0,3.0,1.1102338194775798,6.659958263203388e-06,0.0009654616002008
Belle II,5.0,3.0,1.1102338194775798,6.3162775796937455e-06,0.0006447696325805
Belle II,5.0,3.0,1.1102338194775798,5.990332204357164e-06,0.0004290112563369
Belle II,5.0,3.0,1.1102338194775798,5.6812069238252936e-06,0.0002845851528804
Belle II,5.0,3.0,1.1102338194775798,5.388033753427548e-06,0.0001883097168128
Belle II,5.0,3.0,1.1102338194775798,5.109989500000001e-06,0.0001243503787542
Belle II,5.0,3.0,1.5,0.0010219979,0.0
Belle II,5.0,3.0,1.5,0.0009692586900926,0.0
Belle II,5.0,3.0,1.5,0.0009192410359356,0.0
Belle II,5.0,3.0,1.5,0.0008718044942855,0.0
Belle II,5.0,3.0,1.5,0.000826815869336,0.0
Belle II,5.0,3.0,1.5,0.0007841488387211,0.0
Belle II,5.0,3.0,1.5,0.000743683598818,0.0
Belle II,5.0,3.0,1.5,0.0007053065283536,0.0
Belle II,5.0,3.0,1.5,0.0006689098693704,0.0
Belle II,5.0,3.0,1.5,0.0006343914246555,0.0
Belle II,5.0,3.0,1.5,0.0006016542707843,0.0
Belle II,5.0,3.0,1.5,0.0005706064859713,0.0
Belle II,5.0,3.0,1.5,0.0005411608919655,0.0
Belle II,5.0,3.0,1.5,0.0005132348092651,0.0
Belle II,5.0,3.0,1.5,0.0004867498249637,0.0
Belle II,5.0,3.0,1.5,0.0004616315725767,0.0
Belle II,5.0,3.0,1.5,0.0004378095232301,0.0
Belle II,5.0,3.0,1.5,0.0004152167876236,0.0
Belle II,5.0,3.0,1.5,0.0003937899282146,6.934263462032906e-286
Belle II,5.0,3.0,1.5,0.0003734687810934,3.444778950371442e-232
Belle II,5.0,3.0,1.5,0.0003541962870501,9.527016112926036e-189
Belle II,5.0,3.0,1.5,0.0003359183313605,1.336309344271028e-153
Belle II,5.0,3.0,1.5,0.0003185835918377,3.667321403208969e-125
Belle II,5.0,3.0,1.5,0.0003021433947267,3.7897387439573496e-102
Belle II,5.0,3.0,1.5,0.0002865515780345,1.6139792391552857e-83
Belle II,5.0,3.0,1.5,0.0002717643619128,1.958925660537655e-68
Belle II,5.0,3.0,1.5,0.0002577402257298,3.227055597582069e-56
Belle II,5.0,3.0,1.5,0.000244439791486,2.5425939967191392e-46
Belle II,5.0,3.0,1.5,0.0002318257132448,2.650448908542888e-38
Belle II,5.0,3.0,1.5,0.0002198625722709,8.326413279564615e-32
Belle II,5.0,3.0,1.5,0.0002085167775782,1.5361770931656152e-26
Belle II,5.0,3.0,1.5,0.0001977564716109,2.8623731306965033e-22
Belle II,5.0,3.0,1.5,0.0001875514407915,8.392930238677911e-19
Belle II,5.0,3.0,1.5,0.0001778730306849,5.592646261298167e-16
Belle II,5.0,3.0,1.5,0.0001686940655401,1.153269893106076e-13
Belle II,5.0,3.0,1.5,0.0001599887719846,9.520741453543758e-12
Belle II,5.0,3.0,1.5,0.0001517327066555,3.8609476378642144e-10
Belle II,5.0,3.0,1.5,0.0001439026875663,8.948764156778927e-09
Belle II,5.0,3.0,1.5,0.0001364767290142,1.3176161027918042e-07
Belle II,5.0,3.0,1.5,0.0001294339798471,1.322737915212458e-06
Belle II,5.0,3.0,1.5,0.0001227546649167,9.493776763362734e-06
Belle II,5.0,3.0,1.5,0.0001164200295519,5.052884516457094e-05
Belle II,5.0,3.0,1.5,0.000110412286898,0.0002062630984931
Belle II,5.0,3.0,1.5,0.0001047145679741,0.0006677478338814
Belle II,5.0,3.0,1.5,9.93108743063084e-05,0.0017710299561819
Belle II,5.0,3.0,1.5,9.418603300660996e-05,0.0039663876272085
Belle II,5.0,3.0,1.5,8.932565416916003e-05,0.0077070433956916
Belle II,5.0,3.0,1.5,8.471609046522223e-05,0.0133032232179236
Belle II,5.0,3.0,1.5,8.034439882321661e-05,0.0208143660323167
Belle II,5.0,3.0,1.5,7.619830408621254e-05,0.0300258885004135
Belle II,5.0,3.0,1.5,7.22661645448411e-05,0.0405076429124113
Belle II,5.0,3.0,1.5,6.853693924884878e-05,0.0517171966461392
Belle II,5.0,3.0,1.5,6.500015700550577e-05,0.0631054421970707
Belle II,5.0,3.0,1.5,6.164588697782223e-05,0.0741957879338658
Belle II,5.0,3.0,1.5,5.846471080001453e-05,0.0846268036793322
Belle II,5.0,3.0,1.5,5.544769613192589e-05,0.0941622212172365
Belle II,5.0,3.0,1.5,5.258637157814568e-05,0.1026787901366107
Belle II,5.0,3.0,1.5,4.987270290140293e-05,0.1101430765820137
Belle II,5.0,3.0,1.5,4.7299070463444774e-05,0.1165856804240093
Belle II,5.0,3.0,1.5,4.485824783005658e-05,0.1220779386337287
Belle II,5.0,3.0,1.5,4.2543381480148945e-05,0.1267133349286215
Belle II,5.0,3.0,1.5,4.0347971561937786e-05,0.1305939794909954
Belle II,5.0,3.0,1.5,3.826585364218305e-05,0.1338215592259644
Belle II,5.0,3.0,1.5,3.62911813972402e-05,0.1364918073408566
Belle II,5.0,3.0,1.5,3.4418410197323274e-05,0.1386915318039278
Belle II,5.0,3.0,1.5,3.2642281537886046e-05,0.1404973838408079
Belle II,5.0,3.0,1.5,3.095780827440664e-05,0.1419757057424369
Belle II,5.0,3.0,1.5,2.9360260619116833e-05,0.1431827817293882
Belle II,5.0,3.0,1.5,2.78451528603565e-05,0.1441642425065277
Belle II,5.0,3.0,1.5,2.6408230767262956e-05,0.1449509201331773
Belle II,5.0,3.0,1.5,2.5045459644428945e-05,0.1455462372603636
Belle II,5.0,3.0,1.5,2.375301300298854e-05,0.1458972096849956
Belle II,5.0,3.0,1.5,2.2527261816320597e-05,0.1458405582198933
Belle II,5.0,3.0,1.5,2.1364764330201233e-05,0.1450322144177566
Belle II,5.0,3.0,1.5,2.0262256398793527e-05,0.1429112558988273
Belle II,5.0,3.0,1.5,1.9216642319338997e-05,0.1387773741619446
Belle II,5.0,3.0,1.5,1.8224986139816016e-05,0.1320111574461819
Belle II,5.0,3.0,1.5,1.728450341515807e-05,0.1223520019471702
Belle II,5.0,3.0,1.5,1.6392553388884323e-05,0.1100751506487556
Belle II,5.0,3.0,1.5,1.5546631578189626e-05,0.0959591616715739
Belle II,5.0,3.0,1.5,1.47443627416737e-05,0.0810674494769499
Belle II,5.0,3.0,1.5,1.3983494209963838e-05,0.0664671668041716
Belle II,5.0,3.0,1.5,1.3261889560504374e-05,0.0530100038672689
Belle II,5.0,3.0,1.5,1.257752261875251e-05,0.041232041647508
Belle II,5.0,3.0,1.5,1.1928471768936567e-05,0.0313604025658818
Belle II,5.0,3.0,1.5,1.1312914558402076e-05,0.0233814778337133
Belle II,5.0,3.0,1.5,1.072912258039534e-05,0.0171269359567049
Belle II,5.0,3.0,1.5,1.0175456620915976e-05,0.0123502763584415
Belle II,5.0,3.0,1.5,9.650362056011442e-06,0.0087830309110062
Belle II,5.0,3.0,1.5,9.152364486589697e-06,0.0061700564718711
Belle II,5.0,3.0,1.5,8.680065598493126e-06,0.0042880042139586
Belle II,5.0,3.0,1.5,8.232139236209322e-06,0.0029521186564439
Belle II,5.0,3.0,1.5,7.807327679194225e-06,0.0020158918992969
Belle II,5.0,3.0,1.5,7.404438110352001e-06,0.0013669414330393
Belle II,5.0,3.0,1.5,7.02233926675555e-06,0.0009213572014682
Belle II,5.0,3.0,1.5,6.659958263203388e-06,0.0006178732919179
Belle II,5.0,3.0,1.5,6.3162775796937455e-06,0.0004125856926869
Belle II,5.0,3.0,1.5,5.990332204357164e-06,0.0002745216221634
Belle II,5.0,3.0,1.5,5.6812069238252936e-06,0.0001821160024799
Belle II,5.0,3.0,1.5,5.388033753427548e-06,0.0001205178318427
Belle II,5.0,3.0,1.5,5.109989500000001e-06,7.959280677587467e-05
EIC Ee=10 GeV,5.0,3.0,0.1,0.0010219979,2.687373419862638e-10
EIC Ee=10 GeV,5.0,3.0,0.1,0.0009692586900926,1.0770153003520569e-08
EIC Ee=10 GeV,5.0,3.0,0.1,0.0009192410359356,2.2315676335506674e-07
EIC Ee=10 GeV,5.0,3.0,0.1,0.0008718044942855,2.6981002294004445e-06
EIC Ee=10 GeV,5.0,3.0,0.1,0.000826815869336,2.104406505398744e-05
EIC Ee=10 GeV,5.0,3.0,0.1,0.0007841488387211,0.0001150284050632
EIC Ee=10 GeV,5.0,3.0,0.1,0.000743683598818,0.0004713014110698
EIC Ee=10 GeV,5.0,3.0,0.1,0.0007053065283536,0.0015265760673247
EIC Ee=10 GeV,5.0,3.0,0.1,0.0006689098693704,0.004073238266368
EIC Ee=10 GeV,5.0,3.0,0.1,0.0006343914246555,0.009242235707554
EIC Ee=10 GeV,5.0,3.0,0.1,0.0006016542707843,0.0182896129516903
EIC Ee=10 GeV,5.0,3.0,0.1,0.0005706064859713,0.0322350271728004
EIC Ee=10 GeV,5.0,3.0,0.1,0.0005411608919655,0.0515213163504414
EIC Ee=10 GeV,5.0,3.0,0.1,0.0005132348092651,0.0758655960883508
EIC Ee=10 GeV,5.0,3.0,0.1,0.0004867498249637,0.1043501547423384
EIC Ee=10 GeV,5.0,3.0,0.1,0.0004616315725767,0.135668900726938
EIC Ee=10 GeV,5.0,3.0,0.1,0.0004378095232301,0.1684005566937609
EIC Ee=10 GeV,5.0,3.0,0.1,0.0004152167876236,0.2012202782661836
EIC Ee=10 GeV,5.0,3.0,0.1,0.0003937899282146,0.233023949533779
EIC Ee=10 GeV,5.0,3.0,0.1,0.0003734687810934,0.2629785754352698
EIC Ee=10 GeV,5.0,3.0,0.1,0.0003541962870501,0.2905230687855603
EIC Ee=10 GeV,5.0,3.0,0.1,0.0003359183313605,0.3153402298732162
EIC Ee=10 GeV,5.0,3.0,0.1,0.0003185835918377,0.3373143864961286
EIC Ee=10 GeV,5.0,3.0,0.1,0.0003021433947267,0.356484276810454
EIC Ee=10 GeV,5.0,3.0,0.1,0.0002865515780345,0.3729974915028579
EIC Ee=10 GeV,5.0,3.0,0.1,0.0002717643619128,0.3870704054362481
EIC Ee=10 GeV,5.0,3.0,0.1,0.0002577402257298,0.398955601807593
EIC Ee=10 GeV,5.0,3.0,0.1,0.000244439791486,0.4089172706204169
EIC Ee=10 GeV,5.0,3.0,0.1,0.0002318257132448,0.4172140051313621
EIC Ee=10 GeV,5.0,3.0,0.1,0.0002198625722709,0.4240878266783303
EIC Ee=10 GeV,5.0,3.0,0.1,0.0002085167775782,0.429758058814765
EIC Ee=10 GeV,5.0,3.0,0.1,0.0001977564716109,0.4344187226950778
EIC Ee=10 GeV,5.0,3.0,0.1,0.0001875514407915,0.4382383175285195
EIC Ee=10 GeV,5.0,3.0,0.1,0.0001778730306849,0.4413610919843736
EIC Ee=10 GeV,5.0,3.0,0.1,0.0001686940655401,0.4439091482956419
EIC Ee=10 GeV,5.0,3.0,0.1,0.0001599887719846,0.4459849224120051
EIC Ee=10 GeV,5.0,3.0,0.1,0.0001517327066555,0.4476737418834954
EIC Ee=10 GeV,5.0,3.0,0.1,0.0001439026875663,0.4490462799090061
EIC Ee=10 GeV,5.0,3.0,0.1,0.0001364767290142,0.4501608053555325
EIC Ee=10 GeV,5.0,3.0,0.1,0.0001294339798471,0.4510651751312447
EIC Ee=10 GeV,5.0,3.0,0.1,0.0001227546649167,0.451798454388331
EIC Ee=10 GeV,5.0,3.0,0.1,0.0001164200295519,0.4523914265514036
EIC Ee=10 GeV,5.0,3.0,0.1,0.000110412286898,0.4528628386270627
EIC Ee=10 GeV,5.0,3.0,0.1,0.0001047145679741,0.4532037099997199
EIC Ee=10 GeV,5.0,3.0,0.1,9.93108743063084e-05,0.4533411391954133
EIC Ee=10 GeV,5.0,3.0,0.1,9.418603300660996e-05,0.4530852639307489
EIC Ee=10 GeV,5.0,3.0,0.1,8.932565416916003e-05,0.4520834689691829
EIC Ee=10 GeV,5.0,3.0,0.1,8.471609046522223e-05,0.4498112670605816
EIC Ee=10 GeV,5.0,3.0,0.1,8.034439882321661e-05,0.445608091016419
EIC Ee=10 GeV,5.0,3.0,0.1,7.619830408621254e-05,0.4387384751828961
EIC Ee=10 GeV,5.0,3.0,0.1,7.22661645448411e-05,0.4284536999657591
EIC Ee=10 GeV,5.0,3.0,0.1,6.853693924884878e-05,0.4140515469796438
EIC Ee=10 GeV,5.0,3.0,0.1,6.500015700550577e-05,0.3949610657744425
EIC Ee=10 GeV,5.0,3.0,0.1,6.164588697782223e-05,0.3708810949362966
EIC Ee=10 GeV,5.0,3.0,0.1,5.846471080001453e-05,0.3419504961962163
EIC Ee=10 GeV,5.0,3.0,0.1,5.544769613192589e-05,0.308860708036022
EIC Ee=10 GeV,5.0,3.0,0.1,5.258637157814568e-05,0.272823921268474
EIC Ee=10 GeV,5.0,3.0,0.1,4.987270290140293e-05,0.2353968526243663
EIC Ee=10 GeV,5.0,3.0,0.1,4.7299070463444774e-05,0.1982393494377741
EIC Ee=10 GeV,5.0,3.0,0.1,4.485824783005658e-05,0.162890316412123
EIC Ee=10 GeV,5.0,3.0,0.1,4.2543381480148945e-05,0.1306000627535653
EIC Ee=10 GeV,5.0,3.0,0.1,4.0347971561937786e-05,0.1022268681164372
EIC Ee=10 GeV,5.0,3.0,0.1,3.826585364218305e-05,0.0781996967419011
EIC Ee=10 GeV,5.0,3.0,0.1,3.62911813972402e-05,0.0585467733154057
EIC Ee=10 GeV,5.0,3.0,0.1,3.4418410197323274e-05,0.042978117823445
EIC Ee=10 GeV,5.0,3.0,0.1,3.2642281537886046e-05,0.030996811577516
EIC Ee=10 GeV,5.0,3.0,0.1,3.095780827440664e-05,0.0220100950749655
EIC Ee=10 GeV,5.0,3.0,0.1,2.9360260619116833e-05,0.0154189456192736
EIC Ee=10 GeV,5.0,3.0,0.1,2.78451528603565e-05,0.0106771474167733
EIC Ee=10 GeV,5.0,3.0,0.1,2.6408230767262956e-05,0.0073213165996362
EIC Ee=10 GeV,5.0,3.0,0.1,2.5045459644428945e-05,0.0049789443051108
EIC Ee=10 GeV,5.0,3.0,0.1,2.375301300298854e-05,0.00336273924428
EIC Ee=10 GeV,5.0,3.0,0.1,2.2527261816320597e-05,0.0022582236500619
EIC Ee=10 GeV,5.0,3.0,0.1,2.1364764330201233e-05,0.0015093549863658
EIC Ee=10 GeV,5.0,3.0,0.1,2.0262256398793527e-05,0.0010049175065355
EIC Ee=10 GeV,5.0,3.0,0.1,1.9216642319338997e-05,0.0006669413110463
EIC Ee=10 GeV,5.0,3.0,0.1,1.8224986139816016e-05,0.0004414838345206
EIC Ee=10 GeV,5.0,3.0,0.1,1.728450341515807e-05,0.000291621662235
EIC Ee=10 GeV,5.0,3.0,0.1,1.6392553388884323e-05,0.000192297389181
EIC Ee=10 GeV,5.0,3.0,0.1,1.5546631578189626e-05,0.000126623887903
EIC Ee=10 GeV,5.0,3.0,0.1,1.47443627416737e-05,8.328389290011453e-05
EIC Ee=10 GeV,5.0,3.0,0.1,1.3983494209963838e-05,5.472715818766157e-05
EIC Ee=10 GeV,5.0,3.0,0.1,1.3261889560504374e-05,3.593497572702011e-05
EIC Ee=10 GeV,5.0,3.0,0.1,1.257752261875251e-05,2.3581220310654905e-05
EIC Ee=10 GeV,5.0,3.0,0.1,1.1928471768936567e-05,1.5466781287836575e-05
EIC Ee=10 GeV,5.0,3.0,0.1,1.1312914558402076e-05,1.0140495845584814e-05
EIC Ee=10 GeV,5.0,3.0,0.1,1.072912258039534e-05,6.646257226128886e-06
EIC Ee=10 GeV,5.0,3.0,0.1,1.0175456620915976e-05,4.354924908605365e-06
EIC Ee=10 GeV,5.0,3.0,0.1,9.650362056011442e-06,2.8529328052696785e-06
EIC Ee=10 GeV,5.0,3.0,0.1,9.152364486589697e-06,1.868647589799766e-06
EIC Ee=10 GeV,5.0,3.0,0.1,8.680065598493126e-06,1.2237777395749438e-06
EIC Ee=10 GeV,5.0,3.0,0.1,8.232139236209322e-06,8.0136163920736e-07
EIC Ee=10 GeV,5.0,3.0,0.1,7.807327679194225e-06,5.247044846605458e-07
EIC Ee=10 GeV,5.0,3.0,0.1,7.404438110352001e-06,3.435332804911605e-07
EIC Ee=10 GeV,5.0,3.0,0.1,7.02233926675555e-06,2.2490380930035977e-07
EIC Ee=10 GeV,5.0,3.0,0.1,6.659958263203388e-06,1.4723251495186025e-07
EIC Ee=10 GeV,5.0,3.0,0.1,6.3162775796937455e-06,9.638148126503049e-08
EIC Ee=10 GeV,5.0,3.0,0.1,5.990332204357164e-06,6.309132736840835e-08
EIC Ee=10 GeV,5.0,3.0,0.1,5.6812069238252936e-06,4.1298527626034914e-08
EIC Ee=10 GeV,5.0,3.0,0.1,5.388033753427548e-06,2.703276317594763e-08
EIC Ee=10 GeV,5.0,3.0,0.1,5.109989500000001e-06,1.7694528836824988e-08
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0010219979,2.594451890528445e-16
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0009692586900926,1.159335287889816e-13
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0009192410359356,1.6960986564906264e-11
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0008718044942855,1.0150129921717043e-09
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.000826815869336,2.9930594925574946e-08
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0007841488387211,5.036470545045902e-07
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.000743683598818,5.3881123746667855e-06
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0007053065283536,3.9602765005739614e-05
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0006689098693704,0.0002120290325079
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0006343914246555,0.0008669346895015
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0006016542707843,0.0028157641169214
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0005706064859713,0.0075075409740787
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0005411608919655,0.016895096490662
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0005132348092651,0.0328775206399143
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0004867498249637,0.0565368305791421
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0004616315725767,0.0876169319834443
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0004378095232301,0.1245467597032543
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0004152167876236,0.164933050071831
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0003937899282146,0.2062056117839129
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0003734687810934,0.2461334361788354
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0003541962870501,0.2830994072731163
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0003359183313605,0.3161546723202296
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0003185835918377,0.3449280713370526
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0003021433947267,0.3694701071506311
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0002865515780345,0.3900921246348575
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0002717643619128,0.4072349687051306
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0002577402257298,0.4213779778221075
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.000244439791486,0.4329845126531099
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0002318257132448,0.4424743993573785
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0002198625722709,0.4502135458966
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0002085167775782,0.4565132543022659
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0001977564716109,0.461634324988997
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0001875514407915,0.4657930762979645
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0001778730306849,0.4691677441423358
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0001686940655401,0.4719045227130439
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0001599887719846,0.4741229433436715
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0001517327066555,0.4759205117264796
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0001439026875663,0.4773766294192551
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0001364767290142,0.4785558700256369
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0001294339798471,0.4795106942694101
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0001227546649167,0.480283687478383
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0001164200295519,0.4809093949663606
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.000110412286898,0.4814158070374397
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,0.0001047145679741,0.4818254248482683
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,9.93108743063084e-05,0.482155329949653
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,9.418603300660996e-05,0.482414313782305
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,8.932565416916003e-05,0.4825931156517153
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,8.471609046522223e-05,0.4826434833235267
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,8.034439882321661e-05,0.4824463804374266
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,7.619830408621254e-05,0.481778292445745
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,7.22661645448411e-05,0.4802889628240201
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,6.853693924884878e-05,0.4774928025717327
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,6.500015700550577e-05,0.4727505332242998
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,6.164588697782223e-05,0.4652129676356101
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,5.846471080001453e-05,0.4537649555324189
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,5.544769613192589e-05,0.4371099003888505
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,5.258637157814568e-05,0.4141178425229517
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,4.987270290140293e-05,0.3843421200323227
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,4.7299070463444774e-05,0.3483938011277914
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,4.485824783005658e-05,0.3079185571544309
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,4.2543381480148945e-05,0.265199458435044
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,4.0347971561937786e-05,0.2226260287600204
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,3.826585364218305e-05,0.1822682943069399
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,3.62911813972402e-05,0.145653042854653
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,3.4418410197323274e-05,0.1137115922802535
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,3.2642281537886046e-05,0.0868280882341208
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,3.095780827440664e-05,0.064937323293195
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,2.9360260619116833e-05,0.0476461671422648
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,2.78451528603565e-05,0.0343609682707946
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,2.6408230767262956e-05,0.0244034875660664
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,2.5045459644428945e-05,0.0171013452970363
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,2.375301300298854e-05,0.0118469209722321
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,2.2527261816320597e-05,0.008126814849635
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,2.1364764330201233e-05,0.0055289413024703
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,2.0262256398793527e-05,0.0037355683561047
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,1.9216642319338997e-05,0.0025094078594123
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,1.8224986139816016e-05,0.001677713690063
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,1.728450341515807e-05,0.0011172777732214
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,1.6392553388884323e-05,0.0007416625667945
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,1.5546631578189626e-05,0.0004910289801517
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,1.47443627416737e-05,0.000324394288686
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,1.3983494209963838e-05,0.000213932749259
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,1.3261889560504374e-05,0.0001408837934953
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,1.257752261875251e-05,9.267027204050696e-05
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,1.1928471768936567e-05,6.0898997077682245e-05
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,1.1312914558402076e-05,3.9989622112092906e-05
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,1.072912258039534e-05,2.624307440549382e-05
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,1.0175456620915976e-05,1.7213271665851513e-05
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,9.650362056011442e-06,1.128586611904829e-05
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,9.152364486589697e-06,7.397121853390837e-06
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,8.680065598493126e-06,4.8470148571888785e-06
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,8.232139236209322e-06,3.175351102845194e-06
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,7.807327679194225e-06,2.0798542776032618e-06
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,7.404438110352001e-06,1.3621104985366267e-06
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,7.02233926675555e-06,8.919526784717597e-07
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,6.659958263203388e-06,5.840242146719976e-07
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,6.3162775796937455e-06,3.823729593397957e-07
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,5.990332204357164e-06,2.5033236990779746e-07
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,5.6812069238252936e-06,1.6387979899164626e-07
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,5.388033753427548e-06,1.0727943970250755e-07
EIC Ee=10 GeV,5.0,3.0,0.1351066751601771,5.109989500000001e-06,7.022529014318303e-08
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0010219979,1.093030250705081e-24
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0009692586900926,2.9858799166510933e-22
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0009192410359356,2.295059256292908e-19
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0008718044942855,3.262422539733488e-16
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.000826815869336,1.3847316817687564e-13
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0007841488387211,1.986734680705607e-11
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.000743683598818,1.1744547025393792e-09
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0007053065283536,3.377589054042422e-08
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0006689098693704,5.42188797779608e-07
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0006343914246555,5.433954890392941e-06
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0006016542707843,3.716500360899764e-05
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0005706064859713,0.0001858444872278
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0005411608919655,0.0007164004999669
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0005132348092651,0.0022182165443877
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0004867498249637,0.0057011372544758
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0004616315725767,0.0124986449568996
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0004378095232301,0.023923415313282
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0004152167876236,0.0407962397823877
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0003937899282146,0.0630848980976504
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0003734687810934,0.0898449635902109
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0003541962870501,0.1194838734279451
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0003359183313605,0.1501964707823596
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0003185835918377,0.1803639298445059
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0003021433947267,0.2087837631272699
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0002865515780345,0.2347185425227984
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0002717643619128,0.2578268238217878
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0002577402257298,0.2780509196902574
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.000244439791486,0.2955108395595288
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0002318257132448,0.310424134178605
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0002198625722709,0.3230526474771413
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0002085167775782,0.3336698752427045
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0001977564716109,0.3425419941063405
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0001875514407915,0.3499173708267758
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0001778730306849,0.3560212498684983
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0001686940655401,0.3610536470311177
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0001599887719846,0.3651892594122436
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0001517327066555,0.3685786317612433
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0001439026875663,0.3713500626266396
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0001364767290142,0.3736118876508622
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0001294339798471,0.3754548872145422
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0001227546649167,0.3769546492418023
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0001164200295519,0.3781737819224998
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.000110412286898,0.3791639185410129
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,0.0001047145679741,0.3799674900931701
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,9.93108743063084e-05,0.3806192625671278
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,9.418603300660996e-05,0.3811476348619081
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,8.932565416916003e-05,0.381575589633426
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,8.471609046522223e-05,0.3819206568253904
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,8.034439882321661e-05,0.3821916532183632
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,7.619830408621254e-05,0.3823774493708045
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,7.22661645448411e-05,0.3824222375924976
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,6.853693924884878e-05,0.3821854958200514
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,6.500015700550577e-05,0.3813925278544333
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,6.164588697782223e-05,0.3795927136183317
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,5.846471080001453e-05,0.3761528690439779
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,5.544769613192589e-05,0.3703075973682049
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,5.258637157814568e-05,0.361264853193099
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,4.987270290140293e-05,0.3483446652552825
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,4.7299070463444774e-05,0.3311238069817472
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,4.485824783005658e-05,0.3095552012731327
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,4.2543381480148945e-05,0.2840230801932725
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,4.0347971561937786e-05,0.255308669741434
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,3.826585364218305e-05,0.2244868454549199
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,3.62911813972402e-05,0.1928042219612195
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,3.4418410197323274e-05,0.1615633760704402
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,3.2642281537886046e-05,0.131999887970502
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,3.095780827440664e-05,0.1051466321450662
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,2.9360260619116833e-05,0.0817159206384609
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,2.78451528603565e-05,0.0620421606927698
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,2.6408230767262956e-05,0.0461028189936004
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,2.5045459644428945e-05,0.0336007877077742
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,2.375301300298854e-05,0.0240728239317354
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,2.2527261816320597e-05,0.0169912956322259
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,2.1364764330201233e-05,0.0118403152794206
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,2.0262256398793527e-05,0.0081616056404064
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,1.9216642319338997e-05,0.0055745714177511
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,1.8224986139816016e-05,0.0037785491682969
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,1.728450341515807e-05,0.002544952276954
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,1.6392553388884323e-05,0.0017051169995401
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,1.5546631578189626e-05,0.0011375017617417
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,1.47443627416737e-05,0.0007561541843918
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,1.3983494209963838e-05,0.0005011974753574
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,1.3261889560504374e-05,0.0003314200777597
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,1.257752261875251e-05,0.0002187310346139
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,1.1928471768936567e-05,0.0001441317510853
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,1.1312914558402076e-05,9.485368266767684e-05
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,1.072912258039534e-05,6.235886112256484e-05
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,1.0175456620915976e-05,4.096155903093713e-05
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,9.650362056011442e-06,2.688798000318847e-05
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,9.152364486589697e-06,1.7640033826195683e-05
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,8.680065598493126e-06,1.156766713043284e-05
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,8.232139236209322e-06,7.582881762807332e-06
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,7.807327679194225e-06,4.969296674158117e-06
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,7.404438110352001e-06,3.255757372847541e-06
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,7.02233926675555e-06,2.132678142681403e-06
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,6.659958263203388e-06,1.3967888187528e-06
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,6.3162775796937455e-06,9.147054378410124e-07
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,5.990332204357164e-06,5.989455229077128e-07
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,5.6812069238252936e-06,3.921546902051659e-07
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,5.388033753427548e-06,2.56742872207825e-07
EIC Ee=10 GeV,5.0,3.0,0.1825381367283761,5.109989500000001e-06,1.680799161717884e-07
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0010219979,5.866832853188938e-34
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0009692586900926,4.4078918369499274e-30
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0009192410359356,7.478765290456037e-27
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0008718044942855,3.812738953590636e-24
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.000826815869336,8.943431709159856e-22
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0007841488387211,9.142924777827848e-19
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.000743683598818,9.683815900336665e-16
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0007053065283536,3.071778703922692e-13
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0006689098693704,3.480100408682443e-11
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0006343914246555,1.707153654584786e-09
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0006016542707843,4.2429865689847895e-08
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0005706064859713,6.068875836264377e-07
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0005411608919655,5.53729151776612e-06
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0005132348092651,3.500492499894436e-05
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0004867498249637,0.0001637764916095
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0004616315725767,0.0005976606292975
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0004378095232301,0.0017733447192647
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0004152167876236,0.0044213296780193
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0003937899282146,0.0095096326996691
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0003734687810934,0.0180309370354941
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0003541962870501,0.0306972571676495
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0003359183313605,0.0476851717346173
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0003185835918377,0.0685568962593345
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0003021433947267,0.0923797121048846
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0002865515780345,0.1179633706809855
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0002717643619128,0.14410269513011
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0002577402257298,0.1697498380568435
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.000244439791486,0.1940983015356207
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0002318257132448,0.2165980446387976
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0002198625722709,0.236930357598922
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0002085167775782,0.2549651453985096
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0001977564716109,0.2707143194577111
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0001875514407915,0.2842884316245218
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0001778730306849,0.2958598454032479
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0001686940655401,0.3056335838802455
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0001599887719846,0.3138257285848873
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0001517327066555,0.3206485090910594
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0001439026875663,0.3263008694768253
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0001364767290142,0.3309632229476089
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0001294339798471,0.3347952112236668
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0001227546649167,0.3379354821447733
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0001164200295519,0.3405027213208563
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.000110412286898,0.3425973811360612
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,0.0001047145679741,0.3443037237977318
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,9.93108743063084e-05,0.3456919294405537
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,9.418603300660996e-05,0.3468201184453434
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,8.932565416916003e-05,0.3477362052784506
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,8.471609046522223e-05,0.3484795443055393
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,8.034439882321661e-05,0.3490823308085057
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,7.619830408621254e-05,0.3495705485036668
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,7.22661645448411e-05,0.3499634207019125
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,6.853693924884878e-05,0.3502681641209068
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,6.500015700550577e-05,0.3504642984008707
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,6.164588697782223e-05,0.3504726157461993
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,5.846471080001453e-05,0.350111054622933
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,5.544769613192589e-05,0.3490514314735138
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,5.258637157814568e-05,0.3468006198274349
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,4.987270290140293e-05,0.3427251820612129
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,4.7299070463444774e-05,0.3361176248451474
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,4.485824783005658e-05,0.3262895569918774
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,4.2543381480148945e-05,0.3126873036951361
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,4.0347971561937786e-05,0.2950283526656801
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,3.826585364218305e-05,0.273424792427808
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,3.62911813972402e-05,0.2484301977630252
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,3.4418410197323274e-05,0.2209738464909642
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,3.2642281537886046e-05,0.192212775014651
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,3.095780827440664e-05,0.1633680534157286
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,2.9360260619116833e-05,0.1355899478245595
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,2.78451528603565e-05,0.1098570881886043
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,2.6408230767262956e-05,0.0869009970122332
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,2.5045459644428945e-05,0.0671588191871293
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,2.375301300298854e-05,0.050766429670665
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,2.2527261816320597e-05,0.0375965704180761
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,2.1364764330201233e-05,0.0273305961874463
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,2.0262256398793527e-05,0.0195422266527405
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,1.9216642319338997e-05,0.013772871920002
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,1.8224986139816016e-05,0.0095866194175638
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,1.728450341515807e-05,0.0066023275078434
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,1.6392553388884323e-05,0.0045064935764161
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,1.5546631578189626e-05,0.0030529779090691
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,1.47443627416737e-05,0.0020554144844665
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,1.3983494209963838e-05,0.0013766812306892
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,1.3261889560504374e-05,0.0009181640189742
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,1.257752261875251e-05,0.0006102257271213
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,1.1928471768936567e-05,0.0004044072837029
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,1.1312914558402076e-05,0.0002673825082909
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,1.072912258039534e-05,0.0001764492627185
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,1.0175456620915976e-05,0.0001162607814227
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,9.650362056011442e-06,7.650661183962977e-05
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,9.152364486589697e-06,5.029441787644251e-05
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,8.680065598493126e-06,3.303539031673956e-05
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,8.232139236209322e-06,2.1684335382348576e-05
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,7.807327679194225e-06,1.422575209967602e-05
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,7.404438110352001e-06,9.328500279917376e-06
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,7.02233926675555e-06,6.114943341696939e-06
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,6.659958263203388e-06,4.00725246090297e-06
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,6.3162775796937455e-06,2.6254192282763904e-06
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,5.990332204357164e-06,1.7197597697996191e-06
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,5.6812069238252936e-06,1.1263408969933226e-06
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,5.388033753427548e-06,7.375944584944561e-07
EIC Ee=10 GeV,5.0,3.0,0.246621207433047,5.109989500000001e-06,4.829715051724607e-07
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0010219979,3.08683179856113e-50
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0009692586900926,1.7240204732172374e-43
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0009192410359356,6.173961718944987e-38
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0008718044942855,2.325546422773428e-33
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.000826815869336,1.4196405310644678e-29
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0007841488387211,2.037525981481306e-26
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.000743683598818,9.346252554675797e-24
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0007053065283536,4.144913533603861e-21
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0006689098693704,9.563418768790469e-18
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0006343914246555,7.927429359620428e-15
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0006016542707843,1.942240492979147e-12
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0005706064859713,1.7570278890134956e-10
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0005411608919655,7.166190845455094e-09
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0005132348092651,1.552115275349054e-07
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0004867498249637,2.0253625889180214e-06
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0004616315725767,1.748760492086935e-05
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0004378095232301,0.0001071656181508
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0004152167876236,0.000491832763234
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0003937899282146,0.0017629880872344
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0003734687810934,0.0051058967279185
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0003541962870501,0.0122985194169892
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0003359183313605,0.0252860945880252
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0003185835918377,0.0454494945597737
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0003021433947267,0.0729940907887211
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0002865515780345,0.106828330821497
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0002717643619128,0.144931979858657
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0002577402257298,0.1849209629076363
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.000244439791486,0.2245345876880496
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0002318257132448,0.2619506049215461
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0002198625722709,0.2959380597216288
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0002085167775782,0.3258691581266453
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0001977564716109,0.3516197212609239
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0001875514407915,0.3734110904919847
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0001778730306849,0.3916517060542314
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0001686940655401,0.4068158205248968
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0001599887719846,0.4193690229559235
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0001517327066555,0.4297321536236271
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0001439026875663,0.4382696694187056
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0001364767290142,0.4452905879501846
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0001294339798471,0.4510544430696621
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0001227546649167,0.4557783595018829
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0001164200295519,0.4596436490348977
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.000110412286898,0.4628014831536395
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,0.0001047145679741,0.4653776599668206
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,9.93108743063084e-05,0.4674766116049987
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,9.418603300660996e-05,0.4691847974722225
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,8.932565416916003e-05,0.4705735948763357
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,8.471609046522223e-05,0.4717017670431205
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,8.034439882321661e-05,0.4726175674158274
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,7.619830408621254e-05,0.4733605267402105
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,7.22661645448411e-05,0.4739629590279224
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,6.853693924884878e-05,0.4744511807113838
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,6.500015700550577e-05,0.4748461956825396
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,6.164588697782223e-05,0.4751626293449125
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,5.846471080001453e-05,0.4754023359262146
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,5.544769613192589e-05,0.4755365214886725
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,5.258637157814568e-05,0.4754720057279245
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,4.987270290140293e-05,0.4750068123552747
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,4.7299070463444774e-05,0.4737934825713035
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,4.485824783005658e-05,0.4713341772864519
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,4.2543381480148945e-05,0.4670186667321185
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,4.0347971561937786e-05,0.460190180985852
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,3.826585364218305e-05,0.4502114058908975
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,3.62911813972402e-05,0.4365178231291244
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,3.4418410197323274e-05,0.4186702540792426
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,3.2642281537886046e-05,0.396428382410406
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,3.095780827440664e-05,0.3698473948074041
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,2.9360260619116833e-05,0.3393553254717061
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,2.78451528603565e-05,0.3057448383118044
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,2.6408230767262956e-05,0.2700659165432427
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,2.5045459644428945e-05,0.2334962228623853
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,2.375301300298854e-05,0.1972653404703279
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,2.2527261816320597e-05,0.1626085432200779
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,2.1364764330201233e-05,0.1306752919346939
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,2.0262256398793527e-05,0.1023824919817609
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,1.9216642319338997e-05,0.0782815851896872
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,1.8224986139816016e-05,0.0585102760877142
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,1.728450341515807e-05,0.0428434134700121
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,1.6392553388884323e-05,0.0308070372436378
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,1.5546631578189626e-05,0.0218057677997466
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,1.47443627416737e-05,0.0152278389884937
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,1.3983494209963838e-05,0.0105136718605931
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,1.3261889560504374e-05,0.0071898815989666
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,1.257752261875251e-05,0.0048779457060314
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,1.1928471768936567e-05,0.0032877285882995
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,1.1312914558402076e-05,0.0022039527822784
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,1.072912258039534e-05,0.0014708812315479
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,1.0175456620915976e-05,0.00097807576114
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,9.650362056011442e-06,0.0006484504764832
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,9.152364486589697e-06,0.0004288734558978
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,8.680065598493126e-06,0.0002830905023589
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,8.232139236209322e-06,0.0001865629255545
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,7.807327679194225e-06,0.000122789157288
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,7.404438110352001e-06,8.073016570489561e-05
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,7.02233926675555e-06,5.303218200015894e-05
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,6.659958263203388e-06,3.481299833228728e-05
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,6.3162775796937455e-06,2.284014494946631e-05
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,5.990332204357164e-06,1.497815097120834e-05
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,5.6812069238252936e-06,9.818770901505448e-06
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,5.388033753427548e-06,6.434668061889694e-06
EIC Ee=10 GeV,5.0,3.0,0.3332017136026733,5.109989500000001e-06,4.215897093733718e-06
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0010219979,4.548838604409508e-78
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0009692586900926,1.6371895535318225e-66
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0009192410359356,5.129902737954515e-57
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0008718044942855,3.8476367718453944e-49
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.000826815869336,1.2675698662024518e-42
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0007841488387211,2.9420897126675223e-37
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.000743683598818,7.831623736366841e-33
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0007053065283536,3.763229969296223e-29
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0006689098693704,4.663863589608204e-26
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0006343914246555,1.9535983918032285e-23
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0006016542707843,1.0016284543713408e-20
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0005706064859713,2.1731713311567768e-17
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0005411608919655,1.511350627558255e-14
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0005132348092651,3.157993761143381e-12
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0004867498249637,2.4807457389373383e-10
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0004616315725767,8.862553376284695e-09
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0004378095232301,1.680485090746117e-07
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0004152167876236,1.913887861772752e-06
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0003937899282146,1.4436730371373444e-05
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0003734687810934,7.787698008497639e-05
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0003541962870501,0.0003190248047055
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0003359183313605,0.0010403113004811
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0003185835918377,0.0028024437218411
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0003021433947267,0.006424312861005
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0002865515780345,0.0128407343939547
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0002717643619128,0.0228407657951142
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0002577402257298,0.0367972482091635
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.000244439791486,0.0545165682537691
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0002318257132448,0.0752729785149988
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0002198625722709,0.0979963247662571
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0002085167775782,0.121519233661331
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0001977564716109,0.1447880333828576
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0001875514407915,0.1669850140911155
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0001778730306849,0.1875608457693244
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0001686940655401,0.2062067512267766
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0001599887719846,0.2228009169789006
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0001517327066555,0.2373532166979367
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0001439026875663,0.2499593121680919
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0001364767290142,0.2607663378633875
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0001294339798471,0.2699484754072656
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0001227546649167,0.2776899450462159
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0001164200295519,0.2841733864305435
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.000110412286898,0.2895722108983971
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,0.0001047145679741,0.2940459350571019
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,9.93108743063084e-05,0.2977377479902687
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,9.418603300660996e-05,0.3007737057254123
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,8.932565416916003e-05,0.3032630513265513
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,8.471609046522223e-05,0.3052992553047094
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,8.034439882321661e-05,0.3069614636308831
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,7.619830408621254e-05,0.3083161252779994
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,7.22661645448411e-05,0.3094186432218233
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,6.853693924884878e-05,0.3103149499713233
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,6.500015700550577e-05,0.3110429509963209
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,6.164588697782223e-05,0.3116338043944109
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,5.846471080001453e-05,0.3121129822375861
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,5.544769613192589e-05,0.3125008649154523
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,5.258637157814568e-05,0.3128120375059474
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,4.987270290140293e-05,0.3130514703086094
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,4.7299070463444774e-05,0.3132049921526414
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,4.485824783005658e-05,0.3132219844736759
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,4.2543381480148945e-05,0.3129904932355498
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,4.0347971561937786e-05,0.3123077120782538
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,3.826585364218305e-05,0.3108500703980702
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,3.62911813972402e-05,0.3081487688329201
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,3.4418410197323274e-05,0.3035847310713234
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,3.2642281537886046e-05,0.2964304565811486
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,3.095780827440664e-05,0.2859667485099674
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,2.9360260619116833e-05,0.2716686583434216
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,2.78451528603565e-05,0.2533979694696069
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,2.6408230767262956e-05,0.2315110478847838
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,2.5045459644428945e-05,0.2068291409888628
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,2.375301300298854e-05,0.1804922290154722
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,2.2527261816320597e-05,0.1537637091042339
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,2.1364764330201233e-05,0.1278488428738199
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,2.0262256398793527e-05,0.1037594624649975
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,1.9216642319338997e-05,0.0822315654040005
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,1.8224986139816016e-05,0.0636924431466034
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,1.728450341515807e-05,0.0482726193140825
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,1.6392553388884323e-05,0.0358547682508171
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,1.5546631578189626e-05,0.0261457179829178
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,1.47443627416737e-05,0.0187540329470549
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,1.3983494209963838e-05,0.0132579293725956
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,1.3261889560504374e-05,0.0092547934682625
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,1.257752261875251e-05,0.0063905830005929
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,1.1928471768936567e-05,0.0043722225660251
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,1.1312914558402076e-05,0.0029681198799674
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,1.072912258039534e-05,0.00200184006187
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,1.0175456620915976e-05,0.0013428328695386
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,9.650362056011442e-06,0.0008967367792526
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,9.152364486589697e-06,0.0005966244433604
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,8.680065598493126e-06,0.0003957465111374
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,8.232139236209322e-06,0.0002618495987004
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,7.807327679194225e-06,0.000172903236981
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,7.404438110352001e-06,0.0001139812979462
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,7.02233926675555e-06,7.503728112302569e-05
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,6.659958263203388e-06,4.9344997356462365e-05
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,6.3162775796937455e-06,3.2420612005991144e-05
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,5.990332204357164e-06,2.128552190959498e-05
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,5.6812069238252936e-06,1.3966636679054782e-05
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,5.388033753427548e-06,9.159929509062411e-06
EIC Ee=10 GeV,5.0,3.0,0.4501777568253076,5.109989500000001e-06,6.005158190733078e-06
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0010219979,1.8305979917594128e-127
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0009692586900926,1.6613453310400173e-106
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0009192410359356,1.6181149599986217e-89
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0008718044942855,1.0046630537674163e-75
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.000826815869336,1.6629019310756876e-64
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0007841488387211,2.3183056110437037e-55
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.000743683598818,7.101117188408021e-48
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0007053065283536,1.0733713932038864e-41
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0006689098693704,1.4762741955983864e-36
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0006343914246555,2.826473519355249e-32
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0006016542707843,1.0627293265819552e-28
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0005706064859713,1.0718200884418565e-25
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0005411608919655,3.973652565790042e-23
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0005132348092651,2.7905715376185836e-20
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0004867498249637,4.815345602051505e-17
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0004616315725767,2.608971765267551e-14
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0004378095232301,4.6591377921109586e-12
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0004152167876236,3.35041215994728e-10
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0003937899282146,1.1503651747952791e-08
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0003734687810934,2.1669803132345386e-07
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0003541962870501,2.5018132901640805e-06
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0003359183313605,1.931487166653829e-05
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0003185835918377,0.000106825205578
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0003021433947267,0.000447256681214
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0002865515780345,0.0014824473148659
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0002717643619128,0.0040350652407481
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0002577402257298,0.0092959751417335
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.000244439791486,0.018588756504048
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0002318257132448,0.0329569077520545
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0002198625722709,0.0527564141402359
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0002085167775782,0.0774593668382275
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0001977564716109,0.1057637436578527
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0001875514407915,0.135945831462594
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0001778730306849,0.1662897896073121
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0001686940655401,0.1954270807783321
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0001599887719846,0.2224918537764912
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0001517327066555,0.2470941201644071
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0001439026875663,0.2691822842923424
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0001364767290142,0.2888838391658826
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0001294339798471,0.3063850329681105
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0001227546649167,0.3218676384817898
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0001164200295519,0.335490770029747
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.000110412286898,0.3473960327846202
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,0.0001047145679741,0.3577185409727915
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,9.93108743063084e-05,0.3665948053122119
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,9.418603300660996e-05,0.3741652284502623
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,8.932565416916003e-05,0.3805723962547787
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,8.471609046522223e-05,0.3859572759469201
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,8.034439882321661e-05,0.3904550813358194
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,7.619830408621254e-05,0.3941918514847281
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,7.22661645448411e-05,0.3972821610925212
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,6.853693924884878e-05,0.3998279728217043
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,6.500015700550577e-05,0.4019184366356371
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,6.164588697782223e-05,0.4036303752369458
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,5.846471080001453e-05,0.4050292064891208
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,5.544769613192589e-05,0.4061700985924226
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,5.258637157814568e-05,0.4070991941899142
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,4.987270290140293e-05,0.4078546934804938
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,4.7299070463444774e-05,0.4084672770401287
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,4.485824783005658e-05,0.4089587348952874
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,4.2543381480148945e-05,0.4093372080575118
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,4.0347971561937786e-05,0.4095875116300627
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,3.826585364218305e-05,0.4096553781273463
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,3.62911813972402e-05,0.4094260479122975
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,3.4418410197323274e-05,0.4087011030131523
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,3.2642281537886046e-05,0.407176982536154
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,3.095780827440664e-05,0.4044192004102306
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,2.9360260619116833e-05,0.3998245700608588
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,2.78451528603565e-05,0.3925951189663536
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,2.6408230767262956e-05,0.3817917372984533
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,2.5045459644428945e-05,0.3665239777976046
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,2.375301300298854e-05,0.3462393412195518
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,2.2527261816320597e-05,0.3209785265799825
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,2.1364764330201233e-05,0.2914586205406406
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,2.0262256398793527e-05,0.2589413160930741
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,1.9216642319338997e-05,0.224963130243274
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,1.8224986139816016e-05,0.1910610472302635
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,1.728450341515807e-05,0.1585869965471673
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,1.6392553388884323e-05,0.1286192141083944
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,1.5546631578189626e-05,0.1019276696731971
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,1.47443627416737e-05,0.0789602649476726
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,1.3983494209963838e-05,0.0598488062169533
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,1.3261889560504374e-05,0.0444466084076706
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,1.257752261875251e-05,0.0323980609469605
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,1.1928471768936567e-05,0.0232245392645874
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,1.1312914558402076e-05,0.0164059117852535
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,1.072912258039534e-05,0.0114428472484215
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,1.0175456620915976e-05,0.00789492303766
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,9.650362056011442e-06,0.0053971736241673
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,9.152364486589697e-06,0.0036612625470764
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,8.680065598493126e-06,0.0024677359617523
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,8.232139236209322e-06,0.0016544261653125
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,7.807327679194225e-06,0.0011042861394925
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,7.404438110352001e-06,0.0007344144915292
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,7.02233926675555e-06,0.0004869783579658
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,6.659958263203388e-06,0.0003221231260408
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,6.3162775796937455e-06,0.0002126532134142
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,5.990332204357164e-06,0.0001401584572123
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,5.6812069238252936e-06,9.22560286071282e-05
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,5.388033753427548e-06,6.0660395950626485e-05
EIC Ee=10 GeV,5.0,3.0,0.6082201995573401,5.109989500000001e-06,3.985089281023524e-05
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0010219979,1.060096088725096e-217
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0009692586900926,1.6137811324022195e-179
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0009192410359356,1.352689436115242e-148
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0008718044942855,1.5111225441161699e-123
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.000826815869336,3.0036559235315736e-103
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0007841488387211,8.855379420059104e-87
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.000743683598818,2.1808323324353975e-73
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0007053065283536,1.7877232272710394e-62
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0006689098693704,1.463146167541181e-53
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0006343914246555,2.89208652671138e-46
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0006016542707843,2.799153156850426e-40
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0005706064859713,2.342114369389378e-35
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0005411608919655,2.750148241996899e-31
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0005132348092651,6.942997432745276e-28
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0004867498249637,5.294827708416606e-25
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0004616315725767,2.1744548892536083e-22
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0004378095232301,4.581348921613287e-19
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0004152167876236,5.60323400936069e-16
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0003937899282146,1.9066681959838571e-13
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0003734687810934,2.2823161955410624e-11
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0003541962870501,1.1932079358112674e-09
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0003359183313605,3.2245798316504764e-08
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0003185835918377,5.105682414091335e-07
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0003021433947267,5.20198828371125e-06
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0002865515780345,3.67292037520724e-05
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0002717643619128,0.0001909436137441
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0002577402257298,0.0007674215810358
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.000244439791486,0.0024776964636758
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0002318257132448,0.0066246584931474
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0002198625722709,0.0150421460557038
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0002085167775782,0.0296437343535802
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0001977564716109,0.0516949756874594
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0001875514407915,0.0811851584194822
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0001778730306849,0.1166685500067585
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0001686940655401,0.1556560003920832
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0001599887719846,0.1953185993396191
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0001517327066555,0.2331560990703431
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0001439026875663,0.267398609042269
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0001364767290142,0.2971011352069311
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0001294339798471,0.3220211325586247
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0001227546649167,0.342402830103973
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0001164200295519,0.3587624301949384
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.000110412286898,0.3717214086593557
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,0.0001047145679741,0.3818984667242339
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,9.93108743063084e-05,0.3898512221960401
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,9.418603300660996e-05,0.3960526568204447
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,8.932565416916003e-05,0.4008884588868766
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,8.471609046522223e-05,0.4046650518437352
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,8.034439882321661e-05,0.4076218092904459
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,7.619830408621254e-05,0.4099438102904327
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,7.22661645448411e-05,0.411773376060297
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,6.853693924884878e-05,0.4132197428679664
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,6.500015700550577e-05,0.4143668133508337
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,6.164588697782223e-05,0.4152791947054542
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,5.846471080001453e-05,0.4160068203980346
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,5.544769613192589e-05,0.4165884516114059
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,5.258637157814568e-05,0.4170543167718817
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,4.987270290140293e-05,0.4174280990077036
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,4.7299070463444774e-05,0.4177284332659023
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,4.485824783005658e-05,0.4179700123449602
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,4.2543381480148945e-05,0.4181642153304327
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,4.0347971561937786e-05,0.4183186155537036
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,3.826585364218305e-05,0.4184338922819344
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,3.62911813972402e-05,0.4184967493620036
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,3.4418410197323274e-05,0.4184694556505927
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,3.2642281537886046e-05,0.418279028310287
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,3.095780827440664e-05,0.4178092091221688
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,2.9360260619116833e-05,0.4168945722731824
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,2.78451528603565e-05,0.4153054421072988
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,2.6408230767262956e-05,0.4126950522736518
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,2.5045459644428945e-05,0.4084793393096422
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,2.375301300298854e-05,0.4016793319339977
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,2.2527261816320597e-05,0.3908703823083633
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,2.1364764330201233e-05,0.3744257053881826
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,2.0262256398793527e-05,0.3510836265552887
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,1.9216642319338997e-05,0.320591601395234
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,1.8224986139816016e-05,0.2840496503427673
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,1.728450341515807e-05,0.243737041820445
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,1.6392553388884323e-05,0.2025189324511423
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,1.5546631578189626e-05,0.1631377772462605
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,1.47443627416737e-05,0.1276803340929121
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,1.3983494209963838e-05,0.0973514040085235
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,1.3261889560504374e-05,0.0725221797488358
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,1.257752261875251e-05,0.0529379525432186
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,1.1928471768936567e-05,0.0379683909439795
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,1.1312914558402076e-05,0.0268242236586877
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,1.072912258039534e-05,0.0187093530165981
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,1.0175456620915976e-05,0.0129085360644232
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,9.650362056011442e-06,0.008825306272569
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,9.152364486589697e-06,0.0059877204515751
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,8.680065598493126e-06,0.0040366682024395
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,8.232139236209322e-06,0.0027069629772276
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,7.807327679194225e-06,0.001807317901067
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,7.404438110352001e-06,0.0012022975503923
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,7.02233926675555e-06,0.0007974298861414
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,6.659958263203388e-06,0.0005276036365448
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,6.3162775796937455e-06,0.0003483774170606
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,5.990332204357164e-06,0.0002296561715461
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,5.6812069238252936e-06,0.0001511900486507
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,5.388033753427548e-06,9.942439923556585e-05
EIC Ee=10 GeV,5.0,3.0,0.8217460892745164,5.109989500000001e-06,6.53244482576399e-05
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0010219979,0.0
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0009692586900926,4.76791082565e-313
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0009192410359356,1.0149314916384135e-256
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0008718044942855,4.026011316260577e-211
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.000826815869336,3.6279982060544703e-174
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0007841488387211,3.6159178045634913e-144
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.000743683598818,8.408708864736115e-120
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0007053065283536,5.028024140521085e-100
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0006689098693704,5.501824583604192e-84
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0006343914246555,5.632181592555098e-71
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0006016542707843,2.0891603074271224e-60
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0005706064859713,8.587738226891353e-52
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0005411608919655,9.737706868125928e-45
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0005132348092651,6.272047750509588e-39
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0004867498249637,3.984046036047826e-34
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0004616315725767,3.8090281576781074e-30
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0004378095232301,7.723941431191514e-27
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0004152167876236,4.458179759937217e-24
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0003937899282146,1.3391228523392992e-21
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0003734687810934,2.676519540296152e-18
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0003541962870501,3.212370350447621e-15
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0003359183313605,1.0492062185526748e-12
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0003185835918377,1.1639230836259912e-10
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0003021433947267,5.3902515440610175e-09
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0002865515780345,1.238041461827776e-07
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0002717643619128,1.6274292653338443e-06
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0002577402257298,1.3758664526835127e-05
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.000244439791486,8.194857742647829e-05
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0002318257132448,0.0003680549560747
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0002198625722709,0.0013094464201331
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0002085167775782,0.0038247399869324
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0001977564716109,0.0094206828610774
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0001875514407915,0.019988562898237
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0001778730306849,0.0372127751027325
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0001686940655401,0.0618297992544804
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0001599887719846,0.0931762621472714
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0001517327066555,0.1293040801433093
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0001439026875663,0.1675651855115551
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0001364767290142,0.2053244081833242
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0001294339798471,0.2404912092679898
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0001227546649167,0.2717481720766431
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0001164200295519,0.2985213006228843
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.000110412286898,0.3208074315869987
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,0.0001047145679741,0.3389648329967651
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,9.93108743063084e-05,0.3535313913364287
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,9.418603300660996e-05,0.3650948548782705
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,8.932565416916003e-05,0.3742143963131403
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,8.471609046522223e-05,0.3813817991901992
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,8.034439882321661e-05,0.3870087100455184
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,7.619830408621254e-05,0.3914287366248102
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,7.22661645448411e-05,0.3949066022421429
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,6.853693924884878e-05,0.3976496104784847
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,6.500015700550577e-05,0.3998188786468763
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,6.164588697782223e-05,0.4015391985012085
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,5.846471080001453e-05,0.4029071788783458
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,5.544769613192589e-05,0.4039977260309149
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,5.258637157814568e-05,0.4048690853432437
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,4.987270290140293e-05,0.4055667114309894
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,4.7299070463444774e-05,0.4061262179586506
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,4.485824783005658e-05,0.4065756202552787
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,4.2543381480148945e-05,0.406937040994368
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,4.0347971561937786e-05,0.4072280008537792
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,3.826585364218305e-05,0.4074622563913083
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,3.62911813972402e-05,0.4076492894578599
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,3.4418410197323274e-05,0.4077888027328656
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,3.2642281537886046e-05,0.4078528623583273
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,3.095780827440664e-05,0.4077507626938299
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,2.9360260619116833e-05,0.4072868325532782
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,2.78451528603565e-05,0.4061389005957003
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,2.6408230767262956e-05,0.4038833410683314
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,2.5045459644428945e-05,0.4000680541766339
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,2.375301300298854e-05,0.3943000817824543
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,2.2527261816320597e-05,0.3862767659593563
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,2.1364764330201233e-05,0.3756841134114563
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,2.0262256398793527e-05,0.361985901644958
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,1.9216642319338997e-05,0.3443061868686926
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,1.8224986139816016e-05,0.3216560601103159
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,1.728450341515807e-05,0.2935044889650048
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,1.6392553388884323e-05,0.2603369594855743
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,1.5546631578189626e-05,0.2237862652865679
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,1.47443627416737e-05,0.1862366299433627
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,1.3983494209963838e-05,0.1501593283834263
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,1.3261889560504374e-05,0.1175326834697754
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,1.257752261875251e-05,0.0895497851979811
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,1.1928471768936567e-05,0.0666173564257985
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,1.1312914558402076e-05,0.04853522266358
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,1.072912258039534e-05,0.0347327155821095
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,1.0175456620915976e-05,0.0244788623542258
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,9.650362056011442e-06,0.0170313077324103
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,9.152364486589697e-06,0.0117223184387047
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,8.680065598493126e-06,0.0079959144414252
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,8.232139236209322e-06,0.0054134947337649
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,7.807327679194225e-06,0.0036425491291811
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,7.404438110352001e-06,0.0024385077149097
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,7.02233926675555e-06,0.0016256558287951
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,6.659958263203388e-06,0.0010800570258175
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,6.3162775796937455e-06,0.0007155657191575
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,5.990332204357164e-06,0.0004729993831331
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,5.6812069238252936e-06,0.000312078181217
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,5.388033753427548e-06,0.0002055930600703
EIC Ee=10 GeV,5.0,3.0,1.1102338194775798,5.109989500000001e-06,0.0001352753616437
EIC Ee=10 GeV,5.0,3.0,1.5,0.0010219979,0.0
EIC Ee=10 GeV,5.0,3.0,1.5,0.0009692586900926,0.0
EIC Ee=10 GeV,5.0,3.0,1.5,0.0009192410359356,0.0
EIC Ee=10 GeV,5.0,3.0,1.5,0.0008718044942855,0.0
EIC Ee=10 GeV,5.0,3.0,1.5,0.000826815869336,3.378373213294262e-303
EIC Ee=10 GeV,5.0,3.0,1.5,0.0007841488387211,1.438461895670875e-248
EIC Ee=10 GeV,5.0,3.0,1.5,0.000743683598818,2.3897058723477303e-204
EIC Ee=10 GeV,5.0,3.0,1.5,0.0007053065283536,1.5357905988196162e-168
EIC Ee=10 GeV,5.0,3.0,1.5,0.0006689098693704,1.5944423296366295e-139
EIC Ee=10 GeV,5.0,3.0,1.5,0.0006343914246555,5.479661384759523e-116
EIC Ee=10 GeV,5.0,3.0,1.5,0.0006016542707843,7.02428157264947e-97
EIC Ee=10 GeV,5.0,3.0,1.5,0.0005706064859713,2.332853609034926e-81
EIC Ee=10 GeV,5.0,3.0,1.5,0.0005411608919655,9.644380615739512e-69
EIC Ee=10 GeV,5.0,3.0,1.5,0.0005132348092651,1.7991100835516654e-58
EIC Ee=10 GeV,5.0,3.0,1.5,0.0004867498249637,4.3693101298822975e-50
EIC Ee=10 GeV,5.0,3.0,1.5,0.0004616315725767,3.265857633855417e-43
EIC Ee=10 GeV,5.0,3.0,1.5,0.0004378095232301,1.4810400723052229e-37
EIC Ee=10 GeV,5.0,3.0,1.5,0.0004152167876236,6.89509887005085e-33
EIC Ee=10 GeV,5.0,3.0,1.5,0.0003937899282146,4.9935530944100446e-29
EIC Ee=10 GeV,5.0,3.0,1.5,0.0003734687810934,7.914808688355855e-26
EIC Ee=10 GeV,5.0,3.0,1.5,0.0003541962870501,3.671888010505049e-23
EIC Ee=10 GeV,5.0,3.0,1.5,0.0003359183313605,8.6311381493349e-21
EIC Ee=10 GeV,5.0,3.0,1.5,0.0003185835918377,1.1832773807725498e-17
EIC Ee=10 GeV,5.0,3.0,1.5,0.0003021433947267,1.1348074085175271e-14
EIC Ee=10 GeV,5.0,3.0,1.5,0.0002865515780345,3.0999660624955146e-12
EIC Ee=10 GeV,5.0,3.0,1.5,0.0002717643619128,2.9728089067704807e-10
EIC Ee=10 GeV,5.0,3.0,1.5,0.0002577402257298,1.2213243310371073e-08
EIC Ee=10 GeV,5.0,3.0,1.5,0.000244439791486,2.528348211446845e-07
EIC Ee=10 GeV,5.0,3.0,1.5,0.0002318257132448,3.006910293862271e-06
EIC Ee=10 GeV,5.0,3.0,1.5,0.0002198625722709,2.2830972447752416e-05
EIC Ee=10 GeV,5.0,3.0,1.5,0.0002085167775782,0.0001204872778879
EIC Ee=10 GeV,5.0,3.0,1.5,0.0001977564716109,0.0004732740571443
EIC Ee=10 GeV,5.0,3.0,1.5,0.0001875514407915,0.0014623483169572
EIC Ee=10 GeV,5.0,3.0,1.5,0.0001778730306849,0.003716236737941
EIC Ee=10 GeV,5.0,3.0,1.5,0.0001686940655401,0.0080495528640441
EIC Ee=10 GeV,5.0,3.0,1.5,0.0001599887719846,0.0152900461463514
EIC Ee=10 GeV,5.0,3.0,1.5,0.0001517327066555,0.0260532548516479
EIC Ee=10 GeV,5.0,3.0,1.5,0.0001439026875663,0.0405555424069745
EIC Ee=10 GeV,5.0,3.0,1.5,0.0001364767290142,0.0585376575960013
EIC Ee=10 GeV,5.0,3.0,1.5,0.0001294339798471,0.0793180788896626
EIC Ee=10 GeV,5.0,3.0,1.5,0.0001227546649167,0.1019415440598551
EIC Ee=10 GeV,5.0,3.0,1.5,0.0001164200295519,0.1253612484125978
EIC Ee=10 GeV,5.0,3.0,1.5,0.000110412286898,0.1485988247487345
EIC Ee=10 GeV,5.0,3.0,1.5,0.0001047145679741,0.1708507937859188
EIC Ee=10 GeV,5.0,3.0,1.5,9.93108743063084e-05,0.1915361029997725
EIC Ee=10 GeV,5.0,3.0,1.5,9.418603300660996e-05,0.2102962477088155
EIC Ee=10 GeV,5.0,3.0,1.5,8.932565416916003e-05,0.226965640331842
EIC Ee=10 GeV,5.0,3.0,1.5,8.471609046522223e-05,0.2415286160961957
EIC Ee=10 GeV,5.0,3.0,1.5,8.034439882321661e-05,0.254074862301568
EIC Ee=10 GeV,5.0,3.0,1.5,7.619830408621254e-05,0.2647600787614473
EIC Ee=10 GeV,5.0,3.0,1.5,7.22661645448411e-05,0.2737747458858222
EIC Ee=10 GeV,5.0,3.0,1.5,6.853693924884878e-05,0.2813213389673523
EIC Ee=10 GeV,5.0,3.0,1.5,6.500015700550577e-05,0.2875989837758675
EIC Ee=10 GeV,5.0,3.0,1.5,6.164588697782223e-05,0.2927940327926592
EIC Ee=10 GeV,5.0,3.0,1.5,5.846471080001453e-05,0.2970750110075345
EIC Ee=10 GeV,5.0,3.0,1.5,5.544769613192589e-05,0.3005905846716825
EIC Ee=10 GeV,5.0,3.0,1.5,5.258637157814568e-05,0.3034694896095152
EIC Ee=10 GeV,5.0,3.0,1.5,4.987270290140293e-05,0.3058216338310028
EIC Ee=10 GeV,5.0,3.0,1.5,4.7299070463444774e-05,0.3077398254239739
EIC Ee=10 GeV,5.0,3.0,1.5,4.485824783005658e-05,0.309301760978582
EIC Ee=10 GeV,5.0,3.0,1.5,4.2543381480148945e-05,0.3105720452517126
EIC Ee=10 GeV,5.0,3.0,1.5,4.0347971561937786e-05,0.3116041077753363
EIC Ee=10 GeV,5.0,3.0,1.5,3.826585364218305e-05,0.3124419459775214
EIC Ee=10 GeV,5.0,3.0,1.5,3.62911813972402e-05,0.3131216643355453
EIC Ee=10 GeV,5.0,3.0,1.5,3.4418410197323274e-05,0.3136727683588598
EIC Ee=10 GeV,5.0,3.0,1.5,3.2642281537886046e-05,0.3141186966819239
EIC Ee=10 GeV,5.0,3.0,1.5,3.095780827440664e-05,0.3144728275980821
EIC Ee=10 GeV,5.0,3.0,1.5,2.9360260619116833e-05,0.3147158916070489
EIC Ee=10 GeV,5.0,3.0,1.5,2.78451528603565e-05,0.3147298117502967
EIC Ee=10 GeV,5.0,3.0,1.5,2.6408230767262956e-05,0.3141819394649059
EIC Ee=10 GeV,5.0,3.0,1.5,2.5045459644428945e-05,0.3124155573933326
EIC Ee=10 GeV,5.0,3.0,1.5,2.375301300298854e-05,0.3084472955737484
EIC Ee=10 GeV,5.0,3.0,1.5,2.2527261816320597e-05,0.3011296675999119
EIC Ee=10 GeV,5.0,3.0,1.5,2.1364764330201233e-05,0.2894370000363442
EIC Ee=10 GeV,5.0,3.0,1.5,2.0262256398793527e-05,0.2727685497745621
EIC Ee=10 GeV,5.0,3.0,1.5,1.9216642319338997e-05,0.2511662948499693
EIC Ee=10 GeV,5.0,3.0,1.5,1.8224986139816016e-05,0.2253796542987627
EIC Ee=10 GeV,5.0,3.0,1.5,1.728450341515807e-05,0.1967539106858742
EIC Ee=10 GeV,5.0,3.0,1.5,1.6392553388884323e-05,0.1669767671798461
EIC Ee=10 GeV,5.0,3.0,1.5,1.5546631578189626e-05,0.1377662548435499
EIC Ee=10 GeV,5.0,3.0,1.5,1.47443627416737e-05,0.1105924297024699
EIC Ee=10 GeV,5.0,3.0,1.5,1.3983494209963838e-05,0.0864971183593333
EIC Ee=10 GeV,5.0,3.0,1.5,1.3261889560504374e-05,0.0660336750240646
EIC Ee=10 GeV,5.0,3.0,1.5,1.257752261875251e-05,0.0493108496362107
EIC Ee=10 GeV,5.0,3.0,1.5,1.1928471768936567e-05,0.036101641606474
EIC Ee=10 GeV,5.0,3.0,1.5,1.1312914558402076e-05,0.0259732393784991
EIC Ee=10 GeV,5.0,3.0,1.5,1.072912258039534e-05,0.0184041724186743
EIC Ee=10 GeV,5.0,3.0,1.5,1.0175456620915976e-05,0.0128709917103644
EIC Ee=10 GeV,5.0,3.0,1.5,9.650362056011442e-06,0.0089011754160074
EIC Ee=10 GeV,5.0,3.0,1.5,9.152364486589697e-06,0.0060977158154153
EIC Ee=10 GeV,5.0,3.0,1.5,8.680065598493126e-06,0.0041440550682233
EIC Ee=10 GeV,5.0,3.0,1.5,8.232139236209322e-06,0.002797621629535
EIC Ee=10 GeV,5.0,3.0,1.5,7.807327679194225e-06,0.0018782052867821
EIC Ee=10 GeV,5.0,3.0,1.5,7.404438110352001e-06,0.0012551628195238
EIC Ee=10 GeV,5.0,3.0,1.5,7.02233926675555e-06,0.0008356175937205
EIC Ee=10 GeV,5.0,3.0,1.5,6.659958263203388e-06,0.0005545705618832
EIC Ee=10 GeV,5.0,3.0,1.5,6.3162775796937455e-06,0.0003671052001821
EIC Ee=10 GeV,5.0,3.0,1.5,5.990332204357164e-06,0.0002424991501928
EIC Ee=10 GeV,5.0,3.0,1.5,5.6812069238252936e-06,0.0001599125108942
EIC Ee=10 GeV,5.0,3.0,1.5,5.388033753427548e-06,0.0001053039042433
EIC Ee=10 GeV,5.0,3.0,1.5,5.109989500000001e-06,6.926424653794522e-05
EIC Ee=18 GeV,5.0,3.0,0.1,0.0010219979,1.47213824999651e-06
EIC Ee=18 GeV,5.0,3.0,0.1,0.0009692586900926,1.1465624465459768e-05
EIC Ee=18 GeV,5.0,3.0,0.1,0.0009192410359356,6.305717444480287e-05
EIC Ee=18 GeV,5.0,3.0,0.1,0.0008718044942855,0.0002642479710295
EIC Ee=18 GeV,5.0,3.0,0.1,0.000826815869336,0.0008926117268554
EIC Ee=18 GeV,5.0,3.0,0.1,0.0007841488387211,0.002524271557655
EIC Ee=18 GeV,5.0,3.0,0.1,0.000743683598818,0.0061226457643888
EIC Ee=18 GeV,5.0,3.0,0.1,0.0007053065283536,0.0129531743739499
EIC Ee=18 GeV,5.0,3.0,0.1,0.0006689098693704,0.0242516588285493
EIC Ee=18 GeV,5.0,3.0,0.1,0.0006343914246555,0.0407725579796782
EIC Ee=18 GeV,5.0,3.0,0.1,0.0006016542707843,0.0624833864383711
EIC Ee=18 GeV,5.0,3.0,0.1,0.0005706064859713,0.0885800873058708
EIC Ee=18 GeV,5.0,3.0,0.1,0.0005411608919655,0.117771225466839
EIC Ee=18 GeV,5.0,3.0,0.1,0.0005132348092651,0.1486368916517161
EIC Ee=18 GeV,5.0,3.0,0.1,0.0004867498249637,0.1798950586648227
EIC Ee=18 GeV,5.0,3.0,0.1,0.0004616315725767,0.2105215169243272
EIC Ee=18 GeV,5.0,3.0,0.1,0.0004378095232301,0.2397597330450373
EIC Ee=18 GeV,5.0,3.0,0.1,0.0004152167876236,0.2670823993227465
EIC Ee=18 GeV,5.0,3.0,0.1,0.0003937899282146,0.2921475676304089
EIC Ee=18 GeV,5.0,3.0,0.1,0.0003734687810934,0.3147645848193523
EIC Ee=18 GeV,5.0,3.0,0.1,0.0003541962870501,0.3348683803284147
EIC Ee=18 GeV,5.0,3.0,0.1,0.0003359183313605,0.3524966104913361
EIC Ee=18 GeV,5.0,3.0,0.1,0.0003185835918377,0.3677665099786585
EIC Ee=18 GeV,5.0,3.0,0.1,0.0003021433947267,0.3808514660988148
EIC Ee=18 GeV,5.0,3.0,0.1,0.0002865515780345,0.3919589710877043
EIC Ee=18 GeV,5.0,3.0,0.1,0.0002717643619128,0.4013116861465461
EIC Ee=18 GeV,5.0,3.0,0.1,0.0002577402257298,0.4091326335672874
EIC Ee=18 GeV,5.0,3.0,0.1,0.000244439791486,0.4156346972755501
EIC Ee=18 GeV,5.0,3.0,0.1,0.0002318257132448,0.4210140003863103
EIC Ee=18 GeV,5.0,3.0,0.1,0.0002198625722709,0.4254464158422493
EIC Ee=18 GeV,5.0,3.0,0.1,0.0002085167775782,0.4290863939274733
EIC Ee=18 GeV,5.0,3.0,0.1,0.0001977564716109,0.4320673643954225
EIC Ee=18 GeV,5.0,3.0,0.1,0.0001875514407915,0.4345031105575283
EIC Ee=18 GeV,5.0,3.0,0.1,0.0001778730306849,0.436489664842597
EIC Ee=18 GeV,5.0,3.0,0.1,0.0001686940655401,0.438107411803922
EIC Ee=18 GeV,5.0,3.0,0.1,0.0001599887719846,0.4394231942419538
EIC Ee=18 GeV,5.0,3.0,0.1,0.0001517327066555,0.4404922991825931
EIC Ee=18 GeV,5.0,3.0,0.1,0.0001439026875663,0.4413602477788537
EIC Ee=18 GeV,5.0,3.0,0.1,0.0001364767290142,0.4420642735624672
EIC Ee=18 GeV,5.0,3.0,0.1,0.0001294339798471,0.4426339985517526
EIC Ee=18 GeV,5.0,3.0,0.1,0.0001227546649167,0.443089321983259
EIC Ee=18 GeV,5.0,3.0,0.1,0.0001164200295519,0.443429540500571
EIC Ee=18 GeV,5.0,3.0,0.1,0.000110412286898,0.443601826024795
EIC Ee=18 GeV,5.0,3.0,0.1,0.0001047145679741,0.4434373294897015
EIC Ee=18 GeV,5.0,3.0,0.1,9.93108743063084e-05,0.4425606775644616
EIC Ee=18 GeV,5.0,3.0,0.1,9.418603300660996e-05,0.4403088672498756
EIC Ee=18 GeV,5.0,3.0,0.1,8.932565416916003e-05,0.4357148646183924
EIC Ee=18 GeV,5.0,3.0,0.1,8.471609046522223e-05,0.427604063329312
EIC Ee=18 GeV,5.0,3.0,0.1,8.034439882321661e-05,0.4148191602501786
EIC Ee=18 GeV,5.0,3.0,0.1,7.619830408621254e-05,0.396530808195931
EIC Ee=18 GeV,5.0,3.0,0.1,7.22661645448411e-05,0.3725210940875649
EIC Ee=18 GeV,5.0,3.0,0.1,6.853693924884878e-05,0.343302378127518
EIC Ee=18 GeV,5.0,3.0,0.1,6.500015700550577e-05,0.3100118797928214
EIC Ee=18 GeV,5.0,3.0,0.1,6.164588697782223e-05,0.2741558341133326
EIC Ee=18 GeV,5.0,3.0,0.1,5.846471080001453e-05,0.2373398191387798
EIC Ee=18 GeV,5.0,3.0,0.1,5.544769613192589e-05,0.2010725478224899
EIC Ee=18 GeV,5.0,3.0,0.1,5.258637157814568e-05,0.166650764523296
EIC Ee=18 GeV,5.0,3.0,0.1,4.987270290140293e-05,0.135096058129514
EIC Ee=18 GeV,5.0,3.0,0.1,4.7299070463444774e-05,0.107119622195916
EIC Ee=18 GeV,5.0,3.0,0.1,4.485824783005658e-05,0.0831089833577377
EIC Ee=18 GeV,5.0,3.0,0.1,4.2543381480148945e-05,0.0631419311477169
EIC Ee=18 GeV,5.0,3.0,0.1,4.0347971561937786e-05,0.0470315015720716
EIC Ee=18 GeV,5.0,3.0,0.1,3.826585364218305e-05,0.0343963411050183
EIC Ee=18 GeV,5.0,3.0,0.1,3.62911813972402e-05,0.0247420152887908
EIC Ee=18 GeV,5.0,3.0,0.1,3.4418410197323274e-05,0.0175368220644451
EIC Ee=18 GeV,5.0,3.0,0.1,3.2642281537886046e-05,0.0122703154558663
EIC Ee=18 GeV,5.0,3.0,0.1,3.095780827440664e-05,0.0084901131983745
EIC Ee=18 GeV,5.0,3.0,0.1,2.9360260619116833e-05,0.0058187858252099
EIC Ee=18 GeV,5.0,3.0,0.1,2.78451528603565e-05,0.0039559550431851
EIC Ee=18 GeV,5.0,3.0,0.1,2.6408230767262956e-05,0.0026713730207467
EIC Ee=18 GeV,5.0,3.0,0.1,2.5045459644428945e-05,0.0017937896563466
EIC Ee=18 GeV,5.0,3.0,0.1,2.375301300298854e-05,0.0011988956089537
EIC Ee=18 GeV,5.0,3.0,0.1,2.2527261816320597e-05,0.0007982132086927
EIC Ee=18 GeV,5.0,3.0,0.1,2.1364764330201233e-05,0.0005297633328403
EIC Ee=18 GeV,5.0,3.0,0.1,2.0262256398793527e-05,0.0003506860091445
EIC Ee=18 GeV,5.0,3.0,0.1,1.9216642319338997e-05,0.0002316509644113
EIC Ee=18 GeV,5.0,3.0,0.1,1.8224986139816016e-05,0.0001527560624434
EIC Ee=18 GeV,5.0,3.0,0.1,1.728450341515807e-05,0.0001005890663582
EIC Ee=18 GeV,5.0,3.0,0.1,1.6392553388884323e-05,6.616147924037207e-05
EIC Ee=18 GeV,5.0,3.0,0.1,1.5546631578189626e-05,4.3476544238543055e-05
EIC Ee=18 GeV,5.0,3.0,0.1,1.47443627416737e-05,2.854803943725116e-05
EIC Ee=18 GeV,5.0,3.0,0.1,1.3983494209963838e-05,1.8734020069365448e-05
EIC Ee=18 GeV,5.0,3.0,0.1,1.3261889560504374e-05,1.2287668668751118e-05
EIC Ee=18 GeV,5.0,3.0,0.1,1.257752261875251e-05,8.056246947953913e-06
EIC Ee=18 GeV,5.0,3.0,0.1,1.1928471768936567e-05,5.280244821587596e-06
EIC Ee=18 GeV,5.0,3.0,0.1,1.1312914558402076e-05,3.459874385516125e-06
EIC Ee=18 GeV,5.0,3.0,0.1,1.072912258039534e-05,2.2665925536255766e-06
EIC Ee=18 GeV,5.0,3.0,0.1,1.0175456620915976e-05,1.484605839183304e-06
EIC Ee=18 GeV,5.0,3.0,0.1,9.650362056011442e-06,9.722720796188817e-07
EIC Ee=18 GeV,5.0,3.0,0.1,9.152364486589697e-06,6.366709609217297e-07
EIC Ee=18 GeV,5.0,3.0,0.1,8.680065598493126e-06,4.16871560133768e-07
EIC Ee=18 GeV,5.0,3.0,0.1,8.232139236209322e-06,2.729336731805978e-07
EIC Ee=18 GeV,5.0,3.0,0.1,7.807327679194225e-06,1.786840445169412e-07
EIC Ee=18 GeV,5.0,3.0,0.1,7.404438110352001e-06,1.1697504703578966e-07
EIC Ee=18 GeV,5.0,3.0,0.1,7.02233926675555e-06,7.657438694583058e-08
EIC Ee=18 GeV,5.0,3.0,0.1,6.659958263203388e-06,5.0125642033790864e-08
EIC Ee=18 GeV,5.0,3.0,0.1,6.3162775796937455e-06,3.281142841003025e-08
EIC Ee=18 GeV,5.0,3.0,0.1,5.990332204357164e-06,2.14773769512548e-08
EIC Ee=18 GeV,5.0,3.0,0.1,5.6812069238252936e-06,1.4058208811367602e-08
EIC Ee=18 GeV,5.0,3.0,0.1,5.388033753427548e-06,9.201800041833804e-09
EIC Ee=18 GeV,5.0,3.0,0.1,5.109989500000001e-06,6.022971124203743e-09
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0010219979,4.1999874146168716e-11
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0009692586900926,1.852942448292177e-09
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0009192410359356,4.3297698396032926e-08
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0008718044942855,5.964606456861625e-07
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.000826815869336,5.3094690273682e-06
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0007841488387211,3.307251197269604e-05
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.000743683598818,0.0001544088123179
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0007053065283536,0.00057178380285
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0006689098693704,0.0017523318782258
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0006343914246555,0.0045754733056804
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0006016542707843,0.0103795927223245
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0005706064859713,0.0207677809540038
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0005411608919655,0.0371612931811567
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0005132348092651,0.0602947659970679
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0004867498249637,0.0899226698155537
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0004616315725767,0.1248743974027382
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0004378095232301,0.1633855974802209
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0004152167876236,0.2035153317509808
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0003937899282146,0.243483593173535
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0003734687810934,0.2818624193067829
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0003541962870501,0.3176364404940319
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0003359183313605,0.3501802229883299
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0003185835918377,0.3791952950012237
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0003021433947267,0.4046345482296369
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0002865515780345,0.4266290817002251
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0002717643619128,0.4454247838806989
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0002577402257298,0.4613314875623565
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.000244439791486,0.47468491152934
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0002318257132448,0.4858200984833121
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0002198625722709,0.4950543336544992
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0002085167775782,0.5026773507006601
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0001977564716109,0.5089467943604422
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0001875514407915,0.514087241344986
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0001778730306849,0.5182914605228226
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0001686940655401,0.5217229485369286
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0001599887719846,0.5245190740664878
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0001517327066555,0.5267943944192811
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0001439026875663,0.5286438769466605
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0001364767290142,0.5301458754319136
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0001294339798471,0.5313647873033738
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0001227546649167,0.5323533341971496
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0001164200295519,0.5331542253434186
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.000110412286898,0.5338002033469937
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,0.0001047145679741,0.5343097876786798
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,9.93108743063084e-05,0.5346732980517004
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,9.418603300660996e-05,0.5348185904693716
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,8.932565416916003e-05,0.5345387672834039
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,8.471609046522223e-05,0.5333731823910862
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,8.034439882321661e-05,0.5304840654856096
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,7.619830408621254e-05,0.5246243290857082
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,7.22661645448411e-05,0.5142573481119309
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,6.853693924884878e-05,0.4978009918791297
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,6.500015700550577e-05,0.473959091814413
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,6.164588697782223e-05,0.442129220309395
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,5.846471080001453e-05,0.402783010093478
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,5.544769613192589e-05,0.3575932196555219
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,5.258637157814568e-05,0.3091567534054585
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,4.987270290140293e-05,0.2604095140994486
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,4.7299070463444774e-05,0.2140039497453329
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,4.485824783005658e-05,0.1718905224553066
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,4.2543381480148945e-05,0.1351865282223391
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,4.0347971561937786e-05,0.1042699499458378
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,3.826585364218305e-05,0.0789781658547143
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,3.62911813972402e-05,0.0588129921716531
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,3.4418410197323274e-05,0.0431047274488257
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,3.2642281537886046e-05,0.0311273918466331
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,3.095780827440664e-05,0.022173911278259
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,2.9360260619116833e-05,0.0156017647514203
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,2.78451528603565e-05,0.0108569429305194
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,2.6408230767262956e-05,0.0074819515776773
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,2.5045459644428945e-05,0.0051126703841135
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,2.375301300298854e-05,0.0034683551966751
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,2.2527261816320597e-05,0.0023383755010143
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,2.1364764330201233e-05,0.0015683432693077
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,2.0262256398793527e-05,0.0010473053619433
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,1.9216642319338997e-05,0.0006968342697808
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,1.8224986139816016e-05,0.0004622547092148
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,1.728450341515807e-05,0.0003058850356765
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,1.6392553388884323e-05,0.0002020004064121
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,1.5546631578189626e-05,0.0001331751454374
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,1.47443627416737e-05,8.768055257792249e-05
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,1.3983494209963838e-05,5.7663566081939455e-05
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,1.3261889560504374e-05,3.7888490298115795e-05
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,1.257752261875251e-05,2.48767671426694e-05
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,1.1928471768936567e-05,1.6323799688094894e-05
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,1.1312914558402076e-05,1.070626627950621e-05
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,1.072912258039534e-05,7.0191418296711926e-06
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,1.0175456620915976e-05,4.600356546920237e-06
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,9.650362056011442e-06,3.0143016294046174e-06
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,9.152364486589697e-06,1.9746538118473774e-06
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,8.680065598493126e-06,1.2933663362204942e-06
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,8.232139236209322e-06,8.470176792340809e-07
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,7.807327679194225e-06,5.546449851813921e-07
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,7.404438110352001e-06,3.63160495475729e-07
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,7.02233926675555e-06,2.377663851356685e-07
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,6.659958263203388e-06,1.556598797319463e-07
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,6.3162775796937455e-06,1.019018790130943e-07
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,5.990332204357164e-06,6.670692405123867e-08
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,5.6812069238252936e-06,4.3666266485572034e-08
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,5.388033753427548e-06,2.8583158673386547e-08
EIC Ee=18 GeV,5.0,3.0,0.1351066751601771,5.109989500000001e-06,1.8709642542241477e-08
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0010219979,5.3952488798606523e-17
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0009692586900926,3.3710223927723074e-14
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0009192410359356,6.474446111813446e-12
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0008718044942855,4.793420513566654e-10
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.000826815869336,1.6395875069974715e-08
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0007841488387211,2.996995773792121e-07
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.000743683598818,3.2923499496469913e-06
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0007053065283536,2.389960077886036e-05
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0006689098693704,0.0001237686652221
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0006343914246555,0.0004864436732193
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0006016542707843,0.0015254593791573
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0005706064859713,0.0039757751012338
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0005411608919655,0.0089033795308844
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0005132348092651,0.0175986699298663
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0004867498249637,0.0313624655180932
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0004616315725767,0.0512205710486708
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0004378095232301,0.0776297472861841
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0004152167876236,0.1102723784763687
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0003937899282146,0.1480369100419249
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0003734687810934,0.1892109744778518
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0003541962870501,0.2318143347994761
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0003359183313605,0.2739461989590293
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0003185835918377,0.3140427662734484
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0003021433947267,0.3510020667093999
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0002865515780345,0.3841894826390369
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0002717643619128,0.4133664780450177
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0002577402257298,0.4385875714970345
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.000244439791486,0.4600980890671928
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0002318257132448,0.4782495992155717
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0002198625722709,0.4934379429025426
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0002085167775782,0.5060620479109823
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0001977564716109,0.5164991060858297
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0001875514407915,0.5250914358458459
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0001778730306849,0.5321411001646025
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0001686940655401,0.5379093384850936
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0001599887719846,0.542618763449769
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0001517327066555,0.5464569684943433
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0001439026875663,0.5495806926588066
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0001364767290142,0.5521200313557173
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0001294339798471,0.5541824075109036
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0001227546649167,0.5558561613199359
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0001164200295519,0.5572137050167149
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.000110412286898,0.5583142367896085
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,0.0001047145679741,0.5592059986939458
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,9.93108743063084e-05,0.5599278429793674
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,9.418603300660996e-05,0.5605087248954832
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,8.932565416916003e-05,0.5609592052814073
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,8.471609046522223e-05,0.5612377231465746
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,8.034439882321661e-05,0.5611660412189344
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,7.619830408621254e-05,0.5602980808011492
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,7.22661645448411e-05,0.557820108583141
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,6.853693924884878e-05,0.5525910172493584
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,6.500015700550577e-05,0.5433435501288578
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,6.164588697782223e-05,0.5289385184757872
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,5.846471080001453e-05,0.5085405405367882
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,5.544769613192589e-05,0.4816966402781256
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,5.258637157814568e-05,0.4484171137196357
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,4.987270290140293e-05,0.4093150115977023
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,4.7299070463444774e-05,0.3656962566539831
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,4.485824783005658e-05,0.3194484476759983
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,4.2543381480148945e-05,0.2727283439480336
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,4.0347971561937786e-05,0.2275961619384771
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,3.826585364218305e-05,0.1857392950369777
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,3.62911813972402e-05,0.148333553686142
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,3.4418410197323274e-05,0.1160207952258782
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,3.2642281537886046e-05,0.0889647576513314
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,3.095780827440664e-05,0.0669519937572163
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,2.9360260619116833e-05,0.0495104253355221
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,2.78451528603565e-05,0.0360233338085227
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,2.6408230767262956e-05,0.0258242616310765
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,2.5045459644428945e-05,0.01826655991709
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,2.375301300298854e-05,0.0127675638972223
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,2.2527261816320597e-05,0.0088310068906108
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,2.1364764330201233e-05,0.0060529189912474
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,2.0262256398793527e-05,0.0041165381899771
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,1.9216642319338997e-05,0.0027811298294282
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,1.8224986139816016e-05,0.0018684671820864
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,1.728450341515807e-05,0.0012494569049905
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,1.6392553388884323e-05,0.0008322820466294
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,1.5546631578189626e-05,0.0005526172427804
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,1.47443627416737e-05,0.0003659558443497
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,1.3983494209963838e-05,0.0002418181696114
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,1.3261889560504374e-05,0.0001595056836722
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,1.257752261875251e-05,0.0001050586581022
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,1.1928471768936567e-05,6.911503245495267e-05
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,1.1312914558402076e-05,4.542488350697337e-05
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,1.072912258039534e-05,2.9831430235736167e-05
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,1.0175456620915976e-05,1.957840182420271e-05
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,9.650362056011442e-06,1.2842673910377564e-05
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,9.152364486589697e-06,8.420757907507584e-06
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,8.680065598493126e-06,5.519489808694919e-06
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,8.232139236209322e-06,3.6168188601775183e-06
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,7.807327679194225e-06,2.3695038114243185e-06
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,7.404438110352001e-06,1.5520630440348015e-06
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,7.02233926675555e-06,1.0164770274491993e-06
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,6.659958263203388e-06,6.656319707622786e-07
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,6.3162775796937455e-06,4.3584192392806425e-07
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,5.990332204357164e-06,2.85357977477223e-07
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,5.6812069238252936e-06,1.868201280636189e-07
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,5.388033753427548e-06,1.2230245197353954e-07
EIC Ee=18 GeV,5.0,3.0,0.1825381367283761,5.109989500000001e-06,8.006242478911848e-08
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0010219979,1.457859837175897e-26
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0009692586900926,3.7295870582789135e-24
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0009192410359356,2.6448196916596023e-20
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0008718044942855,6.266560693489967e-17
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.000826815869336,3.7386885708427503e-14
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0007841488387211,7.28708757407202e-12
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.000743683598818,5.672089299619152e-10
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0007053065283536,2.0666818213834563e-08
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0006689098693704,4.019386816956867e-07
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0006343914246555,4.657592112831139e-06
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0006016542707843,3.5252075144067754e-05
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0005706064859713,0.0001881087903127
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0005411608919655,0.0007536971576845
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0005132348092651,0.002386345491952
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0004867498249637,0.0062178309002245
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0004616315725767,0.0137674355625829
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0004378095232301,0.0265903168948883
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0004152167876236,0.0458053751775886
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0003937899282146,0.0717601917253358
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0003734687810934,0.103982616023719
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0003541962870501,0.1413643535738697
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0003359183313605,0.1824281367153884
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0003185835918377,0.2255690796920112
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0003021433947267,0.2692327501788421
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0002865515780345,0.3120347376597558
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0002717643619128,0.3528362566205071
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0002577402257298,0.3907846158540898
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.000244439791486,0.4253214786752647
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0002318257132448,0.4561620724549263
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0002198625722709,0.4832525783819016
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0002085167775782,0.5067160156573126
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0001977564716109,0.5267967403017804
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0001875514407915,0.5438109222904961
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0001778730306849,0.5581068388897806
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0001686940655401,0.570035871547459
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0001599887719846,0.579933224228641
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0001517327066555,0.588106513723511
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0001439026875663,0.5948302080361889
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0001364767290142,0.6003440947362739
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0001294339798471,0.6048543193570102
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0001227546649167,0.6085359096376877
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0001164200295519,0.6115360296723246
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.000110412286898,0.6139774671406442
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,0.0001047145679741,0.6159620477468963
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,9.93108743063084e-05,0.6175738043037535
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,9.418603300660996e-05,0.6188818152258669
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,8.932565416916003e-05,0.6199426675908267
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,8.471609046522223e-05,0.6208024320953184
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,8.034439882321661e-05,0.6214976125271738
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,7.619830408621254e-05,0.6220530180821591
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,7.22661645448411e-05,0.6224700409315712
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,6.853693924884878e-05,0.6226889123486643
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,6.500015700550577e-05,0.6224996216996169
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,6.164588697782223e-05,0.6213976866234909
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,5.846471080001453e-05,0.6184488993221526
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,5.544769613192589e-05,0.6122759258941263
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,5.258637157814568e-05,0.6012279635104653
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,4.987270290140293e-05,0.5836839281341929
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,4.7299070463444774e-05,0.5583830195761234
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,4.485824783005658e-05,0.524707261734273
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,4.2543381480148945e-05,0.4828934545715621
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,4.0347971561937786e-05,0.4341505211716608
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,3.826585364218305e-05,0.3806098193314697
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,3.62911813972402e-05,0.3250415813445524
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,3.4418410197323274e-05,0.2703802511306655
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,3.2642281537886046e-05,0.2192199010701281
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,3.095780827440664e-05,0.1734535083525292
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,2.9360260619116833e-05,0.13413833826828
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,2.78451528603565e-05,0.1015607395987468
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,2.6408230767262956e-05,0.0754164069876606
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,2.5045459644428945e-05,0.0550232222584094
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,2.375301300298854e-05,0.0395129062488305
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,2.2527261816320597e-05,0.0279773665476458
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,2.1364764330201233e-05,0.0195654031919005
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,2.0262256398793527e-05,0.0135359098771946
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,1.9216642319338997e-05,0.0092780421150062
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,1.8224986139816016e-05,0.0063094404954281
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,1.728450341515807e-05,0.0042620949482966
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,1.6392553388884323e-05,0.0028629964958469
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,1.5546631578189626e-05,0.0019142075770787
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,1.47443627416737e-05,0.0012748949437829
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,1.3983494209963838e-05,0.0008463899957637
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,1.3261889560504374e-05,0.000560433374802
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,1.257752261875251e-05,0.000370288717298
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,1.1928471768936567e-05,0.000244225247948
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,1.1312914558402076e-05,0.0001608477657261
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,1.072912258039534e-05,0.0001058107246848
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,1.0175456620915976e-05,6.953916208223897e-05
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,9.650362056011442e-06,4.566589275879674e-05
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,9.152364486589697e-06,2.996957171010024e-05
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,8.680065598493126e-06,1.965833900385971e-05
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,8.232139236209322e-06,1.2889402903898304e-05
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,7.807327679194225e-06,8.448363807858687e-06
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,7.404438110352001e-06,5.535972988620647e-06
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,7.02233926675555e-06,3.62676450643681e-06
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,6.659958263203388e-06,2.375565624115782e-06
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,6.3162775796937455e-06,1.5557928649677463e-06
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,5.990332204357164e-06,1.018792100682351e-06
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,5.6812069238252936e-06,6.67080305800195e-07
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,5.388033753427548e-06,4.367543981792361e-07
EIC Ee=18 GeV,5.0,3.0,0.246621207433047,5.109989500000001e-06,2.859363952443118e-07
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0010219979,3.5551408385128525e-33
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0009692586900926,1.4961936043948604e-30
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0009192410359356,2.427749234802723e-28
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0008718044942855,2.225436761104485e-26
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.000826815869336,5.67444193080922e-23
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0007841488387211,4.2511861603916774e-19
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.000743683598818,6.100168643077596e-16
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0007053065283536,2.2525937231951853e-13
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0006689098693704,2.7844094050383867e-11
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0006343914246555,1.43106545653716e-09
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0006016542707843,3.654592770701054e-08
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0005706064859713,5.354850339723243e-07
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0005411608919655,5.034916958357471e-06
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0005132348092651,3.302539890030676e-05
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0004867498249637,0.0001607349386333
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0004616315725767,0.0006087379992196
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0004378095232301,0.0018652333330453
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0004152167876236,0.0047788491173821
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0003937899282146,0.0105249023798855
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0003734687810934,0.0203844104750911
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0003541962870501,0.0353628120282699
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0003359183313605,0.0557762487464726
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0003185835918377,0.0810059387029254
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0003021433947267,0.1095895688632214
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0002865515780345,0.1396342073411433
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0002717643619128,0.169328371580346
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0002577402257298,0.1973037300267394
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.000244439791486,0.2227492025759093
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0002318257132448,0.2453368914631585
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0002198625722709,0.2650705539567581
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0002085167775782,0.2821384016315671
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0001977564716109,0.2968058440181095
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0001875514407915,0.3093521061980136
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0001778730306849,0.3200403657889561
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0001686940655401,0.3291081291292455
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0001599887719846,0.3367671598987914
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0001517327066555,0.3432064091020612
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0001439026875663,0.3485949085756241
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0001364767290142,0.3530837685673043
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0001294339798471,0.3568074155141357
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0001227546649167,0.3598844666166269
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0001164200295519,0.362418565848364
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.000110412286898,0.3644993493447079
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,0.0001047145679741,0.3662035774955934
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,9.93108743063084e-05,0.3675963950034802
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,9.418603300660996e-05,0.3687326507934258
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,8.932565416916003e-05,0.369658209445694
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,8.471609046522223e-05,0.3704111945595356
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,8.034439882321661e-05,0.371023039378841
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,7.619830408621254e-05,0.3715186136788814
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,7.22661645448411e-05,0.3719125291732707
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,6.853693924884878e-05,0.3721960758781512
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,6.500015700550577e-05,0.3723125656814779
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,6.164588697782223e-05,0.3721307038598678
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,5.846471080001453e-05,0.371432700563917
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,5.544769613192589e-05,0.3699241442338208
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,5.258637157814568e-05,0.3672558024686004
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,4.987270290140293e-05,0.363039822416872
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,4.7299070463444774e-05,0.3568528015411332
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,4.485824783005658e-05,0.3482447621201372
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,4.2543381480148945e-05,0.336790424327283
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,4.0347971561937786e-05,0.3221961640248344
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,3.826585364218305e-05,0.3044252897580467
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,3.62911813972402e-05,0.283770941508286
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,3.4418410197323274e-05,0.2608202625267125
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,3.2642281537886046e-05,0.2363117389851322
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,3.095780827440664e-05,0.2109578502516716
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,2.9360260619116833e-05,0.1853400859955064
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,2.78451528603565e-05,0.1599364152095921
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,2.6408230767262956e-05,0.1352304219024224
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,2.5045459644428945e-05,0.1117843965647242
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,2.375301300298854e-05,0.0902051244043617
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,2.2527261816320597e-05,0.071029298403938
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,2.1364764330201233e-05,0.0546072928374451
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,2.0262256398793527e-05,0.0410457770629697
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,1.9216642319338997e-05,0.0302217871771133
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,1.8224986139816016e-05,0.0218452407440259
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,1.728450341515807e-05,0.0155369142289316
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,1.6392553388884323e-05,0.0108969094072042
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,1.5546631578189626e-05,0.0075520695215336
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,1.47443627416737e-05,0.0051815400412881
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,1.3983494209963838e-05,0.0035252710402588
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,1.3261889560504374e-05,0.0023816725820956
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,1.257752261875251e-05,0.0015997519777294
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,1.1928471768936567e-05,0.0010694188519084
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,1.1312914558402076e-05,0.000712096709086
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,1.072912258039534e-05,0.0004726448722811
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,1.0175456620915976e-05,0.000312889678332
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,9.650362056011442e-06,0.0002066894239923
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,9.152364486589697e-06,0.0001362977556806
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,8.680065598493126e-06,8.975195847666439e-05
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,8.232139236209322e-06,5.903361416275294e-05
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,7.807327679194225e-06,3.879262006277808e-05
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,7.404438110352001e-06,2.547239290170392e-05
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,7.02233926675555e-06,1.6715660316706904e-05
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,6.659958263203388e-06,1.096379906140414e-05
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,6.3162775796937455e-06,7.188253529544553e-06
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,5.990332204357164e-06,4.711332885150837e-06
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,5.6812069238252936e-06,3.087089896693098e-06
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,5.388033753427548e-06,2.0223751457683786e-06
EIC Ee=18 GeV,5.0,3.0,0.3332017136026733,5.109989500000001e-06,1.3246429813302653e-06
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0010219979,1.4191472627885098e-43
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0009692586900926,1.6691088985726325e-39
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0009192410359356,4.1821933987578194e-36
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0008718044942855,3.691296008706595e-33
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.000826815869336,2.2364826072580564e-30
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0007841488387211,6.9470793581584645e-28
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.000743683598818,9.407507778318638e-26
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0007053065283536,8.074186753699835e-23
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0006689098693704,3.7797847141422127e-19
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0006343914246555,4.355485302992669e-16
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0006016542707843,1.4986942864723914e-13
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0005706064859713,1.939841133945176e-11
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0005411608919655,1.1553978966633655e-09
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0005132348092651,3.684717321442859e-08
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0004867498249637,6.920733352725125e-07
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0004616315725767,8.167019051746215e-06
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0004378095232301,6.417528360571366e-05
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0004152167876236,0.0003553744848683
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0003937899282146,0.0014611299238413
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0003734687810934,0.0046684345992985
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0003541962870501,0.0120549586256725
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0003359183313605,0.026028360071351
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0003185835918377,0.0484112441902794
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0003021433947267,0.0796109414605583
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0002865515780345,0.1183904925109777
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0002717643619128,0.1623046846644765
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0002577402257298,0.2084639972362017
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.000244439791486,0.2542268417719112
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0002318257132448,0.2976011773508948
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0002198625722709,0.3373441600968516
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0002085167775782,0.3728628407887181
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0001977564716109,0.4040348124845695
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0001875514407915,0.4310312251254435
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0001778730306849,0.4541798421522335
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0001686940655401,0.4738744400929867
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0001599887719846,0.4905217943636193
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0001517327066555,0.5045138122943312
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0001439026875663,0.5162143250195824
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0001364767290142,0.5259535980382829
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0001294339798471,0.5340266981617366
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0001227546649167,0.5406938404253326
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0001164200295519,0.5461818693317296
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.000110412286898,0.5506864651991245
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,0.0001047145679741,0.5543748172767788
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,9.93108743063084e-05,0.5573885545337581
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,9.418603300660996e-05,0.5598467546713817
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,8.932565416916003e-05,0.5618488863315091
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,8.471609046522223e-05,0.5634775789216193
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,8.034439882321661e-05,0.5648011531142102
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,7.619830408621254e-05,0.5658758779898271
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,7.22661645448411e-05,0.5667479432320774
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,6.853693924884878e-05,0.5674551206244497
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,6.500015700550577e-05,0.5680278855195547
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,6.164588697782223e-05,0.5684887776283825
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,5.846471080001453e-05,0.5688458211256168
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,5.544769613192589e-05,0.5690718518848449
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,5.258637157814568e-05,0.5690643899733062
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,4.987270290140293e-05,0.5685968559325403
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,4.7299070463444774e-05,0.5672888265852686
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,4.485824783005658e-05,0.5646131044521376
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,4.2543381480148945e-05,0.559905416544809
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,4.0347971561937786e-05,0.5522894424028796
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,3.826585364218305e-05,0.540496603450576
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,3.62911813972402e-05,0.5227873720906089
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,3.4418410197323274e-05,0.4973010789333651
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,3.2642281537886046e-05,0.4628627288876707
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,3.095780827440664e-05,0.4197809905923101
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,2.9360260619116833e-05,0.3700681109986473
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,2.78451528603565e-05,0.3169361331205471
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,2.6408230767262956e-05,0.2639099257566421
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,2.5045459644428945e-05,0.2140274246063692
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,2.375301300298854e-05,0.1693975789889354
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,2.2527261816320597e-05,0.1311243883916142
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,2.1364764330201233e-05,0.0994642666465157
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,2.0262256398793527e-05,0.0740735772837687
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,1.9216642319338997e-05,0.054252330015746
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,1.8224986139816016e-05,0.0391408235353741
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,1.728450341515807e-05,0.0278584085742734
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,1.6392553388884323e-05,0.0195894480609765
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,1.5546631578189626e-05,0.0136276565827034
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,1.47443627416737e-05,0.0093910621351513
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,1.3983494209963838e-05,0.0064184351878198
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,1.3261889560504374e-05,0.0043556378902011
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,1.257752261875251e-05,0.0029378321329996
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,1.1928471768936567e-05,0.0019713057617898
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,1.1312914558402076e-05,0.0013170008541181
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,1.072912258039534e-05,0.0008766605466421
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,1.0175456620915976e-05,0.0005817762174955
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,9.650362056011442e-06,0.0003851112517157
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,9.152364486589697e-06,0.0002543980151067
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,8.680065598493126e-06,0.0001677641247306
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,8.232139236209322e-06,0.0001104780845809
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,7.807327679194225e-06,7.267009262065214e-05
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,7.404438110352001e-06,4.775614906626074e-05
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,7.02233926675555e-06,3.1359713191410086e-05
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,6.659958263203388e-06,2.058001493242149e-05
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,6.3162775796937455e-06,1.349896561357555e-05
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,5.990332204357164e-06,8.850699744599202e-06
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,5.6812069238252936e-06,5.801102312179469e-06
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,5.388033753427548e-06,3.80125048806064e-06
EIC Ee=18 GeV,5.0,3.0,0.4501777568253076,5.109989500000001e-06,2.4902769141720637e-06
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0010219979,3.67752335032973e-58
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0009692586900926,1.1899953646459125e-52
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0009192410359356,1.4164838298889182e-47
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0008718044942855,2.6171199007835883e-43
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.000826815869336,1.6194481860046792e-39
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0007841488387211,5.4423882149710306e-36
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.000743683598818,5.628463589596262e-33
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0007053065283536,2.0897445742206243e-30
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0006689098693704,5.830274237329832e-28
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0006343914246555,1.3749984121111453e-25
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0006016542707843,4.146860840564816e-22
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0005706064859713,2.1019526028286447e-18
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0005411608919655,2.26431688890793e-15
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0005132348092651,6.698627856207909e-13
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0004867498249637,6.937528534078631e-11
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0004616315725767,3.078247730693435e-09
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0004378095232301,6.910063078624028e-08
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0004152167876236,8.988478114801555e-07
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0003937899282146,7.556892605321793e-06
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0003734687810934,4.4734225947000336e-05
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0003541962870501,0.0001989882900813
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0003359183313605,0.0006982026446858
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0003185835918377,0.0020049309108688
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0003021433947267,0.0048527671035615
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0002865515780345,0.0101512909954404
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0002717643619128,0.018759735473945
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0002577402257298,0.0312248265274153
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.000244439791486,0.0476046376578415
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0002318257132448,0.0674431543774968
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0002198625722709,0.0898806971359315
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0002085167775782,0.1138403060842895
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0001977564716109,0.138225493786983
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0001875514407915,0.1620790661805614
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0001778730306849,0.1846744453057077
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0001686940655401,0.2055370293101568
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0001599887719846,0.2244148699621792
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0001517327066555,0.2412260171063922
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0001439026875663,0.2560045979646378
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0001364767290142,0.2688570028559717
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0001294339798471,0.2799306583737083
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0001227546649167,0.2893933012234035
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0001164200295519,0.2974195432686616
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.000110412286898,0.3041820809403947
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,0.0001047145679741,0.3098458589686306
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,9.93108743063084e-05,0.314564254319257
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,9.418603300660996e-05,0.3184767761014804
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,8.932565416916003e-05,0.3217079620176999
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,8.471609046522223e-05,0.3243672105467625
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,8.034439882321661e-05,0.3265493061665147
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,7.619830408621254e-05,0.3283354140409294
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,7.22661645448411e-05,0.3297943515975066
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,6.853693924884878e-05,0.3309839838567683
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,6.500015700550577e-05,0.3319526302708414
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,6.164588697782223e-05,0.3327404067966661
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,5.846471080001453e-05,0.3333804470107239
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,5.544769613192589e-05,0.3338999073083309
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,5.258637157814568e-05,0.3343204059039949
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,4.987270290140293e-05,0.3346566159865374
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,4.7299070463444774e-05,0.3349095648575397
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,4.485824783005658e-05,0.3350491725892588
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,4.2543381480148945e-05,0.3349831030965745
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,4.0347971561937786e-05,0.3345164301772635
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,3.826585364218305e-05,0.333312348181755
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,3.62911813972402e-05,0.3308671007785184
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,3.4418410197323274e-05,0.326514897400289
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,3.2642281537886046e-05,0.3194767456676329
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,3.095780827440664e-05,0.3089642430784502
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,2.9360260619116833e-05,0.2943466099489792
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,2.78451528603565e-05,0.2753591134400357
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,2.6408230767262956e-05,0.2522716020547027
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,2.5045459644428945e-05,0.2259179579376934
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,2.375301300298854e-05,0.1975569565029754
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,2.2527261816320597e-05,0.1686302063978558
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,2.1364764330201233e-05,0.1405178163005369
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,2.0262256398793527e-05,0.114360134415056
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,1.9216642319338997e-05,0.0909641938440991
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,1.8224986139816016e-05,0.0707829195535316
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,1.728450341515807e-05,0.053946388840468
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,1.6392553388884323e-05,0.0403256555752286
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,1.5546631578189626e-05,0.0296120528359047
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,1.47443627416737e-05,0.0213968225882751
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,1.3983494209963838e-05,0.0152391410094117
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,1.3261889560504374e-05,0.0107157728662163
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,1.257752261875251e-05,0.0074511861794645
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,1.1928471768936567e-05,0.0051310575353072
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,1.1312914558402076e-05,0.0035039264122696
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,1.072912258039534e-05,0.0023757436631454
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,1.0175456620915976e-05,0.0016010777597469
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,9.650362056011442e-06,0.0010735151615736
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,9.152364486589697e-06,0.0007167161237964
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,8.680065598493126e-06,0.0004768033175837
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,8.232139236209322e-06,0.0003162630861458
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,7.807327679194225e-06,0.0002092657112709
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,7.404438110352001e-06,0.0001381895895541
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,7.02233926675555e-06,9.110381980985528e-05
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,6.659958263203388e-06,5.998071214184876e-05
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,6.3162775796937455e-06,3.944642685052508e-05
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,5.990332204357164e-06,2.59186905184672e-05
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,5.6812069238252936e-06,1.7017676788409884e-05
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,5.388033753427548e-06,1.1166798265024926e-05
EIC Ee=18 GeV,5.0,3.0,0.6082201995573401,5.109989500000001e-06,7.323973217014464e-06
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0010219979,9.339817648611515e-78
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0009692586900926,2.3030585006631476e-69
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0009192410359356,6.431513358148827e-62
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0008718044942855,1.819647155924649e-55
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.000826815869336,3.615405514069183e-50
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0007841488387211,1.0989633824670666e-45
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.000743683598818,1.0258308612044258e-41
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0007053065283536,2.580991847525179e-38
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0006689098693704,2.161728336100208e-35
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0006343914246555,1.2576597486294652e-32
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0006016542707843,6.0033817093163976e-30
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0005706064859713,1.4887328530230232e-27
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0005411608919655,4.812488745636778e-25
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0005132348092651,6.709629544076868e-21
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0004867498249637,2.2376756569847618e-17
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0004616315725767,1.665778486505165e-14
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0004378095232301,3.6536523389522065e-12
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0004152167876236,2.98304652528089e-10
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0003937899282146,1.1096006035148545e-08
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0003734687810934,2.2392392911009922e-07
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0003541962870501,2.8155724233136015e-06
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0003359183313605,2.4194992133268924e-05
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0003185835918377,0.0001501195881526
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0003021433947267,0.0006980786759366
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0002865515780345,0.0025140524033411
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0002717643619128,0.0072391792588241
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0002577402257298,0.0171857779282858
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.000244439791486,0.034616447246736
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0002318257132448,0.0607305580791976
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0002198625722709,0.0949927288357155
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0002085167775782,0.1352085986782408
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0001977564716109,0.1782336754220163
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0001875514407915,0.220876477907165
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0001778730306849,0.2605902115241793
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0001686940655401,0.2957797381287317
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0001599887719846,0.3257701518806858
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0001517327066555,0.350585468531998
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0001439026875663,0.3706800717455042
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0001364767290142,0.3867098528355452
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0001294339798471,0.399374161330613
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0001227546649167,0.4093249245590497
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0001164200295519,0.4171253890653789
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.000110412286898,0.4232398124483988
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,0.0001047145679741,0.4280395959732984
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,9.93108743063084e-05,0.4318163830168654
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,9.418603300660996e-05,0.4347967302039622
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,8.932565416916003e-05,0.4371557067172829
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,8.471609046522223e-05,0.4390284036825058
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,8.034439882321661e-05,0.4405191889561127
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,7.619830408621254e-05,0.4417089273109698
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,7.22661645448411e-05,0.4426605151769504
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,6.853693924884878e-05,0.4434230841892607
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,6.500015700550577e-05,0.4440351821570359
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,6.164588697782223e-05,0.4445271808263489
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,5.846471080001453e-05,0.4449231035897491
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,5.544769613192589e-05,0.4452420180957361
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,5.258637157814568e-05,0.4454990854309921
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,4.987270290140293e-05,0.4457062055307299
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,4.7299070463444774e-05,0.4458716788005861
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,4.485824783005658e-05,0.4459972554150216
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,4.2543381480148945e-05,0.4460702361161625
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,4.0347971561937786e-05,0.4460499024595996
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,3.826585364218305e-05,0.4458518300942842
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,3.62911813972402e-05,0.4453367128186897
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,3.4418410197323274e-05,0.4443073781787403
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,3.2642281537886046e-05,0.4425031187858667
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,3.095780827440664e-05,0.4395461731275012
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,2.9360260619116833e-05,0.4347750749170975
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,2.78451528603565e-05,0.4270025976485223
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,2.6408230767262956e-05,0.4144611844411957
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,2.5045459644428945e-05,0.3952420974876935
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,2.375301300298854e-05,0.3681538410985322
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,2.2527261816320597e-05,0.3334629230720206
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,2.1364764330201233e-05,0.2930016327197334
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,2.0262256398793527e-05,0.2496176116450581
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,1.9216642319338997e-05,0.2063595721773982
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,1.8224986139816016e-05,0.1658112175936569
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,1.728450341515807e-05,0.1297493193075136
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,1.6392553388884323e-05,0.0990924235933263
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,1.5546631578189626e-05,0.074029189349035
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,1.47443627416737e-05,0.0542240234176126
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,1.3983494209963838e-05,0.0390299086869085
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,1.3261889560504374e-05,0.0276680064146301
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,1.257752261875251e-05,0.0193568248114843
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,1.1928471768936567e-05,0.0133904288996515
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,1.1312914558402076e-05,0.0091749524344405
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,1.072912258039534e-05,0.0062361986020284
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,1.0175456620915976e-05,0.0042103195615451
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,9.650362056011442e-06,0.002826706912939
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,9.152364486589697e-06,0.0018890137276941
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,8.680065598493126e-06,0.0012575652124562
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,8.232139236209322e-06,0.0008345687051736
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,7.807327679194225e-06,0.0005524277913679
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,7.404438110352001e-06,0.0003649003645537
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,7.02233926675555e-06,0.0002406170177922
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,6.659958263203388e-06,0.0001584417793381
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,6.3162775796937455e-06,0.0001042119716418
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,5.990332204357164e-06,6.84798249456272e-05
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,5.6812069238252936e-06,4.4965599748194725e-05
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,5.388033753427548e-06,2.950750366886673e-05
EIC Ee=18 GeV,5.0,3.0,0.8217460892745164,5.109989500000001e-06,1.935392378089717e-05
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0010219979,3.643850546993118e-108
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0009692586900926,6.579841728221422e-95
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0009192410359356,5.6572816756272195e-84
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0008718044942855,5.387482173452179e-75
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.000826815869336,3.242539850809434e-66
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0007841488387211,1.4709476578491273e-58
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.000743683598818,2.3405260754331196e-52
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0007053065283536,2.43883951388929e-47
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0006689098693704,2.8342841502913258e-43
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0006343914246555,6.047374411110975e-40
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0006016542707843,4.325920048314036e-37
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0005706064859713,2.7866606857522854e-34
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0005411608919655,2.4688898831473923e-31
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0005132348092651,9.237900797115998e-29
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0004867498249637,1.2667789559271211e-26
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0004616315725767,6.673370381802948e-24
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0004378095232301,7.04184632800904e-20
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0004152167876236,1.4688480423860872e-16
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0003937899282146,7.334015480563214e-14
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0003734687810934,1.1556063305360776e-11
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0003541962870501,7.201075074997975e-10
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0003359183313605,2.1329561519685864e-08
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0003185835918377,3.484495357874562e-07
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0003021433947267,3.533037395543372e-06
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0002865515780345,2.437264506232362e-05
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0002717643619128,0.0001227562702177
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0002577402257298,0.0004764624911751
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.000244439791486,0.001485578142471
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0002318257132448,0.0038435802303645
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0002198625722709,0.0084710799419933
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0002085167775782,0.0162610547795581
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0001977564716109,0.0277256855368888
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0001875514407915,0.0427398408328593
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0001778730306849,0.060529874010659
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0001686940655401,0.0798988835978833
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0001599887719846,0.0995527528385705
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0001517327066555,0.1183779330395285
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0001439026875663,0.1355919744670156
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0001364767290142,0.1507674280981638
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0001294339798471,0.1637737127135018
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0001227546649167,0.1746870683214272
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0001164200295519,0.1837036338346579
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.000110412286898,0.1910721685750187
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,0.0001047145679741,0.1970495767049019
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,9.93108743063084e-05,0.201875623544214
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,9.418603300660996e-05,0.2057612280607464
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,8.932565416916003e-05,0.2088851870794473
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,8.471609046522223e-05,0.2113955106724389
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,8.034439882321661e-05,0.2134128810316117
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,7.619830408621254e-05,0.215034778472575
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,7.22661645448411e-05,0.2163395110625053
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,6.853693924884878e-05,0.2173898052705701
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,6.500015700550577e-05,0.2182358489583597
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,6.164588697782223e-05,0.2189177956604034
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,5.846471080001453e-05,0.2194677899823163
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,5.544769613192589e-05,0.2199115893740247
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,5.258637157814568e-05,0.2202698558569772
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,4.987270290140293e-05,0.2205591824329448
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,4.7299070463444774e-05,0.2207929042634215
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,4.485824783005658e-05,0.2209816711715973
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,4.2543381480148945e-05,0.2211332550851495
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,4.0347971561937786e-05,0.2212491519795778
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,3.826585364218305e-05,0.2213124373079483
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,3.62911813972402e-05,0.2212625007862053
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,3.4418410197323274e-05,0.2209639524917804
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,3.2642281537886046e-05,0.2201913988904535
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,3.095780827440664e-05,0.2186502079622723
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,2.9360260619116833e-05,0.2160324740220348
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,2.78451528603565e-05,0.2120837303918465
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,2.6408230767262956e-05,0.2066411453102044
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,2.5045459644428945e-05,0.1996051911162047
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,2.375301300298854e-05,0.1908466982218747
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,2.2527261816320597e-05,0.1801291029544797
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,2.1364764330201233e-05,0.1671613172456646
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,2.0262256398793527e-05,0.1518065975816194
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,1.9216642319338997e-05,0.1343190673790773
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,1.8224986139816016e-05,0.1154285139381407
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,1.728450341515807e-05,0.0962037396234117
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,1.6392553388884323e-05,0.0777785340833204
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,1.5546631578189626e-05,0.0610879158376614
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,1.47443627416737e-05,0.0467173102671509
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,1.3983494209963838e-05,0.0348830953825415
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,1.3261889560504374e-05,0.0255042942668706
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,1.257752261875251e-05,0.018310105561202
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,1.1928471768936567e-05,0.0129415125913655
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,1.1312914558402076e-05,0.0090266221940037
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,1.072912258039534e-05,0.0062261908241306
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,1.0175456620915976e-05,0.0042547018733771
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,9.650362056011442e-06,0.0028850024184276
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,9.152364486589697e-06,0.0019437139620039
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,8.680065598493126e-06,0.0013026137707715
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,8.232139236209322e-06,0.0008691701683869
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,7.807327679194225e-06,0.0005778833104287
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,7.404438110352001e-06,0.0003830926299813
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,7.02233926675555e-06,0.0002533545196001
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,6.659958263203388e-06,0.0001672269898866
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,6.3162775796937455e-06,0.0001102031955566
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,5.990332204357164e-06,7.253052301112525e-05
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,5.6812069238252936e-06,4.768605260382248e-05
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,5.388033753427548e-06,3.132503897130019e-05
EIC Ee=18 GeV,5.0,3.0,1.1102338194775798,5.109989500000001e-06,2.0563231700732137e-05
EIC Ee=18 GeV,5.0,3.0,1.5,0.0010219979,2.154412208017663e-142
EIC Ee=18 GeV,5.0,3.0,1.5,0.0009692586900926,9.612266798587547e-127
EIC Ee=18 GeV,5.0,3.0,1.5,0.0009192410359356,1.0983016775650128e-113
EIC Ee=18 GeV,5.0,3.0,1.5,0.0008718044942855,3.1060338757908893e-100
EIC Ee=18 GeV,5.0,3.0,1.5,0.000826815869336,4.257853370748233e-89
EIC Ee=18 GeV,5.0,3.0,1.5,0.0007841488387211,1.829084706835592e-79
EIC Ee=18 GeV,5.0,3.0,1.5,0.000743683598818,3.6342390654067766e-71
EIC Ee=18 GeV,5.0,3.0,1.5,0.0007053065283536,2.244905657142525e-64
EIC Ee=18 GeV,5.0,3.0,1.5,0.0006689098693704,1.639310131387687e-58
EIC Ee=18 GeV,5.0,3.0,1.5,0.0006343914246555,8.185121607481894e-53
EIC Ee=18 GeV,5.0,3.0,1.5,0.0006016542707843,1.2340680244508235e-47
EIC Ee=18 GeV,5.0,3.0,1.5,0.0005706064859713,4.6505804966303426e-43
EIC Ee=18 GeV,5.0,3.0,1.5,0.0005411608919655,3.192034972623071e-39
EIC Ee=18 GeV,5.0,3.0,1.5,0.0005132348092651,6.451231438502675e-36
EIC Ee=18 GeV,5.0,3.0,1.5,0.0004867498249637,8.413094745862271e-33
EIC Ee=18 GeV,5.0,3.0,1.5,0.0004616315725767,6.198100862101955e-30
EIC Ee=18 GeV,5.0,3.0,1.5,0.0004378095232301,1.7693273574738287e-27
EIC Ee=18 GeV,5.0,3.0,1.5,0.0004152167876236,1.99520980513514e-25
EIC Ee=18 GeV,5.0,3.0,1.5,0.0003937899282146,7.550358817396177e-23
EIC Ee=18 GeV,5.0,3.0,1.5,0.0003734687810934,5.634733833048813e-19
EIC Ee=18 GeV,5.0,3.0,1.5,0.0003541962870501,8.885063967877207e-16
EIC Ee=18 GeV,5.0,3.0,1.5,0.0003359183313605,3.531811715231225e-13
EIC Ee=18 GeV,5.0,3.0,1.5,0.0003185835918377,4.6049768991390944e-11
EIC Ee=18 GeV,5.0,3.0,1.5,0.0003021433947267,2.435816716528593e-09
EIC Ee=18 GeV,5.0,3.0,1.5,0.0002865515780345,6.204371926782538e-08
EIC Ee=18 GeV,5.0,3.0,1.5,0.0002717643619128,8.741462089998186e-07
EIC Ee=18 GeV,5.0,3.0,1.5,0.0002577402257298,7.620513421979402e-06
EIC Ee=18 GeV,5.0,3.0,1.5,0.000244439791486,4.499294552670445e-05
EIC Ee=18 GeV,5.0,3.0,1.5,0.0002318257132448,0.0001934529567935
EIC Ee=18 GeV,5.0,3.0,1.5,0.0002198625722709,0.0006420039067817
EIC Ee=18 GeV,5.0,3.0,1.5,0.0002085167775782,0.0017232094099937
EIC Ee=18 GeV,5.0,3.0,1.5,0.0001977564716109,0.0038850730816666
EIC Ee=18 GeV,5.0,3.0,1.5,0.0001875514407915,0.0075873626269428
EIC Ee=18 GeV,5.0,3.0,1.5,0.0001778730306849,0.0131630453076726
EIC Ee=18 GeV,5.0,3.0,1.5,0.0001686940655401,0.0207103396790156
EIC Ee=18 GeV,5.0,3.0,1.5,0.0001599887719846,0.0300600893581107
EIC Ee=18 GeV,5.0,3.0,1.5,0.0001517327066555,0.0408205360740197
EIC Ee=18 GeV,5.0,3.0,1.5,0.0001439026875663,0.0524693358943058
EIC Ee=18 GeV,5.0,3.0,1.5,0.0001364767290142,0.0644544011447498
EIC Ee=18 GeV,5.0,3.0,1.5,0.0001294339798471,0.0762751738090407
EIC Ee=18 GeV,5.0,3.0,1.5,0.0001227546649167,0.087532016825902
EIC Ee=18 GeV,5.0,3.0,1.5,0.0001164200295519,0.0979445954620585
EIC Ee=18 GeV,5.0,3.0,1.5,0.000110412286898,0.107347199575609
EIC Ee=18 GeV,5.0,3.0,1.5,0.0001047145679741,0.1156706631774632
EIC Ee=18 GeV,5.0,3.0,1.5,9.93108743063084e-05,0.1229190555348151
EIC Ee=18 GeV,5.0,3.0,1.5,9.418603300660996e-05,0.1291466736789322
EIC Ee=18 GeV,5.0,3.0,1.5,8.932565416916003e-05,0.1344383300442204
EIC Ee=18 GeV,5.0,3.0,1.5,8.471609046522223e-05,0.1388940443711109
EIC Ee=18 GeV,5.0,3.0,1.5,8.034439882321661e-05,0.1426180892896555
EIC Ee=18 GeV,5.0,3.0,1.5,7.619830408621254e-05,0.1457117606548676
EIC Ee=18 GeV,5.0,3.0,1.5,7.22661645448411e-05,0.1482690512797635
EIC Ee=18 GeV,5.0,3.0,1.5,6.853693924884878e-05,0.1503744316058727
EIC Ee=18 GeV,5.0,3.0,1.5,6.500015700550577e-05,0.1521020647522588
EIC Ee=18 GeV,5.0,3.0,1.5,6.164588697782223e-05,0.1535159348753187
EIC Ee=18 GeV,5.0,3.0,1.5,5.846471080001453e-05,0.154670509915074
EIC Ee=18 GeV,5.0,3.0,1.5,5.544769613192589e-05,0.15561167747107
EIC Ee=18 GeV,5.0,3.0,1.5,5.258637157814568e-05,0.1563777827038568
EIC Ee=18 GeV,5.0,3.0,1.5,4.987270290140293e-05,0.1570006624863091
EIC Ee=18 GeV,5.0,3.0,1.5,4.7299070463444774e-05,0.1575066152698171
EIC Ee=18 GeV,5.0,3.0,1.5,4.485824783005658e-05,0.1579172761817376
EIC Ee=18 GeV,5.0,3.0,1.5,4.2543381480148945e-05,0.1582503858833593
EIC Ee=18 GeV,5.0,3.0,1.5,4.0347971561937786e-05,0.1585204492947018
EIC Ee=18 GeV,5.0,3.0,1.5,3.826585364218305e-05,0.158739215453352
EIC Ee=18 GeV,5.0,3.0,1.5,3.62911813972402e-05,0.158915277683459
EIC Ee=18 GeV,5.0,3.0,1.5,3.4418410197323274e-05,0.1590492351800822
EIC Ee=18 GeV,5.0,3.0,1.5,3.2642281537886046e-05,0.1591149514645315
EIC Ee=18 GeV,5.0,3.0,1.5,3.095780827440664e-05,0.1590161015549877
EIC Ee=18 GeV,5.0,3.0,1.5,2.9360260619116833e-05,0.158524173570873
EIC Ee=18 GeV,5.0,3.0,1.5,2.78451528603565e-05,0.1572338987112725
EIC Ee=18 GeV,5.0,3.0,1.5,2.6408230767262956e-05,0.1545825693949919
EIC Ee=18 GeV,5.0,3.0,1.5,2.5045459644428945e-05,0.1499524921545019
EIC Ee=18 GeV,5.0,3.0,1.5,2.375301300298854e-05,0.1428332082329476
EIC Ee=18 GeV,5.0,3.0,1.5,2.2527261816320597e-05,0.1329922347604087
EIC Ee=18 GeV,5.0,3.0,1.5,2.1364764330201233e-05,0.1205947466051757
EIC Ee=18 GeV,5.0,3.0,1.5,2.0262256398793527e-05,0.1062208899594613
EIC Ee=18 GeV,5.0,3.0,1.5,1.9216642319338997e-05,0.0907620188728585
EIC Ee=18 GeV,5.0,3.0,1.5,1.8224986139816016e-05,0.0752292557872145
EIC Ee=18 GeV,5.0,3.0,1.5,1.728450341515807e-05,0.0605470256463787
EIC Ee=18 GeV,5.0,3.0,1.5,1.6392553388884323e-05,0.0474021776018042
EIC Ee=18 GeV,5.0,3.0,1.5,1.5546631578189626e-05,0.0361824313520115
EIC Ee=18 GeV,5.0,3.0,1.5,1.47443627416737e-05,0.0269958965238473
EIC Ee=18 GeV,5.0,3.0,1.5,1.3983494209963838e-05,0.0197394269357665
EIC Ee=18 GeV,5.0,3.0,1.5,1.3261889560504374e-05,0.0141812900894347
EIC Ee=18 GeV,5.0,3.0,1.5,1.257752261875251e-05,0.0100341969404734
EIC Ee=18 GeV,5.0,3.0,1.5,1.1928471768936567e-05,0.0070079030637015
EIC Ee=18 GeV,5.0,3.0,1.5,1.1312914558402076e-05,0.0048404559714442
EIC Ee=18 GeV,5.0,3.0,1.5,1.072912258039534e-05,0.0033123044824744
EIC Ee=18 GeV,5.0,3.0,1.5,1.0175456620915976e-05,0.0022489257499026
EIC Ee=18 GeV,5.0,3.0,1.5,9.650362056011442e-06,0.00151699604784
EIC Ee=18 GeV,5.0,3.0,1.5,9.152364486589697e-06,0.0010177441729313
EIC Ee=18 GeV,5.0,3.0,1.5,8.680065598493126e-06,0.0006797417153084
EIC Ee=18 GeV,5.0,3.0,1.5,8.232139236209322e-06,0.0004523157593959
EIC Ee=18 GeV,5.0,3.0,1.5,7.807327679194225e-06,0.0003000663369692
EIC Ee=18 GeV,5.0,3.0,1.5,7.404438110352001e-06,0.0001985673601356
EIC Ee=18 GeV,5.0,3.0,1.5,7.02233926675555e-06,0.0001311324092893
EIC Ee=18 GeV,5.0,3.0,1.5,6.659958263203388e-06,8.645420074110291e-05
EIC Ee=18 GeV,5.0,3.0,1.5,6.3162775796937455e-06,5.692062118170601e-05
EIC Ee=18 GeV,5.0,3.0,1.5,5.990332204357164e-06,3.7434351515302456e-05
EIC Ee=18 GeV,5.0,3.0,1.5,5.6812069238252936e-06,2.459676527161263e-05
EIC Ee=18 GeV,5.0,3.0,1.5,5.388033753427548e-06,1.6149762225125232e-05
EIC Ee=18 GeV,5.0,3.0,1.5,5.109989500000001e-06,1.0597286392133658e-05


==> anc/fig_3a.csv <==
dataset,m_S_GeV,m_rhoD_GeV,m_piD_GeV,g_Se,probability
BaBar,12.0,1.5,0.1,0.0051099895,0.0
BaBar,12.0,1.5,0.1,0.004824141165181872,0.0
BaBar,12.0,1.5,0.1,0.004554282935728595,0.0
BaBar,12.0,1.5,0.1,0.004299520339157965,0.0
BaBar,12.0,1.5,0.1,0.004059008938994618,0.0
BaBar,12.0,1.5,0.1,0.0038319515357996513,0.0
BaBar,12.0,1.5,0.1,0.00361759552477221,0.0
BaBar,12.0,1.5,0.1,0.0034152304011644875,0.0
BaBar,12.0,1.5,0.1,0.0032241854052416736,0.0
BaBar,12.0,1.5,0.1,0.0030438272989807406,0.0
BaBar,12.0,1.5,0.1,0.0028735582671387708,0.0
BaBar,12.0,1.5,0.1,0.002712813935733687,0.0
BaBar,12.0,1.5,0.1,0.0025610615013694094,0.0
BaBar,12.0,1.5,0.1,0.0024177979652049487,0.0
BaBar,12.0,1.5,0.1,0.002282548465713707,0.0
BaBar,12.0,1.5,0.1,0.0021548647047067698,0.0
BaBar,12.0,1.5,0.1,0.0020343234614030813,0.0
BaBar,12.0,1.5,0.1,0.0019205251896212059,0.0
BaBar,12.0,1.5,0.1,0.001813092693442985,0.0
BaBar,12.0,1.5,0.1,0.0017116698769593897,0.0
BaBar,12.0,1.5,0.1,0.001615920563954499,0.0
BaBar,12.0,1.5,0.1,0.0015255273836153284,0.0
BaBar,12.0,1.5,0.1,0.0014401907185740588,0.0
BaBar,12.0,1.5,0.1,0.0013596277117958798,0.0
BaBar,12.0,1.5,0.1,0.001283571329020644,0.0
BaBar,12.0,1.5,0.1,0.001211769473650715,0.0
BaBar,12.0,1.5,0.1,0.001143984151151226,3.311063693473398e-303
BaBar,12.0,1.5,0.1,0.0010799906801930354,8.107430524050352e-242
BaBar,12.0,1.5,0.1,0.0010195769479236674,4.697211666339836e-193
BaBar,12.0,1.5,0.1,0.0009625427068977439,2.5450686301552223e-154
BaBar,12.0,1.5,0.1,0.0009086989113365091,1.4908485399406952e-123
BaBar,12.0,1.5,0.1,0.0008578670905164096,4.1138878904282336e-99
BaBar,12.0,1.5,0.1,0.0008098787572097773,1.0741061086916788e-79
BaBar,12.0,1.5,0.1,0.000764574849216817,2.880197907109155e-64
BaBar,12.0,1.5,0.1,0.0007218052021378054,5.271898808986135e-52
BaBar,12.0,1.5,0.1,0.0006814280516379549,2.9596238109503947e-42
BaBar,12.0,1.5,0.1,0.0006433095635551372,1.6767891936542296e-34
BaBar,12.0,1.5,0.1,0.000607323390292978,2.4670524070974063e-28
BaBar,12.0,1.5,0.1,0.0005733502520289267,2.002086979983825e-23
BaBar,12.0,1.5,0.1,0.0005412775413491831,1.6405349998929812e-19
BaBar,12.0,1.5,0.1,0.00051099895,2.213601490513691e-16
BaBar,12.0,1.5,0.1,0.0004824141165181868,7.312700281563668e-14
BaBar,12.0,1.5,0.1,0.0004554282935728592,8.128677145684567e-12
BaBar,12.0,1.5,0.1,0.00042995203391579595,3.895555221021838e-10
BaBar,12.0,1.5,0.1,0.0004059008938994615,9.710011133611152e-09
BaBar,12.0,1.5,0.1,0.00038319515357996517,1.4496149905400778e-07
BaBar,12.0,1.5,0.1,0.00036175955247722094,1.4435754403868244e-06
BaBar,12.0,1.5,0.1,0.0003415230401164488,1.0424728842831012e-05
BaBar,12.0,1.5,0.1,0.00032241854052416713,5.8249496721016347e-05
BaBar,12.0,1.5,0.1,0.0003043827298980737,0.0002644008982116
BaBar,12.0,1.5,0.1,0.000287355826713877,0.0010084375751052
BaBar,12.0,1.5,0.1,0.0002712813935733687,0.0033000579432519
BaBar,12.0,1.5,0.1,0.00025610615013694094,0.0093737240803346
BaBar,12.0,1.5,0.1,0.00024177979652049468,0.0232620765931266
BaBar,12.0,1.5,0.1,0.00022825484657137046,0.0506746583240916
BaBar,12.0,1.5,0.1,0.0002154864704706769,0.0973944138312856
BaBar,12.0,1.5,0.1,0.00020343234614030807,0.1662858643670451
BaBar,12.0,1.5,0.1,0.00019205251896212055,0.2546786770940762
BaBar,12.0,1.5,0.1,0.00018130926934429838,0.3544453297976209
BaBar,12.0,1.5,0.1,0.00017116698769593892,0.4551008285607697
BaBar,12.0,1.5,0.1,0.0001615920563954499,0.5476730063009911
BaBar,12.0,1.5,0.1,0.00015255273836153278,0.6269005405901504
BaBar,12.0,1.5,0.1,0.00014401907185740588,0.691204888857193
BaBar,12.0,1.5,0.1,0.0001359627711795879,0.7414212472378238
BaBar,12.0,1.5,0.1,0.00012835713290206428,0.7794237342612627
BaBar,12.0,1.5,0.1,0.0001211769473650715,0.8071983778022621
BaBar,12.0,1.5,0.1,0.00011439841511512264,0.8263978975479885
BaBar,12.0,1.5,0.1,0.00010799906801930352,0.8382007001167582
BaBar,12.0,1.5,0.1,0.00010195769479236668,0.8432988665165964
BaBar,12.0,1.5,0.1,9.625427068977445e-05,0.8419141291052189
BaBar,12.0,1.5,0.1,9.086989113365092e-05,0.833811681937566
BaBar,12.0,1.5,0.1,8.578670905164095e-05,0.8183290432140877
BaBar,12.0,1.5,0.1,8.098787572097772e-05,0.7944590515122871
BaBar,12.0,1.5,0.1,7.645748492168166e-05,0.7610303222644852
BaBar,12.0,1.5,0.1,7.218052021378058e-05,0.7170211267823056
BaBar,12.0,1.5,0.1,6.814280516379549e-05,0.662006549348126
BaBar,12.0,1.5,0.1,6.433095635551372e-05,0.5966539629166236
BaBar,12.0,1.5,0.1,6.073233902929775e-05,0.5230746620745831
BaBar,12.0,1.5,0.1,5.733502520289264e-05,0.4447989065781407
BaBar,12.0,1.5,0.1,5.412775413491833e-05,0.3662605052809584
BaBar,12.0,1.5,0.1,5.1099895e-05,0.2919278971488648
BaBar,12.0,1.5,0.1,4.824141165181868e-05,0.2254223979133563
BaBar,12.0,1.5,0.1,4.5542829357285924e-05,0.1689579967148138
BaBar,12.0,1.5,0.1,4.29952033915796e-05,0.1232415204392115
BaBar,12.0,1.5,0.1,4.0590089389946125e-05,0.0877487833754643
BaBar,12.0,1.5,0.1,3.8319515357996516e-05,0.0611776508564085
BaBar,12.0,1.5,0.1,3.6175955247722094e-05,0.0418925450350667
BaBar,12.0,1.5,0.1,3.415230401164488e-05,0.0282553966628444
BaBar,12.0,1.5,0.1,3.224185405241671e-05,0.0188185763719222
BaBar,12.0,1.5,0.1,3.0438272989807357e-05,0.0124037216124105
BaBar,12.0,1.5,0.1,2.8735582671387693e-05,0.0081061900257598
BaBar,12.0,1.5,0.1,2.712813935733687e-05,0.0052610275082954
BaBar,12.0,1.5,0.1,2.5610615013694096e-05,0.0033953642966231
BaBar,12.0,1.5,0.1,2.4177979652049467e-05,0.0021814027054161
BaBar,12.0,1.5,0.1,2.2825484657137037e-05,0.0013963822690727
BaBar,12.0,1.5,0.1,2.1548647047067694e-05,0.000891260775931
BaBar,12.0,1.5,0.1,2.0343234614030807e-05,0.0005675319081906
BaBar,12.0,1.5,0.1,1.9205251896212053e-05,0.0003607153407054
BaBar,12.0,1.5,0.1,1.8130926934429838e-05,0.0002289240814962
BaBar,12.0,1.5,0.1,1.7116698769593878e-05,0.000145111578086
BaBar,12.0,1.5,0.1,1.6159205639544986e-05,9.189699143920697e-05
BaBar,12.0,1.5,0.1,1.5255273836153279e-05,5.815311378144625e-05
BaBar,12.0,1.5,0.1,1.440190718574058e-05,3.677764951180145e-05
BaBar,12.0,1.5,0.1,1.359627711795879e-05,2.3248106061423497e-05
BaBar,12.0,1.5,0.1,1.283571329020642e-05,1.4690150734393012e-05
BaBar,12.0,1.5,0.1,1.211769473650715e-05,9.279696797342484e-06
BaBar,12.0,1.5,0.1,1.1439841511512262e-05,5.860532419284521e-06
BaBar,12.0,1.5,0.1,1.0799906801930346e-05,3.7004752272048e-06
BaBar,12.0,1.5,0.1,1.019576947923667e-05,2.336211090599218e-06
BaBar,12.0,1.5,0.1,9.625427068977438e-06,1.474736183550312e-06
BaBar,12.0,1.5,0.1,9.086989113365092e-06,9.308399507865764e-07
BaBar,12.0,1.5,0.1,8.578670905164096e-06,5.874929504917881e-07
BaBar,12.0,1.5,0.1,8.09878757209777e-06,3.707695506545155e-07
BaBar,12.0,1.5,0.1,7.645748492168167e-06,2.3398316525770017e-07
BaBar,12.0,1.5,0.1,7.218052021378054e-06,1.476551499996477e-07
BaBar,12.0,1.5,0.1,6.814280516379548e-06,9.31750057762441e-08
BaBar,12.0,1.5,0.1,6.4330956355513725e-06,5.8794920139763036e-08
BaBar,12.0,1.5,0.1,6.073233902929776e-06,3.7099826434004375e-08
BaBar,12.0,1.5,0.1,5.7335025202892635e-06,2.3409781217586663e-08
BaBar,12.0,1.5,0.1,5.412775413491831e-06,1.4771261695326571e-08
BaBar,12.0,1.5,0.1,5.109989500000001e-06,9.320381041896833e-09
BaBar,12.0,1.5,0.1250918539920213,0.0051099895,0.0
BaBar,12.0,1.5,0.1250918539920213,0.004824141165181872,0.0
BaBar,12.0,1.5,0.1250918539920213,0.004554282935728595,0.0
BaBar,12.0,1.5,0.1250918539920213,0.004299520339157965,0.0
BaBar,12.0,1.5,0.1250918539920213,0.004059008938994618,0.0
BaBar,12.0,1.5,0.1250918539920213,0.0038319515357996513,0.0
BaBar,12.0,1.5,0.1250918539920213,0.00361759552477221,0.0
BaBar,12.0,1.5,0.1250918539920213,0.0034152304011644875,0.0
BaBar,12.0,1.5,0.1250918539920213,0.0032241854052416736,0.0
BaBar,12.0,1.5,0.1250918539920213,0.0030438272989807406,0.0
BaBar,12.0,1.5,0.1250918539920213,0.0028735582671387708,0.0
BaBar,12.0,1.5,0.1250918539920213,0.002712813935733687,0.0
BaBar,12.0,1.5,0.1250918539920213,0.0025610615013694094,0.0
BaBar,12.0,1.5,0.1250918539920213,0.0024177979652049487,0.0
BaBar,12.0,1.5,0.1250918539920213,0.002282548465713707,0.0
BaBar,12.0,1.5,0.1250918539920213,0.0021548647047067698,0.0
BaBar,12.0,1.5,0.1250918539920213,0.0020343234614030813,0.0
BaBar,12.0,1.5,0.1250918539920213,0.0019205251896212059,0.0
BaBar,12.0,1.5,0.1250918539920213,0.001813092693442985,0.0
BaBar,12.0,1.5,0.1250918539920213,0.0017116698769593897,0.0
BaBar,12.0,1.5,0.1250918539920213,0.001615920563954499,0.0
BaBar,12.0,1.5,0.1250918539920213,0.0015255273836153284,0.0
BaBar,12.0,1.5,0.1250918539920213,0.0014401907185740588,0.0
BaBar,12.0,1.5,0.1250918539920213,0.0013596277117958798,0.0
BaBar,12.0,1.5,0.1250918539920213,0.001283571329020644,0.0
BaBar,12.0,1.5,0.1250918539920213,0.001211769473650715,0.0
BaBar,12.0,1.5,0.1250918539920213,0.001143984151151226,0.0
BaBar,12.0,1.5,0.1250918539920213,0.0010799906801930354,0.0
BaBar,12.0,1.5,0.1250918539920213,0.0010195769479236674,4.5363550290603515e-296
BaBar,12.0,1.5,0.1250918539920213,0.0009625427068977439,3.7826521613387973e-236
BaBar,12.0,1.5,0.1250918539920213,0.0009086989113365091,1.495580428922118e-188
BaBar,12.0,1.5,0.1250918539920213,0.0008578670905164096,9.604295541694373e-151
BaBar,12.0,1.5,0.1250918539920213,0.0008098787572097773,1.0332230816120039e-120
BaBar,12.0,1.5,0.1250918539920213,0.000764574849216817,7.404137271536018e-97
BaBar,12.0,1.5,0.1250918539920213,0.0007218052021378054,6.595668681532528e-78
BaBar,12.0,1.5,0.1250918539920213,0.0006814280516379549,7.479604072162353e-63
BaBar,12.0,1.5,0.1250918539920213,0.0006433095635551372,6.865977708970226e-51
BaBar,12.0,1.5,0.1250918539920213,0.000607323390292978,2.2199500597920503e-41
BaBar,12.0,1.5,0.1250918539920213,0.0005733502520289267,8.131503056435454e-34
BaBar,12.0,1.5,0.1250918539920213,0.0005412775413491831,8.538493269032044e-28
BaBar,12.0,1.5,0.1250918539920213,0.00051099895,5.380521143993964e-23
BaBar,12.0,1.5,0.1250918539920213,0.0004824141165181868,3.666486309553853e-19
BaBar,12.0,1.5,0.1250918539920213,0.0004554282935728592,4.3242437713853534e-16
BaBar,12.0,1.5,0.1250918539920213,0.00042995203391579595,1.2869562610009157e-13
BaBar,12.0,1.5,0.1250918539920213,0.0004059008938994615,1.3095928503308589e-11
BaBar,12.0,1.5,0.1250918539920213,0.00038319515357996517,5.813309797072645e-10
BaBar,12.0,1.5,0.1250918539920213,0.00036175955247722094,1.3619307132173224e-08
BaBar,12.0,1.5,0.1250918539920213,0.0003415230401164488,1.9433371217203338e-07
BaBar,12.0,1.5,0.1250918539920213,0.00032241854052416713,1.875421942769888e-06
BaBar,12.0,1.5,0.1250918539920213,0.0003043827298980737,1.3222016664507512e-05
BaBar,12.0,1.5,0.1250918539920213,0.000287355826713877,7.222442643452545e-05
BaBar,12.0,1.5,0.1250918539920213,0.0002712813935733687,0.0003198713888274
BaBar,12.0,1.5,0.1250918539920213,0.00025610615013694094,0.0011874605832543
BaBar,12.0,1.5,0.1250918539920213,0.00024177979652049468,0.0037778489754151
BaBar,12.0,1.5,0.1250918539920213,0.00022825484657137046,0.0104418234963701
BaBar,12.0,1.5,0.1250918539920213,0.0002154864704706769,0.025283142419443
BaBar,12.0,1.5,0.1250918539920213,0.00020343234614030807,0.053937833570069
BaBar,12.0,1.5,0.1250918539920213,0.00019205251896212055,0.1019159124450768
BaBar,12.0,1.5,0.1250918539920213,0.00018130926934429838,0.1716934040972081
BaBar,12.0,1.5,0.1250918539920213,0.00017116698769593892,0.260312616182779
BaBar,12.0,1.5,0.1250918539920213,0.0001615920563954499,0.359636370727048
BaBar,12.0,1.5,0.1250918539920213,0.00015255273836153278,0.4594199340236939
BaBar,12.0,1.5,0.1250918539920213,0.00014401907185740588,0.5510009857416344
BaBar,12.0,1.5,0.1250918539920213,0.0001359627711795879,0.6293408653740186
BaBar,12.0,1.5,0.1250918539920213,0.00012835713290206428,0.6929514481715925
BaBar,12.0,1.5,0.1250918539920213,0.0001211769473650715,0.7426599654687815
BaBar,12.0,1.5,0.1250918539920213,0.00011439841511512264,0.7802852313771825
BaBar,12.0,1.5,0.1250918539920213,0.00010799906801930352,0.8077455083844002
BaBar,12.0,1.5,0.1250918539920213,0.00010195769479236668,0.8266269013375058
BaBar,12.0,1.5,0.1250918539920213,9.625427068977445e-05,0.8380434213978657
BaBar,12.0,1.5,0.1250918539920213,9.086989113365092e-05,0.8426269367065161
BaBar,12.0,1.5,0.1250918539920213,8.578670905164095e-05,0.8405554954116505
BaBar,12.0,1.5,0.1250918539920213,8.098787572097772e-05,0.8315842759976989
BaBar,12.0,1.5,0.1250918539920213,7.645748492168166e-05,0.8150767923258984
BaBar,12.0,1.5,0.1250918539920213,7.218052021378058e-05,0.7900668068107153
BaBar,12.0,1.5,0.1250918539920213,6.814280516379549e-05,0.7554161417035604
BaBar,12.0,1.5,0.1250918539920213,6.433095635551372e-05,0.7101338545149197
BaBar,12.0,1.5,0.1250918539920213,6.073233902929775e-05,0.6538563613143349
BaBar,12.0,1.5,0.1250918539920213,5.733502520289264e-05,0.5873719835829474
BaBar,12.0,1.5,0.1250918539920213,5.412775413491833e-05,0.5129637273318071
BaBar,12.0,1.5,0.1250918539920213,5.1099895e-05,0.4343304759634708
BaBar,12.0,1.5,0.1250918539920213,4.824141165181868e-05,0.3560012298168196
BaBar,12.0,1.5,0.1250918539920213,4.5542829357285924e-05,0.2824222187541217
BaBar,12.0,1.5,0.1250918539920213,4.29952033915796e-05,0.2170825136987602
BaBar,12.0,1.5,0.1250918539920213,4.0590089389946125e-05,0.1620039716790383
BaBar,12.0,1.5,0.1250918539920213,3.8319515357996516e-05,0.1177032333715164
BaBar,12.0,1.5,0.1250918539920213,3.6175955247722094e-05,0.0835122552457573
BaBar,12.0,1.5,0.1250918539920213,3.415230401164488e-05,0.0580472228359429
BaBar,12.0,1.5,0.1250918539920213,3.224185405241671e-05,0.0396461239824887
BaBar,12.0,1.5,0.1250918539920213,3.0438272989807357e-05,0.0266821859079459
BaBar,12.0,1.5,0.1250918539920213,2.8735582671387693e-05,0.0177387721512803
BaBar,12.0,1.5,0.1250918539920213,2.712813935733687e-05,0.0116746782793467
BaBar,12.0,1.5,0.1250918539920213,2.5610615013694096e-05,0.0076205123197198
BaBar,12.0,1.5,0.1250918539920213,2.4177979652049467e-05,0.0049409615853399
BaBar,12.0,1.5,0.1250918539920213,2.2825484657137037e-05,0.0031862710810688
BaBar,12.0,1.5,0.1250918539920213,2.1548647047067694e-05,0.0020457605629686
BaBar,12.0,1.5,0.1250918539920213,2.0343234614030807e-05,0.0013088822870443
BaBar,12.0,1.5,0.1250918539920213,1.9205251896212053e-05,0.000835069604108
BaBar,12.0,1.5,0.1250918539920213,1.8130926934429838e-05,0.000531576194967
BaBar,12.0,1.5,0.1250918539920213,1.7116698769593878e-05,0.0003377737911469
BaBar,12.0,1.5,0.1250918539920213,1.6159205639544986e-05,0.0002143196337871
BaBar,12.0,1.5,0.1250918539920213,1.5255273836153279e-05,0.0001358313859993
BaBar,12.0,1.5,0.1250918539920213,1.440190718574058e-05,8.600856277203879e-05
BaBar,12.0,1.5,0.1250918539920213,1.359627711795879e-05,5.442111879923243e-05
BaBar,12.0,1.5,0.1250918539920213,1.283571329020642e-05,3.4414537505835345e-05
BaBar,12.0,1.5,0.1250918539920213,1.211769473650715e-05,2.1752866548475677e-05
BaBar,12.0,1.5,0.1250918539920213,1.1439841511512262e-05,1.3744598862330162e-05
BaBar,12.0,1.5,0.1250918539920213,1.0799906801930346e-05,8.6820291494057e-06
BaBar,12.0,1.5,0.1250918539920213,1.019576947923667e-05,5.482895001307982e-06
BaBar,12.0,1.5,0.1250918539920213,9.625427068977438e-06,3.4619337834175513e-06
BaBar,12.0,1.5,0.1250918539920213,9.086989113365092e-06,2.1855669684627937e-06
BaBar,12.0,1.5,0.1250918539920213,8.578670905164096e-06,1.37961862276534e-06
BaBar,12.0,1.5,0.1250918539920213,8.09878757209777e-06,8.707909493408567e-07
BaBar,12.0,1.5,0.1250918539920213,7.645748492168167e-06,5.495876029093568e-07
BaBar,12.0,1.5,0.1250918539920213,7.218052021378054e-06,3.468443745306349e-07
BaBar,12.0,1.5,0.1250918539920213,6.814280516379548e-06,2.188831286392729e-07
BaBar,12.0,1.5,0.1250918539920213,6.4330956355513725e-06,1.3812552978259956e-07
BaBar,12.0,1.5,0.1250918539920213,6.073233902929776e-06,8.716114851282648e-08
BaBar,12.0,1.5,0.1250918539920213,5.7335025202892635e-06,5.49998946581973e-08
BaBar,12.0,1.5,0.1250918539920213,5.412775413491831e-06,3.4705057519204343e-08
BaBar,12.0,1.5,0.1250918539920213,5.109989500000001e-06,2.1898648989113043e-08
BaBar,12.0,1.5,0.1564797193516119,0.0051099895,0.0
BaBar,12.0,1.5,0.1564797193516119,0.004824141165181872,0.0
BaBar,12.0,1.5,0.1564797193516119,0.004554282935728595,0.0
BaBar,12.0,1.5,0.1564797193516119,0.004299520339157965,0.0
BaBar,12.0,1.5,0.1564797193516119,0.004059008938994618,0.0
BaBar,12.0,1.5,0.1564797193516119,0.0038319515357996513,0.0
BaBar,12.0,1.5,0.1564797193516119,0.00361759552477221,0.0
BaBar,12.0,1.5,0.1564797193516119,0.0034152304011644875,0.0
BaBar,12.0,1.5,0.1564797193516119,0.0032241854052416736,0.0
BaBar,12.0,1.5,0.1564797193516119,0.0030438272989807406,0.0
BaBar,12.0,1.5,0.1564797193516119,0.0028735582671387708,0.0
BaBar,12.0,1.5,0.1564797193516119,0.002712813935733687,0.0
BaBar,12.0,1.5,0.1564797193516119,0.0025610615013694094,0.0
BaBar,12.0,1.5,0.1564797193516119,0.0024177979652049487,0.0
BaBar,12.0,1.5,0.1564797193516119,0.002282548465713707,0.0
BaBar,12.0,1.5,0.1564797193516119,0.0021548647047067698,0.0
BaBar,12.0,1.5,0.1564797193516119,0.0020343234614030813,0.0
BaBar,12.0,1.5,0.1564797193516119,0.0019205251896212059,0.0
BaBar,12.0,1.5,0.1564797193516119,0.001813092693442985,0.0
BaBar,12.0,1.5,0.1564797193516119,0.0017116698769593897,0.0
BaBar,12.0,1.5,0.1564797193516119,0.001615920563954499,0.0
BaBar,12.0,1.5,0.1564797193516119,0.0015255273836153284,0.0
BaBar,12.0,1.5,0.1564797193516119,0.0014401907185740588,0.0
BaBar,12.0,1.5,0.1564797193516119,0.0013596277117958798,0.0
BaBar,12.0,1.5,0.1564797193516119,0.001283571329020644,0.0
BaBar,12.0,1.5,0.1564797193516119,0.001211769473650715,0.0
BaBar,12.0,1.5,0.1564797193516119,0.001143984151151226,0.0
BaBar,12.0,1.5,0.1564797193516119,0.0010799906801930354,0.0
BaBar,12.0,1.5,0.1564797193516119,0.0010195769479236674,0.0
BaBar,12.0,1.5,0.1564797193516119,0.0009625427068977439,0.0
BaBar,12.0,1.5,0.1564797193516119,0.0009086989113365091,4.885379229837167e-298
BaBar,12.0,1.5,0.1564797193516119,0.0008578670905164096,1.0357248063447379e-237
BaBar,12.0,1.5,0.1564797193516119,0.0008098787572097773,8.62629684267511e-190
BaBar,12.0,1.5,0.1564797193516119,0.000764574849216817,1.0112143489055595e-151
BaBar,12.0,1.5,0.1564797193516119,0.0007218052021378054,1.7889886268155044e-121
BaBar,12.0,1.5,0.1564797193516119,0.0006814280516379549,1.9590418784190944e-97
BaBar,12.0,1.5,0.1564797193516119,0.0006433095635551372,2.5282849229221987e-78
BaBar,12.0,1.5,0.1564797193516119,0.000607323390292978,3.9729725134491817e-63
BaBar,12.0,1.5,0.1564797193516119,0.0005733502520289267,4.8380958562222066e-51
BaBar,12.0,1.5,0.1564797193516119,0.0005412775413491831,1.9821470491246162e-41
BaBar,12.0,1.5,0.1564797193516119,0.00051099895,8.769455322529096e-34
BaBar,12.0,1.5,0.1564797193516119,0.0004824141165181868,1.0594161926935183e-27
BaBar,12.0,1.5,0.1564797193516119,0.0004554282935728592,7.320897139607401e-23
BaBar,12.0,1.5,0.1564797193516119,0.00042995203391579595,5.226885166764994e-19
BaBar,12.0,1.5,0.1564797193516119,0.0004059008938994615,6.200726308684338e-16
BaBar,12.0,1.5,0.1564797193516119,0.00038319515357996517,1.796651193950104e-13
BaBar,12.0,1.5,0.1564797193516119,0.00036175955247722094,1.7436165399424877e-11
BaBar,12.0,1.5,0.1564797193516119,0.0003415230401164488,7.337043245112345e-10
BaBar,12.0,1.5,0.1564797193516119,0.00032241854052416713,1.64017821315895e-08
BaBar,12.0,1.5,0.1564797193516119,0.0003043827298980737,2.2619505135345946e-07
BaBar,12.0,1.5,0.1564797193516119,0.000287355826713877,2.136993893250503e-06
BaBar,12.0,1.5,0.1564797193516119,0.0002712813935733687,1.4897072564402415e-05
BaBar,12.0,1.5,0.1564797193516119,0.00025610615013694094,8.098278778608447e-05
BaBar,12.0,1.5,0.1564797193516119,0.00024177979652049468,0.0003579919438684
BaBar,12.0,1.5,0.1564797193516119,0.00022825484657137046,0.0013263822049055
BaBar,12.0,1.5,0.1564797193516119,0.0002154864704706769,0.0042027617866202
BaBar,12.0,1.5,0.1564797193516119,0.00020343234614030807,0.0115358324517095
BaBar,12.0,1.5,0.1564797193516119,0.00019205251896212055,0.0276616733345125
BaBar,12.0,1.5,0.1564797193516119,0.00018130926934429838,0.0583165246191946
BaBar,12.0,1.5,0.1564797193516119,0.00017116698769593892,0.1087616603784592
BaBar,12.0,1.5,0.1564797193516119,0.0001615920563954499,0.1808263082677025
BaBar,12.0,1.5,0.1564797193516119,0.00015255273836153278,0.2707875248098734
BaBar,12.0,1.5,0.1564797193516119,0.00014401907185740588,0.3700599273718264
BaBar,12.0,1.5,0.1564797193516119,0.0001359627711795879,0.4684817801340634
BaBar,12.0,1.5,0.1564797193516119,0.00012835713290206428,0.5578576568159437
BaBar,12.0,1.5,0.1564797193516119,0.0001211769473650715,0.633695035757495
BaBar,12.0,1.5,0.1564797193516119,0.00011439841511512264,0.6949154137438697
BaBar,12.0,1.5,0.1564797193516119,0.00010799906801930352,0.742563650591438
BaBar,12.0,1.5,0.1564797193516119,0.00010195769479236668,0.7785293601120918
BaBar,12.0,1.5,0.1564797193516119,9.625427068977445e-05,0.804723775249349
BaBar,12.0,1.5,0.1564797193516119,9.086989113365092e-05,0.822699246973507
BaBar,12.0,1.5,0.1564797193516119,8.578670905164095e-05,0.8335328457956118
BaBar,12.0,1.5,0.1564797193516119,8.098787572097772e-05,0.8378152530057785
BaBar,12.0,1.5,0.1564797193516119,7.645748492168166e-05,0.835660608816343
BaBar,12.0,1.5,0.1564797193516119,7.218052021378058e-05,0.8267178646412005
BaBar,12.0,1.5,0.1564797193516119,6.814280516379549e-05,0.8102047249400506
BaBar,12.0,1.5,0.1564797193516119,6.433095635551372e-05,0.7850062801527558
BaBar,12.0,1.5,0.1564797193516119,6.073233902929775e-05,0.7498877098652652
BaBar,12.0,1.5,0.1564797193516119,5.733502520289264e-05,0.7038576266095095
BaBar,12.0,1.5,0.1564797193516119,5.412775413491833e-05,0.6466640429599734
BaBar,12.0,1.5,0.1564797193516119,5.1099895e-05,0.579298180956658
BaBar,12.0,1.5,0.1564797193516119,4.824141165181868e-05,0.504276636451175
BaBar,12.0,1.5,0.1564797193516119,4.5542829357285924e-05,0.4254796955269498
BaBar,12.0,1.5,0.1564797193516119,4.29952033915796e-05,0.3475010149713643
BaBar,12.0,1.5,0.1564797193516119,4.0590089389946125e-05,0.2747225113954484
BaBar,12.0,1.5,0.1564797193516119,3.8319515357996516e-05,0.2104800115605803
BaBar,12.0,1.5,0.1564797193516119,3.6175955247722094e-05,0.156615916851662
BaBar,12.0,1.5,0.1564797193516119,3.415230401164488e-05,0.1134937743935249
BaBar,12.0,1.5,0.1564797193516119,3.224185405241671e-05,0.0803449488516541
BaBar,12.0,1.5,0.1564797193516119,3.0438272989807357e-05,0.0557389757115044
BaBar,12.0,1.5,0.1564797193516119,2.8735582671387693e-05,0.0380084110127561
BaBar,12.0,1.5,0.1564797193516119,2.712813935733687e-05,0.0255457883756162
BaBar,12.0,1.5,0.1564797193516119,2.5610615013694096e-05,0.0169645499369975
BaBar,12.0,1.5,0.1564797193516119,2.4177979652049467e-05,0.0111550492291711
BaBar,12.0,1.5,0.1564797193516119,2.2825484657137037e-05,0.0072759807141504
BaBar,12.0,1.5,0.1564797193516119,2.1548647047067694e-05,0.0047147677843021
BaBar,12.0,1.5,0.1564797193516119,2.0343234614030807e-05,0.0030389457840259
BaBar,12.0,1.5,0.1564797193516119,1.9205251896212053e-05,0.0019504159981971
BaBar,12.0,1.5,0.1564797193516119,1.8130926934429838e-05,0.0012474938863865
BaBar,12.0,1.5,0.1564797193516119,1.7116698769593878e-05,0.0007957061743555
BaBar,12.0,1.5,0.1564797193516119,1.6159205639544986e-05,0.0005064183270213
BaBar,12.0,1.5,0.1564797193516119,1.5255273836153279e-05,0.0003217370308158
BaBar,12.0,1.5,0.1564797193516119,1.440190718574058e-05,0.0002041184198607
BaBar,12.0,1.5,0.1564797193516119,1.359627711795879e-05,0.0001293530438113
BaBar,12.0,1.5,0.1564797193516119,1.283571329020642e-05,8.189990442570976e-05
BaBar,12.0,1.5,0.1564797193516119,1.211769473650715e-05,5.181809687886495e-05
BaBar,12.0,1.5,0.1564797193516119,1.1439841511512262e-05,3.276678884706953e-05
BaBar,12.0,1.5,0.1564797193516119,1.0799906801930346e-05,2.0710515304557593e-05
BaBar,12.0,1.5,0.1564797193516119,1.019576947923667e-05,1.3085566698229134e-05
BaBar,12.0,1.5,0.1564797193516119,9.625427068977438e-06,8.265528373188841e-06
BaBar,12.0,1.5,0.1564797193516119,9.086989113365092e-06,5.219759580136345e-06
BaBar,12.0,1.5,0.1564797193516119,8.578670905164096e-06,3.29573531589458e-06
BaBar,12.0,1.5,0.1564797193516119,8.09878757209777e-06,2.080616906418299e-06
BaBar,12.0,1.5,0.1564797193516119,7.645748492168167e-06,1.3133565114670865e-06
BaBar,12.0,1.5,0.1564797193516119,7.218052021378054e-06,8.289607679486952e-07
BaBar,12.0,1.5,0.1564797193516119,6.814280516379548e-06,5.231837032902222e-07
BaBar,12.0,1.5,0.1564797193516119,6.4330956355513725e-06,3.301792051667407e-07
BaBar,12.0,1.5,0.1564797193516119,6.073233902929776e-06,2.0836539274229295e-07
BaBar,12.0,1.5,0.1564797193516119,5.7335025202892635e-06,1.3148792101312784e-07
BaBar,12.0,1.5,0.1564797193516119,5.412775413491831e-06,8.297241570860609e-08
BaBar,12.0,1.5,0.1564797193516119,5.109989500000001e-06,5.235663965768584e-08
BaBar,12.0,1.5,0.1957433820584431,0.0051099895,0.0
BaBar,12.0,1.5,0.1957433820584431,0.004824141165181872,0.0
BaBar,12.0,1.5,0.1957433820584431,0.004554282935728595,0.0
BaBar,12.0,1.5,0.1957433820584431,0.004299520339157965,0.0
BaBar,12.0,1.5,0.1957433820584431,0.004059008938994618,0.0
BaBar,12.0,1.5,0.1957433820584431,0.0038319515357996513,0.0
BaBar,12.0,1.5,0.1957433820584431,0.00361759552477221,0.0
BaBar,12.0,1.5,0.1957433820584431,0.0034152304011644875,0.0
BaBar,12.0,1.5,0.1957433820584431,0.0032241854052416736,0.0
BaBar,12.0,1.5,0.1957433820584431,0.0030438272989807406,0.0
BaBar,12.0,1.5,0.1957433820584431,0.0028735582671387708,0.0
BaBar,12.0,1.5,0.1957433820584431,0.002712813935733687,0.0
BaBar,12.0,1.5,0.1957433820584431,0.0025610615013694094,0.0
BaBar,12.0,1.5,0.1957433820584431,0.0024177979652049487,0.0
BaBar,12.0,1.5,0.1957433820584431,0.002282548465713707,0.0
BaBar,12.0,1.5,0.1957433820584431,0.0021548647047067698,0.0
BaBar,12.0,1.5,0.1957433820584431,0.0020343234614030813,0.0
BaBar,12.0,1.5,0.1957433820584431,0.0019205251896212059,0.0
BaBar,12.0,1.5,0.1957433820584431,0.001813092693442985,0.0
BaBar,12.0,1.5,0.1957433820584431,0.0017116698769593897,0.0
BaBar,12.0,1.5,0.1957433820584431,0.001615920563954499,0.0
BaBar,12.0,1.5,0.1957433820584431,0.0015255273836153284,0.0
BaBar,12.0,1.5,0.1957433820584431,0.0014401907185740588,0.0
BaBar,12.0,1.5,0.1957433820584431,0.0013596277117958798,0.0
BaBar,12.0,1.5,0.1957433820584431,0.001283571329020644,0.0
BaBar,12.0,1.5,0.1957433820584431,0.001211769473650715,0.0
BaBar,12.0,1.5,0.1957433820584431,0.001143984151151226,0.0
BaBar,12.0,1.5,0.1957433820584431,0.0010799906801930354,0.0
BaBar,12.0,1.5,0.1957433820584431,0.0010195769479236674,0.0
BaBar,12.0,1.5,0.1957433820584431,0.0009625427068977439,0.0
BaBar,12.0,1.5,0.1957433820584431,0.0009086989113365091,0.0
BaBar,12.0,1.5,0.1957433820584431,0.0008578670905164096,0.0
BaBar,12.0,1.5,0.1957433820584431,0.0008098787572097773,4.6489615764080314e-303
BaBar,12.0,1.5,0.1957433820584431,0.000764574849216817,1.0615916563569434e-241
BaBar,12.0,1.5,0.1957433820584431,0.0007218052021378054,5.818715759723002e-193
BaBar,12.0,1.5,0.1957433820584431,0.0006814280516379549,3.0163895758151185e-154
BaBar,12.0,1.5,0.1957433820584431,0.0006433095635551372,1.7046498980934254e-123
BaBar,12.0,1.5,0.1957433820584431,0.000607323390292978,4.559681300370091e-99
BaBar,12.0,1.5,0.1957433820584431,0.0005733502520289267,1.1540622513045632e-79
BaBar,12.0,1.5,0.1957433820584431,0.0005412775413491831,2.984224566034126e-64
BaBar,12.0,1.5,0.1957433820584431,0.00051099895,5.219634003059863e-52
BaBar,12.0,1.5,0.1957433820584431,0.0004824141165181868,2.7746882554154017e-42
BaBar,12.0,1.5,0.1957433820584431,0.0004554282935728592,1.4839430226152016e-34
BaBar,12.0,1.5,0.1957433820584431,0.00042995203391579595,2.0823796080940408e-28
BaBar,12.0,1.5,0.1957433820584431,0.0004059008938994615,1.6627815239907637e-23
BaBar,12.0,1.5,0.1957433820584431,0.00038319515357996517,1.4156102741914453e-19
BaBar,12.0,1.5,0.1957433820584431,0.00036175955247722094,2.1184953579301122e-16
BaBar,12.0,1.5,0.1957433820584431,0.0003415230401164488,8.143114201223091e-14
BaBar,12.0,1.5,0.1957433820584431,0.00032241854052416713,1.0614090741710819e-11
BaBar,12.0,1.5,0.1957433820584431,0.0003043827298980737,5.787759706438341e-10
BaBar,12.0,1.5,0.1957433820584431,0.000287355826713877,1.5643738986467236e-08
BaBar,12.0,1.5,0.1957433820584431,0.0002712813935733687,2.415494043362331e-07
BaBar,12.0,1.5,0.1957433820584431,0.00025610615013694094,2.398214338129941e-06
BaBar,12.0,1.5,0.1957433820584431,0.00024177979652049468,1.6862839077561544e-05
BaBar,12.0,1.5,0.1957433820584431,0.00022825484657137046,9.062407702386255e-05
BaBar,12.0,1.5,0.1957433820584431,0.0002154864704706769,0.0003938808117095
BaBar,12.0,1.5,0.1957433820584431,0.00020343234614030807,0.00143763439105
BaBar,12.0,1.5,0.1957433820584431,0.00019205251896212055,0.0045046835013552
BaBar,12.0,1.5,0.1957433820584431,0.00018130926934429838,0.0122618747688295
BaBar,12.0,1.5,0.1957433820584431,0.00017116698769593892,0.029196377840887
BaBar,12.0,1.5,0.1957433820584431,0.0001615920563954499,0.0611437592951311
BaBar,12.0,1.5,0.1957433820584431,0.00015255273836153278,0.1133002910849946
BaBar,12.0,1.5,0.1957433820584431,0.00014401907185740588,0.1872298488051872
BaBar,12.0,1.5,0.1957433820584431,0.0001359627711795879,0.2788413382123427
BaBar,12.0,1.5,0.1957433820584431,0.00012835713290206428,0.3792456376790555
BaBar,12.0,1.5,0.1957433820584431,0.0001211769473650715,0.4781627690372738
BaBar,12.0,1.5,0.1957433820584431,0.00011439841511512264,0.5674713624382687
BaBar,12.0,1.5,0.1957433820584431,0.00010799906801930352,0.6428585986563229
BaBar,12.0,1.5,0.1957433820584431,0.00010195769479236668,0.7034291578803477
BaBar,12.0,1.5,0.1957433820584431,9.625427068977445e-05,0.7503560837775312
BaBar,12.0,1.5,0.1957433820584431,9.086989113365092e-05,0.7855923915972419
BaBar,12.0,1.5,0.1957433820584431,8.578670905164095e-05,0.8110628971630168
BaBar,12.0,1.5,0.1957433820584431,8.098787572097772e-05,0.828303701136283
BaBar,12.0,1.5,0.1957433820584431,7.645748492168166e-05,0.8383646188346298
BaBar,12.0,1.5,0.1957433820584431,7.218052021378058e-05,0.8418164110290846
BaBar,12.0,1.5,0.1957433820584431,6.814280516379549e-05,0.8387775291071518
BaBar,12.0,1.5,0.1957433820584431,6.433095635551372e-05,0.8289347590338921
BaBar,12.0,1.5,0.1957433820584431,6.073233902929775e-05,0.8115721922642091
BaBar,12.0,1.5,0.1957433820584431,5.733502520289264e-05,0.7856499330853791
BaBar,12.0,1.5,0.1957433820584431,5.412775413491833e-05,0.7499894349109182
BaBar,12.0,1.5,0.1957433820584431,5.1099895e-05,0.703617595983083
BaBar,12.0,1.5,0.1957433820584431,4.824141165181868e-05,0.6462647810369982
BaBar,12.0,1.5,0.1957433820584431,4.5542829357285924e-05,0.5788864144825665
BaBar,12.0,1.5,0.1957433820584431,4.29952033915796e-05,0.5039591002739569
BaBar,12.0,1.5,0.1957433820584431,4.0590089389946125e-05,0.4253202842006685
BaBar,12.0,1.5,0.1957433820584431,3.8319515357996516e-05,0.3475170967670775
BaBar,12.0,1.5,0.1957433820584431,3.6175955247722094e-05,0.2748889031902174
BaBar,12.0,1.5,0.1957433820584431,3.415230401164488e-05,0.2107447991525161
BaBar,12.0,1.5,0.1957433820584431,3.224185405241671e-05,0.1569214788742588
BaBar,12.0,1.5,0.1957433820584431,3.0438272989807357e-05,0.1137931241825165
BaBar,12.0,1.5,0.1957433820584431,2.8735582671387693e-05,0.0806087018056722
BaBar,12.0,1.5,0.1957433820584431,2.712813935733687e-05,0.0559544216913216
BaBar,12.0,1.5,0.1957433820584431,2.5610615013694096e-05,0.0381747182536577
BaBar,12.0,1.5,0.1957433820584431,2.4177979652049467e-05,0.0256687256783059
BaBar,12.0,1.5,0.1957433820584431,2.2825484657137037e-05,0.0170524275924591
BaBar,12.0,1.5,0.1957433820584431,2.1548647047067694e-05,0.0112162392917165
BaBar,12.0,1.5,0.1957433820584431,2.0343234614030807e-05,0.0073177192089989
BaBar,12.0,1.5,0.1957433820584431,1.9205251896212053e-05,0.0047427798026988
BaBar,12.0,1.5,0.1957433820584431,1.8130926934429838e-05,0.0030575061795001
BaBar,12.0,1.5,0.1957433820584431,1.7116698769593878e-05,0.0019625899006686
BaBar,12.0,1.5,0.1957433820584431,1.6159205639544986e-05,0.0012554150544746
BaBar,12.0,1.5,0.1957433820584431,1.5255273836153279e-05,0.0008008275799293
BaBar,12.0,1.5,0.1957433820584431,1.440190718574058e-05,0.0005097129192528
BaBar,12.0,1.5,0.1957433820584431,1.359627711795879e-05,0.0003238479878341
BaBar,12.0,1.5,0.1957433820584431,1.283571329020642e-05,0.0002054667021854
BaBar,12.0,1.5,0.1957433820584431,1.211769473650715e-05,0.000130212037847
BaBar,12.0,1.5,0.1957433820584431,1.1439841511512262e-05,8.24460804111803e-05
BaBar,12.0,1.5,0.1957433820584431,1.0799906801930346e-05,5.216482327291391e-05
BaBar,12.0,1.5,0.1957433820584431,1.019576947923667e-05,3.298662284013572e-05
BaBar,12.0,1.5,0.1957433820584431,9.625427068977438e-06,2.0849756893798888e-05
BaBar,12.0,1.5,0.1957433820584431,9.086989113365092e-06,1.317369159065571e-05
BaBar,12.0,1.5,0.1957433820584431,8.578670905164096e-06,8.32126679285814e-06
BaBar,12.0,1.5,0.1957433820584431,8.09878757209777e-06,5.254996134437577e-06
BaBar,12.0,1.5,0.1957433820584431,7.645748492168167e-06,3.318002210717552e-06
BaBar,12.0,1.5,0.1957433820584431,7.218052021378054e-06,2.0946834964816487e-06
BaBar,12.0,1.5,0.1957433820584431,6.814280516379548e-06,1.3222405237682554e-06
BaBar,12.0,1.5,0.1957433820584431,6.4330956355513725e-06,8.345705115561552e-07
BaBar,12.0,1.5,0.1957433820584431,6.073233902929776e-06,5.267253741709753e-07
BaBar,12.0,1.5,0.1957433820584431,5.7335025202892635e-06,3.324149325342458e-07
BaBar,12.0,1.5,0.1957433820584431,5.412775413491831e-06,2.097765849165085e-07
BaBar,12.0,1.5,0.1957433820584431,5.109989500000001e-06,1.3237859560160648e-07
BaBar,12.0,1.5,0.2448590256835922,0.0051099895,0.0
BaBar,12.0,1.5,0.2448590256835922,0.004824141165181872,0.0
BaBar,12.0,1.5,0.2448590256835922,0.004554282935728595,0.0
BaBar,12.0,1.5,0.2448590256835922,0.004299520339157965,0.0
BaBar,12.0,1.5,0.2448590256835922,0.004059008938994618,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0038319515357996513,0.0
BaBar,12.0,1.5,0.2448590256835922,0.00361759552477221,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0034152304011644875,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0032241854052416736,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0030438272989807406,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0028735582671387708,0.0
BaBar,12.0,1.5,0.2448590256835922,0.002712813935733687,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0025610615013694094,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0024177979652049487,0.0
BaBar,12.0,1.5,0.2448590256835922,0.002282548465713707,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0021548647047067698,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0020343234614030813,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0019205251896212059,0.0
BaBar,12.0,1.5,0.2448590256835922,0.001813092693442985,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0017116698769593897,0.0
BaBar,12.0,1.5,0.2448590256835922,0.001615920563954499,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0015255273836153284,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0014401907185740588,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0013596277117958798,0.0
BaBar,12.0,1.5,0.2448590256835922,0.001283571329020644,0.0
BaBar,12.0,1.5,0.2448590256835922,0.001211769473650715,0.0
BaBar,12.0,1.5,0.2448590256835922,0.001143984151151226,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0010799906801930354,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0010195769479236674,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0009625427068977439,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0009086989113365091,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0008578670905164096,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0008098787572097773,0.0
BaBar,12.0,1.5,0.2448590256835922,0.000764574849216817,0.0
BaBar,12.0,1.5,0.2448590256835922,0.0007218052021378054,1.1218161807464071e-294
BaBar,12.0,1.5,0.2448590256835922,0.0006814280516379549,4.8357756704552974e-235
BaBar,12.0,1.5,0.2448590256835922,0.0006433095635551372,1.1320577533640166e-187
BaBar,12.0,1.5,0.2448590256835922,0.000607323390292978,4.794275664459542e-150
BaBar,12.0,1.5,0.2448590256835922,0.0005733502520289267,3.705141451796709e-120
BaBar,12.0,1.5,0.2448590256835922,0.0005412775413491831,2.0409147793087167e-96
BaBar,12.0,1.5,0.2448590256835922,0.00051099895,1.4734988359912088e-77
BaBar,12.0,1.5,0.2448590256835922,0.0004824141165181868,1.410631345414796e-62
BaBar,12.0,1.5,0.2448590256835922,0.0004554282935728592,1.1276495180064733e-50
BaBar,12.0,1.5,0.2448590256835922,0.00042995203391579595,3.251810598797202e-41
BaBar,12.0,1.5,0.2448590256835922,0.0004059008938994615,1.0820096260254609e-33
BaBar,12.0,1.5,0.2448590256835922,0.00038319515357996517,1.0461332730767514e-27
BaBar,12.0,1.5,0.2448590256835922,0.00036175955247722094,6.134981005049291e-23
BaBar,12.0,1.5,0.2448590256835922,0.0003415230401164488,3.943270620527869e-19
BaBar,12.0,1.5,0.2448590256835922,0.00032241854052416713,4.488979400343401e-16
BaBar,12.0,1.5,0.2448590256835922,0.0003043827298980737,1.3337304409596898e-13
BaBar,12.0,1.5,0.2448590256835922,0.000287355826713877,1.4038750313850932e-11
BaBar,12.0,1.5,0.2448590256835922,0.0002712813935733687,6.607239644121752e-10
BaBar,12.0,1.5,0.2448590256835922,0.00025610615013694094,1.6520327788151588e-08
BaBar,12.0,1.5,0.2448590256835922,0.00024177979652049468,2.489491774492491e-07
BaBar,12.0,1.5,0.2448590256835922,0.00022825484657137046,2.486377959571978e-06
BaBar,12.0,1.5,0.2448590256835922,0.0002154864704706769,1.7774135222582182e-05
BaBar,12.0,1.5,0.2448590256835922,0.00020343234614030807,9.701385604901777e-05
BaBar,12.0,1.5,0.2448590256835922,0.00019205251896212055,0.0004256211827132
BaBar,12.0,1.5,0.2448590256835922,0.00018130926934429838,0.0015563547868173
BaBar,12.0,1.5,0.2448590256835922,0.00017116698769593892,0.0048527165847407
BaBar,12.0,1.5,0.2448590256835922,0.0001615920563954499,0.0130823062832813
BaBar,12.0,1.5,0.2448590256835922,0.00015255273836153278,0.0307818916595808
BaBar,12.0,1.5,0.2448590256835922,0.00014401907185740588,0.0637022572100285
BaBar,12.0,1.5,0.2448590256835922,0.0001359627711795879,0.1168245740321934
BaBar,12.0,1.5,0.2448590256835922,0.00012835713290206428,0.1914988555517308
BaBar,12.0,1.5,0.2448590256835922,0.0001211769473650715,0.2835634543870519
BaBar,12.0,1.5,0.2448590256835922,0.00011439841511512264,0.3842031194403525
BaBar,12.0,1.5,0.2448590256835922,0.00010799906801930352,0.4832391001260318
BaBar,12.0,1.5,0.2448590256835922,0.00010195769479236668,0.5725939513206685
BaBar,12.0,1.5,0.2448590256835922,9.625427068977445e-05,0.6479507488261951
BaBar,12.0,1.5,0.2448590256835922,9.086989113365092e-05,0.7084057726464498
BaBar,12.0,1.5,0.2448590256835922,8.578670905164095e-05,0.7551417222161195
BaBar,12.0,1.5,0.2448590256835922,8.098787572097772e-05,0.7901379916837787
BaBar,12.0,1.5,0.2448590256835922,7.645748492168166e-05,0.815353876314701
BaBar,12.0,1.5,0.2448590256835922,7.218052021378058e-05,0.832361554633449
BaBar,12.0,1.5,0.2448590256835922,6.814280516379549e-05,0.8422459880736318
BaBar,12.0,1.5,0.2448590256835922,6.433095635551372e-05,0.845610649726691
BaBar,12.0,1.5,0.2448590256835922,6.073233902929775e-05,0.8425996288089633
BaBar,12.0,1.5,0.2448590256835922,5.733502520289264e-05,0.8329107146038428
BaBar,12.0,1.5,0.2448590256835922,5.412775413491833e-05,0.8158183838386392
BaBar,12.0,1.5,0.2448590256835922,5.1099895e-05,0.7902519498661867
BaBar,12.0,1.5,0.2448590256835922,4.824141165181868e-05,0.7549845740899561
BaBar,12.0,1.5,0.2448590256835922,4.5542829357285924e-05,0.7089785090628161
BaBar,12.0,1.5,0.2448590256835922,4.29952033915796e-05,0.6518824941838768
BaBar,12.0,1.5,0.2448590256835922,4.0590089389946125e-05,0.584566823378203
BaBar,12.0,1.5,0.2448590256835922,3.8319515357996516e-05,0.5094524603378131
BaBar,12.0,1.5,0.2448590256835922,3.6175955247722094e-05,0.4303796834994601
BaBar,12.0,1.5,0.2448590256835922,3.415230401164488e-05,0.3519562827877195
BaBar,12.0,1.5,0.2448590256835922,3.224185405241671e-05,0.2786121422837758
BaBar,12.0,1.5,0.2448590256835922,3.0438272989807357e-05,0.2137439125238124
BaBar,12.0,1.5,0.2448590256835922,2.8735582671387693e-05,0.1592527674641031
BaBar,12.0,1.5,0.2448590256835922,2.712813935733687e-05,0.1155494492905334
BaBar,12.0,1.5,0.2448590256835922,2.5610615013694096e-05,0.0818959545706408
BaBar,12.0,1.5,0.2448590256835922,2.4177979652049467e-05,0.0568753854724119
BaBar,12.0,1.5,0.2448590256835922,2.2825484657137037e-05,0.0388199126210991
BaBar,12.0,1.5,0.2448590256835922,2.1548647047067694e-05,0.0261126017715469
BaBar,12.0,1.5,0.2448590256835922,2.0343234614030807e-05,0.01735311439352
BaBar,12.0,1.5,0.2448590256835922,1.9205251896212053e-05,0.0114172877604009
BaBar,12.0,1.5,0.2448590256835922,1.8130926934429838e-05,0.0074506905100344
BaBar,12.0,1.5,0.2448590256835922,1.7116698769593878e-05,0.0048299370536931
BaBar,12.0,1.5,0.2448590256835922,1.6159205639544986e-05,0.003114213443838
BaBar,12.0,1.5,0.2448590256835922,1.5255273836153279e-05,0.0019992636766348
BaBar,12.0,1.5,0.2448590256835922,1.440190718574058e-05,0.0012790170315288
BaBar,12.0,1.5,0.2448590256835922,1.359627711795879e-05,0.0008159570973216
BaBar,12.0,1.5,0.2448590256835922,1.283571329020642e-05,0.0005193805514672
BaBar,12.0,1.5,0.2448590256835922,1.211769473650715e-05,0.0003300097624402
BaBar,12.0,1.5,0.2448590256835922,1.1439841511512262e-05,0.0002093859499019
BaBar,12.0,1.5,0.2448590256835922,1.0799906801930346e-05,0.0001327008309829
BaBar,12.0,1.5,0.2448590256835922,1.019576947923667e-05,8.402444448918504e-05
BaBar,12.0,1.5,0.2448590256835922,9.625427068977438e-06,5.316476038117841e-05
BaBar,12.0,1.5,0.2448590256835922,9.086989113365092e-06,3.361958420465114e-05
BaBar,12.0,1.5,0.2448590256835922,8.578670905164096e-06,2.1250157011787688e-05
BaBar,12.0,1.5,0.2448590256835922,8.09878757209777e-06,1.3426844142478572e-05
BaBar,12.0,1.5,0.2448590256835922,7.645748492168167e-06,8.481255121297527e-06
BaBar,12.0,1.5,0.2448590256835922,7.218052021378054e-06,5.356072456347009e-06
BaBar,12.0,1.5,0.2448590256835922,6.814280516379548e-06,3.3818425762856096e-06
BaBar,12.0,1.5,0.2448590256835922,6.4330956355513725e-06,2.1349969235994993e-06
BaBar,12.0,1.5,0.2448590256835922,6.073233902929776e-06,1.3476930726036174e-06
BaBar,12.0,1.5,0.2448590256835922,5.7335025202892635e-06,8.506382585305373e-07
BaBar,12.0,1.5,0.2448590256835922,5.412775413491831e-06,5.368675868461764e-07
BaBar,12.0,1.5,0.2448590256835922,5.109989500000001e-06,3.388163169748797e-07
BaBar,12.0,1.5,0.3062986948944054,0.0051099895,0.0
BaBar,12.0,1.5,0.3062986948944054,0.004824141165181872,0.0
BaBar,12.0,1.5,0.3062986948944054,0.004554282935728595,0.0
BaBar,12.0,1.5,0.3062986948944054,0.004299520339157965,0.0
BaBar,12.0,1.5,0.3062986948944054,0.004059008938994618,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0038319515357996513,0.0
BaBar,12.0,1.5,0.3062986948944054,0.00361759552477221,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0034152304011644875,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0032241854052416736,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0030438272989807406,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0028735582671387708,0.0
BaBar,12.0,1.5,0.3062986948944054,0.002712813935733687,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0025610615013694094,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0024177979652049487,0.0
BaBar,12.0,1.5,0.3062986948944054,0.002282548465713707,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0021548647047067698,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0020343234614030813,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0019205251896212059,0.0
BaBar,12.0,1.5,0.3062986948944054,0.001813092693442985,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0017116698769593897,0.0
BaBar,12.0,1.5,0.3062986948944054,0.001615920563954499,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0015255273836153284,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0014401907185740588,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0013596277117958798,0.0
BaBar,12.0,1.5,0.3062986948944054,0.001283571329020644,0.0
BaBar,12.0,1.5,0.3062986948944054,0.001211769473650715,0.0
BaBar,12.0,1.5,0.3062986948944054,0.001143984151151226,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0010799906801930354,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0010195769479236674,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0009625427068977439,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0009086989113365091,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0008578670905164096,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0008098787572097773,0.0
BaBar,12.0,1.5,0.3062986948944054,0.000764574849216817,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0007218052021378054,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0006814280516379549,0.0
BaBar,12.0,1.5,0.3062986948944054,0.0006433095635551372,3.838433651930116e-292
BaBar,12.0,1.5,0.3062986948944054,0.000607323390292978,4.982857247105227e-233
BaBar,12.0,1.5,0.3062986948944054,0.0005733502520289267,4.49635994554536e-186
BaBar,12.0,1.5,0.3062986948944054,0.0005412775413491831,8.929913698193671e-149
BaBar,12.0,1.5,0.3062986948944054,0.00051099895,3.781732378203921e-119
BaBar,12.0,1.5,0.3062986948944054,0.0004824141165181868,1.2916032039536758e-95
BaBar,12.0,1.5,0.3062986948944054,0.0004554282935728592,6.3738763631026144e-77
BaBar,12.0,1.5,0.3062986948944054,0.00042995203391579595,4.497793397664404e-62
BaBar,12.0,1.5,0.3062986948944054,0.0004059008938994615,2.80324576033041e-50
BaBar,12.0,1.5,0.3062986948944054,0.00038319515357996517,6.554336491160647e-41
BaBar,12.0,1.5,0.3062986948944054,0.00036175955247722094,1.8145100788668366e-33
BaBar,12.0,1.5,0.3062986948944054,0.0003415230401164488,1.4852803207790848e-27
BaBar,12.0,1.5,0.3062986948944054,0.00032241854052416713,7.489225658316933e-23
BaBar,12.0,1.5,0.3062986948944054,0.0003043827298980737,4.231878882591922e-19
BaBar,12.0,1.5,0.3062986948944054,0.000287355826713877,4.402578592893736e-16
BaBar,12.0,1.5,0.3062986948944054,0.0002712813935733687,1.2627554719545325e-13
BaBar,12.0,1.5,0.3062986948944054,0.00025610615013694094,1.3482676106715771e-11
BaBar,12.0,1.5,0.3062986948944054,0.00024177979652049468,6.575191986552085e-10
BaBar,12.0,1.5,0.3062986948944054,0.00022825484657137046,1.694844839748465e-08
BaBar,12.0,1.5,0.3062986948944054,0.0002154864704706769,2.596216734217362e-07
BaBar,12.0,1.5,0.3062986948944054,0.00020343234614030807,2.6073632853146714e-06
BaBar,12.0,1.5,0.3062986948944054,0.00019205251896212055,1.8633946600365783e-05
BaBar,12.0,1.5,0.3062986948944054,0.00018130926934429838,0.0001013377606568
BaBar,12.0,1.5,0.3062986948944054,0.00017116698769593892,0.0004418229729198
BaBar,12.0,1.5,0.3062986948944054,0.0001615920563954499,0.0016029278419035
BaBar,12.0,1.5,0.3062986948944054,0.00015255273836153278,0.004958039416638
BaBar,12.0,1.5,0.3062986948944054,0.00014401907185740588,0.0132727538251263
BaBar,12.0,1.5,0.3062986948944054,0.0001359627711795879,0.0310518398187949
BaBar,12.0,1.5,0.3062986948944054,0.00012835713290206428,0.0639614361893495
BaBar,12.0,1.5,0.3062986948944054,0.0001211769473650715,0.1168407383901569
BaBar,12.0,1.5,0.3062986948944054,0.00011439841511512264,0.190900844535954
BaBar,12.0,1.5,0.3062986948944054,0.00010799906801930352,0.281966375990924
BaBar,12.0,1.5,0.3062986948944054,0.00010195769479236668,0.3814081926353117
BaBar,12.0,1.5,0.3062986948944054,9.625427068977445e-05,0.4793589376757051
BaBar,12.0,1.5,0.3062986948944054,9.086989113365092e-05,0.5680067685139708
BaBar,12.0,1.5,0.3062986948944054,8.578670905164095e-05,0.6431347457763193
BaBar,12.0,1.5,0.3062986948944054,8.098787572097772e-05,0.7037757228879694
BaBar,12.0,1.5,0.3062986948944054,7.645748492168166e-05,0.75096405121344
BaBar,12.0,1.5,0.3062986948944054,7.218052021378058e-05,0.7865258480672843
BaBar,12.0,1.5,0.3062986948944054,6.814280516379549e-05,0.8123070544559042
BaBar,12.0,1.5,0.3062986948944054,6.433095635551372e-05,0.829816459750568
BaBar,12.0,1.5,0.3062986948944054,6.073233902929775e-05,0.8401133195349674
BaBar,12.0,1.5,0.3062986948944054,5.733502520289264e-05,0.8437925574740764
BaBar,12.0,1.5,0.3062986948944054,5.412775413491833e-05,0.8409916531679648
BaBar,12.0,1.5,0.3062986948944054,5.1099895e-05,0.8314009391433012
BaBar,12.0,1.5,0.3062986948944054,4.824141165181868e-05,0.8142946602741257
BaBar,12.0,1.5,0.3062986948944054,4.5542829357285924e-05,0.7886230253302967
BaBar,12.0,1.5,0.3062986948944054,4.29952033915796e-05,0.7532156843479061
BaBar,12.0,1.5,0.3062986948944054,4.0590089389946125e-05,0.7071305698381416
BaBar,12.0,1.5,0.3062986948944054,3.8319515357996516e-05,0.6501243430725785
BaBar,12.0,1.5,0.3062986948944054,3.6175955247722094e-05,0.5831280797069953
BaBar,12.0,1.5,0.3062986948944054,3.415230401164488e-05,0.5085269735789736
BaBar,12.0,1.5,0.3062986948944054,3.224185405241671e-05,0.4300400173169185
BaBar,12.0,1.5,0.3062986948944054,3.0438272989807357e-05,0.3521346382959028
BaBar,12.0,1.5,0.3062986948944054,2.8735582671387693e-05,0.2791479730291717
BaBar,12.0,1.5,0.3062986948944054,2.712813935733687e-05,0.2144553834009454
BaBar,12.0,1.5,0.3062986948944054,2.5610615013694096e-05,0.159990636421149
BaBar,12.0,1.5,0.3062986948944054,2.4177979652049467e-05,0.1162186135303484
BaBar,12.0,1.5,0.3062986948944054,2.2825484657137037e-05,0.0824519017204988
BaBar,12.0,1.5,0.3062986948944054,2.1548647047067694e-05,0.0573094019001954
BaBar,12.0,1.5,0.3062986948944054,2.0343234614030807e-05,0.039143431136634
BaBar,12.0,1.5,0.3062986948944054,1.9205251896212053e-05,0.0263453958335124
BaBar,12.0,1.5,0.3062986948944054,1.8130926934429838e-05,0.0175161035810989
BaBar,12.0,1.5,0.3062986948944054,1.7116698769593878e-05,0.0115289806213963
BaBar,12.0,1.5,0.3062986948944054,1.6159205639544986e-05,0.0075259453166049
BaBar,12.0,1.5,0.3062986948944054,1.5255273836153279e-05,0.0048799647711684
BaBar,12.0,1.5,0.3062986948944054,1.440190718574058e-05,0.0031471177679115
BaBar,12.0,1.5,0.3062986948944054,1.359627711795879e-05,0.0020207226314564
BaBar,12.0,1.5,0.3062986948944054,1.283571329020642e-05,0.0012929175050978
BaBar,12.0,1.5,0.3062986948944054,1.211769473650715e-05,0.0008249131043157
BaBar,12.0,1.5,0.3062986948944054,1.1439841511512262e-05,0.0005251262066891
BaBar,12.0,1.5,0.3062986948944054,1.0799906801930346e-05,0.0003336833011852
BaBar,12.0,1.5,0.3062986948944054,1.019576947923667e-05,0.0002117283011787
BaBar,12.0,1.5,0.3062986948944054,9.625427068977438e-06,0.0001341911615949
BaBar,12.0,1.5,0.3062986948944054,9.086989113365092e-06,8.497104816222379e-05
BaBar,12.0,1.5,0.3062986948944054,8.578670905164096e-06,5.3765188957194134e-05
BaBar,12.0,1.5,0.3062986948944054,8.09878757209777e-06,3.400002193129007e-05
BaBar,12.0,1.5,0.3062986948944054,7.645748492168167e-06,2.149099859196014e-05
BaBar,12.0,1.5,0.3062986948944054,7.218052021378054e-06,1.3579207962440711e-05
BaBar,12.0,1.5,0.3062986948944054,6.814280516379548e-06,8.57759271988669e-06
BaBar,12.0,1.5,0.3062986948944054,6.4330956355513725e-06,5.416959083802401e-06
BaBar,12.0,1.5,0.3062986948944054,6.073233902929776e-06,3.4203105008396753e-06
BaBar,12.0,1.5,0.3062986948944054,5.7335025202892635e-06,2.1592941667344975e-06
BaBar,12.0,1.5,0.3062986948944054,5.412775413491831e-06,1.3630364520343974e-06
BaBar,12.0,1.5,0.3062986948944054,5.109989500000001e-06,8.603257247063722e-07
BaBar,12.0,1.5,0.3831547161967765,0.0051099895,0.0
BaBar,12.0,1.5,0.3831547161967765,0.004824141165181872,0.0
BaBar,12.0,1.5,0.3831547161967765,0.004554282935728595,0.0
BaBar,12.0,1.5,0.3831547161967765,0.004299520339157965,0.0
BaBar,12.0,1.5,0.3831547161967765,0.004059008938994618,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0038319515357996513,0.0
BaBar,12.0,1.5,0.3831547161967765,0.00361759552477221,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0034152304011644875,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0032241854052416736,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0030438272989807406,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0028735582671387708,0.0
BaBar,12.0,1.5,0.3831547161967765,0.002712813935733687,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0025610615013694094,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0024177979652049487,0.0
BaBar,12.0,1.5,0.3831547161967765,0.002282548465713707,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0021548647047067698,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0020343234614030813,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0019205251896212059,0.0
BaBar,12.0,1.5,0.3831547161967765,0.001813092693442985,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0017116698769593897,0.0
BaBar,12.0,1.5,0.3831547161967765,0.001615920563954499,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0015255273836153284,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0014401907185740588,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0013596277117958798,0.0
BaBar,12.0,1.5,0.3831547161967765,0.001283571329020644,0.0
BaBar,12.0,1.5,0.3831547161967765,0.001211769473650715,0.0
BaBar,12.0,1.5,0.3831547161967765,0.001143984151151226,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0010799906801930354,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0010195769479236674,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0009625427068977439,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0009086989113365091,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0008578670905164096,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0008098787572097773,0.0
BaBar,12.0,1.5,0.3831547161967765,0.000764574849216817,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0007218052021378054,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0006814280516379549,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0006433095635551372,0.0
BaBar,12.0,1.5,0.3831547161967765,0.000607323390292978,0.0
BaBar,12.0,1.5,0.3831547161967765,0.0005733502520289267,3.529758465684661e-281
BaBar,12.0,1.5,0.3831547161967765,0.0005412775413491831,2.5478234250406213e-224
BaBar,12.0,1.5,0.3831547161967765,0.00051099895,3.71907218738333e-179
BaBar,12.0,1.5,0.3831547161967765,0.0004824141165181868,2.791181420471354e-143
BaBar,12.0,1.5,0.3831547161967765,0.0004554282935728592,8.77176597346707e-115
BaBar,12.0,1.5,0.3831547161967765,0.00042995203391579595,3.8101137927147887e-92
BaBar,12.0,1.5,0.3831547161967765,0.0004059008938994615,3.688615866668517e-74
BaBar,12.0,1.5,0.3831547161967765,0.00038319515357996517,7.265728705962633e-60
BaBar,12.0,1.5,0.3831547161967765,0.00036175955247722094,1.6881005880026766e-48
BaBar,12.0,1.5,0.3831547161967765,0.0003415230401164488,1.8637199977036208e-39
BaBar,12.0,1.5,0.3831547161967765,0.00032241854052416713,2.9451722999380174e-32
BaBar,12.0,1.5,0.3831547161967765,0.0003043827298980737,1.594925742577822e-26
BaBar,12.0,1.5,0.3831547161967765,0.000287355826713877,5.9220439036468655e-22
BaBar,12.0,1.5,0.3831547161967765,0.0002712813935733687,2.6225678146122805e-18
BaBar,12.0,1.5,0.3831547161967765,0.00025610615013694094,2.1606566291191714e-15
BaBar,12.0,1.5,0.3831547161967765,0.00024177979652049468,4.749336095287645e-13
BaBar,12.0,1.5,0.3831547161967765,0.00022825484657137046,3.74382266986368e-11
BaBar,12.0,1.5,0.3831547161967765,0.0002154864704706769,1.347857081609614e-09
BaBar,12.0,1.5,0.3831547161967765,0.00020343234614030807,2.6805567224455254e-08
BaBar,12.0,1.5,0.3831547161967765,0.00019205251896212055,3.387539580199536e-07
BaBar,12.0,1.5,0.3831547161967765,0.00018130926934429838,3.0004989605254357e-06
BaBar,12.0,1.5,0.3831547161967765,0.00017116698769593892,1.9952747812688585e-05
BaBar,12.0,1.5,0.3831547161967765,0.0001615920563954499,0.0001047033643956
BaBar,12.0,1.5,0.3831547161967765,0.00015255273836153278,0.0004496589266693
BaBar,12.0,1.5,0.3831547161967765,0.00014401907185740588,0.0016216167142041
BaBar,12.0,1.5,0.3831547161967765,0.0001359627711795879,0.0049981284543663
BaBar,12.0,1.5,0.3831547161967765,0.00012835713290206428,0.0133289368234883
BaBar,12.0,1.5,0.3831547161967765,0.0001211769473650715,0.0310434996535091
BaBar,12.0,1.5,0.3831547161967765,0.00011439841511512264,0.0636606240092348
BaBar,12.0,1.5,0.3831547161967765,0.00010799906801930352,0.1158914400352312
BaBar,12.0,1.5,0.3831547161967765,0.00010195769479236668,0.1890123287878855
BaBar,12.0,1.5,0.3831547161967765,9.625427068977445e-05,0.2791716511047296
BaBar,12.0,1.5,0.3831547161967765,9.086989113365092e-05,0.3781422485991826
BaBar,12.0,1.5,0.3831547161967765,8.578670905164095e-05,0.4762685070755141
BaBar,12.0,1.5,0.3831547161967765,8.098787572097772e-05,0.5656614812644267
BaBar,12.0,1.5,0.3831547161967765,7.645748492168166e-05,0.6418497111872611
BaBar,12.0,1.5,0.3831547161967765,7.218052021378058e-05,0.7036034389220951
BaBar,12.0,1.5,0.3831547161967765,6.814280516379549e-05,0.7517858114967624
BaBar,12.0,1.5,0.3831547161967765,6.433095635551372e-05,0.7881570620850069
BaBar,12.0,1.5,0.3831547161967765,6.073233902929775e-05,0.8145735425125735
BaBar,12.0,1.5,0.3831547161967765,5.733502520289264e-05,0.8325962167247033
BaBar,12.0,1.5,0.3831547161967765,5.412775413491833e-05,0.8433534324821621
BaBar,12.0,1.5,0.3831547161967765,5.1099895e-05,0.8475132700287855
BaBar,12.0,1.5,0.3831547161967765,4.824141165181868e-05,0.845289052186594
BaBar,12.0,1.5,0.3831547161967765,4.5542829357285924e-05,0.8364578581512787
BaBar,12.0,1.5,0.3831547161967765,4.29952033915796e-05,0.8203990817851571
BaBar,12.0,1.5,0.3831547161967765,4.0590089389946125e-05,0.7961723932742162
BaBar,12.0,1.5,0.3831547161967765,3.8319515357996516e-05,0.7626718820002594
BaBar,12.0,1.5,0.3831547161967765,3.6175955247722094e-05,0.7189067881072113
BaBar,12.0,1.5,0.3831547161967765,3.415230401164488e-05,0.6644279038198834
BaBar,12.0,1.5,0.3831547161967765,3.224185405241671e-05,0.5998190963101006
BaBar,12.0,1.5,0.3831547161967765,3.0438272989807357e-05,0.5270545404383502
BaBar,12.0,1.5,0.3831547161967765,2.8735582671387693e-05,0.4494926612711818
BaBar,12.0,1.5,0.3831547161967765,2.712813935733687e-05,0.3714042481798493
BaBar,12.0,1.5,0.3831547161967765,2.5610615013694096e-05,0.2971591871591301
BaBar,12.0,1.5,0.3831547161967765,2.4177979652049467e-05,0.2303770105734052
BaBar,12.0,1.5,0.3831547161967765,2.2825484657137037e-05,0.1733549313732316
BaBar,12.0,1.5,0.3831547161967765,2.1548647047067694e-05,0.1269249607972579
BaBar,12.0,1.5,0.3831547161967765,2.0343234614030807e-05,0.0906842827585166
BaBar,12.0,1.5,0.3831547161967765,1.9205251896212053e-05,0.0634198408852022
BaBar,12.0,1.5,0.3831547161967765,1.8130926934429838e-05,0.0435452388709494
BaBar,12.0,1.5,0.3831547161967765,1.7116698769593878e-05,0.0294380898976872
BaBar,12.0,1.5,0.3831547161967765,1.6159205639544986e-05,0.0196445890845971
BaBar,12.0,1.5,0.3831547161967765,1.5255273836153279e-05,0.0129692687608367
BaBar,12.0,1.5,0.3831547161967765,1.440190718574058e-05,0.0084872005460559
BaBar,12.0,1.5,0.3831547161967765,1.359627711795879e-05,0.0055143839893414
BaBar,12.0,1.5,0.3831547161967765,1.283571329020642e-05,0.003562071795254
BaBar,12.0,1.5,0.3831547161967765,1.211769473650715e-05,0.0022901715405529
BaBar,12.0,1.5,0.3831547161967765,1.1439841511512262e-05,0.0014668692082269
BaBar,12.0,1.5,0.3831547161967765,1.0799906801930346e-05,0.0009366921815115
BaBar,12.0,1.5,0.3831547161967765,1.019576947923667e-05,0.0005966874268184
BaBar,12.0,1.5,0.3831547161967765,9.625427068977438e-06,0.0003793612144222
BaBar,12.0,1.5,0.3831547161967765,9.086989113365092e-06,0.0002408158569472
BaBar,12.0,1.5,0.3831547161967765,8.578670905164096e-06,0.0001526791446019
BaBar,12.0,1.5,0.3831547161967765,8.09878757209777e-06,9.670434318040671e-05
BaBar,12.0,1.5,0.3831547161967765,7.645748492168167e-06,6.120276956099657e-05
BaBar,12.0,1.5,0.3831547161967765,7.218052021378054e-06,3.871012805656834e-05
BaBar,12.0,1.5,0.3831547161967765,6.814280516379548e-06,2.4471583504486415e-05
BaBar,12.0,1.5,0.3831547161967765,6.4330956355513725e-06,1.546420798064849e-05
BaBar,12.0,1.5,0.3831547161967765,6.073233902929776e-06,9.76914687592021e-06
BaBar,12.0,1.5,0.3831547161967765,5.7335025202892635e-06,6.169883437040039e-06
BaBar,12.0,1.5,0.3831547161967765,5.412775413491831e-06,3.895928062106417e-06
BaBar,12.0,1.5,0.3831547161967765,5.109989500000001e-06,2.459666761034179e-06
BaBar,12.0,1.5,0.4792953381484155,0.0051099895,0.0
BaBar,12.0,1.5,0.4792953381484155,0.004824141165181872,0.0
BaBar,12.0,1.5,0.4792953381484155,0.004554282935728595,0.0
BaBar,12.0,1.5,0.4792953381484155,0.004299520339157965,0.0
BaBar,12.0,1.5,0.4792953381484155,0.004059008938994618,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0038319515357996513,0.0
BaBar,12.0,1.5,0.4792953381484155,0.00361759552477221,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0034152304011644875,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0032241854052416736,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0030438272989807406,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0028735582671387708,0.0
BaBar,12.0,1.5,0.4792953381484155,0.002712813935733687,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0025610615013694094,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0024177979652049487,0.0
BaBar,12.0,1.5,0.4792953381484155,0.002282548465713707,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0021548647047067698,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0020343234614030813,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0019205251896212059,0.0
BaBar,12.0,1.5,0.4792953381484155,0.001813092693442985,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0017116698769593897,0.0
BaBar,12.0,1.5,0.4792953381484155,0.001615920563954499,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0015255273836153284,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0014401907185740588,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0013596277117958798,0.0
BaBar,12.0,1.5,0.4792953381484155,0.001283571329020644,0.0
BaBar,12.0,1.5,0.4792953381484155,0.001211769473650715,0.0
BaBar,12.0,1.5,0.4792953381484155,0.001143984151151226,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0010799906801930354,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0010195769479236674,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0009625427068977439,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0009086989113365091,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0008578670905164096,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0008098787572097773,0.0
BaBar,12.0,1.5,0.4792953381484155,0.000764574849216817,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0007218052021378054,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0006814280516379549,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0006433095635551372,0.0
BaBar,12.0,1.5,0.4792953381484155,0.000607323390292978,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0005733502520289267,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0005412775413491831,0.0
BaBar,12.0,1.5,0.4792953381484155,0.00051099895,0.0
BaBar,12.0,1.5,0.4792953381484155,0.0004824141165181868,1.3971946841621917e-261
BaBar,12.0,1.5,0.4792953381484155,0.0004554282935728592,1.1559024709018506e-208
BaBar,12.0,1.5,0.4792953381484155,0.00042995203391579595,1.260901397364624e-166
BaBar,12.0,1.5,0.4792953381484155,0.0004059008938994615,3.138395886074718e-133
BaBar,12.0,1.5,0.4792953381484155,0.00038319515357996517,1.0707317420862769e-106
BaBar,12.0,1.5,0.4792953381484155,0.00036175955247722094,1.2971413055548258e-85
BaBar,12.0,1.5,0.4792953381484155,0.0003415230401164488,7.403523889159952e-69
BaBar,12.0,1.5,0.4792953381484155,0.00032241854052416713,1.5520866688447822e-55
BaBar,12.0,1.5,0.4792953381484155,0.0003043827298980737,6.111313191162587e-45
BaBar,12.0,1.5,0.4792953381484155,0.000287355826713877,1.6542794480952423e-36
BaBar,12.0,1.5,0.4792953381484155,0.0002712813935733687,8.640274707771957e-30
BaBar,12.0,1.5,0.4792953381484155,0.00025610615013694094,1.9778550676564168e-24
BaBar,12.0,1.5,0.4792953381484155,0.00024177979652049468,3.8055204582812556e-20
BaBar,12.0,1.5,0.4792953381484155,0.00022825484657137046,1.0305308954633368e-16
BaBar,12.0,1.5,0.4792953381484155,0.0002154864704706769,5.904575058962756e-14
BaBar,12.0,1.5,0.4792953381484155,0.00020343234614030807,9.894870958121424e-12
BaBar,12.0,1.5,0.4792953381484155,0.00019205251896212055,6.282987751159662e-10
BaBar,12.0,1.5,0.4792953381484155,0.00018130926934429838,1.8600569793103462e-08
BaBar,12.0,1.5,0.4792953381484155,0.00017116698769593892,3.028829042362827e-07
BaBar,12.0,1.5,0.4792953381484155,0.0001615920563954499,3.0926226189424876e-06
BaBar,12.0,1.5,0.4792953381484155,0.00015255273836153278,2.1957787686849553e-05
BaBar,12.0,1.5,0.4792953381484155,0.00014401907185740588,0.0001174386533057
BaBar,12.0,1.5,0.4792953381484155,0.0001359627711795879,0.0005018166717242
BaBar,12.0,1.5,0.4792953381484155,0.00012835713290206428,0.001782730440856
BaBar,12.0,1.5,0.4792953381484155,0.0001211769473650715,0.0053975981746149
BaBar,12.0,1.5,0.4792953381484155,0.00011439841511512264,0.0141398795982389
BaBar,12.0,1.5,0.4792953381484155,0.00010799906801930352,0.0323786691951245
BaBar,12.0,1.5,0.4792953381484155,0.00010195769479236668,0.0653671969684209
BaBar,12.0,1.5,0.4792953381484155,9.625427068977445e-05,0.1173624085018244
BaBar,12.0,1.5,0.4792953381484155,9.086989113365092e-05,0.1892414632188784
BaBar,12.0,1.5,0.4792953381484155,8.578670905164095e-05,0.2771536306409278
BaBar,12.0,1.5,0.4792953381484155,8.098787572097772e-05,0.3733824660463711
BaBar,12.0,1.5,0.4792953381484155,7.645748492168166e-05,0.4690114844392123
BaBar,12.0,1.5,0.4792953381484155,7.218052021378058e-05,0.5567022037724652
BaBar,12.0,1.5,0.4792953381484155,6.814280516379549e-05,0.6321399821669246
BaBar,12.0,1.5,0.4792953381484155,6.433095635551372e-05,0.6939324517894505
BaBar,12.0,1.5,0.4792953381484155,6.073233902929775e-05,0.7426472196121309
BaBar,12.0,1.5,0.4792953381484155,5.733502520289264e-05,0.7797600917192975
BaBar,12.0,1.5,0.4792953381484155,5.412775413491833e-05,0.8069166987598941
BaBar,12.0,1.5,0.4792953381484155,5.1099895e-05,0.8255508828548426
BaBar,12.0,1.5,0.4792953381484155,4.824141165181868e-05,0.8367377540079357
BaBar,12.0,1.5,0.4792953381484155,4.5542829357285924e-05,0.8411522274404173
BaBar,12.0,1.5,0.4792953381484155,4.29952033915796e-05,0.8390585684058258
BaBar,12.0,1.5,0.4792953381484155,4.0590089389946125e-05,0.8303112642858747
BaBar,12.0,1.5,0.4792953381484155,3.8319515357996516e-05,0.814383045526927
BaBar,12.0,1.5,0.4792953381484155,3.6175955247722094e-05,0.7904488776718276
BaBar,12.0,1.5,0.4792953381484155,3.415230401164488e-05,0.7575514301882204
BaBar,12.0,1.5,0.4792953381484155,3.224185405241671e-05,0.7148650999823504
BaBar,12.0,1.5,0.4792953381484155,3.0438272989807357e-05,0.6620558017752546
BaBar,12.0,1.5,0.4792953381484155,2.8735582671387693e-05,0.5996810805583058
BaBar,12.0,1.5,0.4792953381484155,2.712813935733687e-05,0.5294958622614498
BaBar,12.0,1.5,0.4792953381484155,2.5610615013694096e-05,0.4544839702372253
BaBar,12.0,1.5,0.4792953381484155,2.4177979652049467e-05,0.3785022642533788
BaBar,12.0,1.5,0.4792953381484155,2.2825484657137037e-05,0.3056042159407004
BaBar,12.0,1.5,0.4792953381484155,2.1548647047067694e-05,0.2392841423371048
BaBar,12.0,1.5,0.4792953381484155,2.0343234614030807e-05,0.1819184278856918
BaBar,12.0,1.5,0.4792953381484155,1.9205251896212053e-05,0.1345615565390766
BaBar,12.0,1.5,0.4792953381484155,1.8130926934429838e-05,0.0970825564862758
BaBar,12.0,1.5,0.4792953381484155,1.7116698769593878e-05,0.0685091086986613
BaBar,12.0,1.5,0.4792953381484155,1.6159205639544986e-05,0.0474221159415424
BaBar,12.0,1.5,0.4792953381484155,1.5255273836153279e-05,0.0322877038462149
BaBar,12.0,1.5,0.4792953381484155,1.440190718574058e-05,0.0216784693701382
BaBar,12.0,1.5,0.4792953381484155,1.359627711795879e-05,0.0143864581806735
BaBar,12.0,1.5,0.4792953381484155,1.283571329020642e-05,0.0094555685574331
BaBar,12.0,1.5,0.4792953381484155,1.211769473650715e-05,0.0061656779144559
BaBar,12.0,1.5,0.4792953381484155,1.1439841511512262e-05,0.0039945511776509
BaBar,12.0,1.5,0.4792953381484155,1.0799906801930346e-05,0.0025744150548223
BaBar,12.0,1.5,0.4792953381484155,1.019576947923667e-05,0.0016521516423102
BaBar,12.0,1.5,0.4792953381484155,9.625427068977438e-06,0.0010566724475215
BaBar,12.0,1.5,0.4792953381484155,9.086989113365092e-06,0.0006739719092755
BaBar,12.0,1.5,0.4792953381484155,8.578670905164096e-06,0.0004289340584369
BaBar,12.0,1.5,0.4792953381484155,8.09878757209777e-06,0.0002725067849802
BaBar,12.0,1.5,0.4792953381484155,7.645748492168167e-06,0.000172884300255
BaBar,12.0,1.5,0.4792953381484155,7.218052021378054e-06,0.0001095590598935
BaBar,12.0,1.5,0.4792953381484155,6.814280516379548e-06,6.936718302071992e-05
BaBar,12.0,1.5,0.4792953381484155,6.4330956355513725e-06,4.3888585541168975e-05
BaBar,12.0,1.5,0.4792953381484155,6.073233902929776e-06,2.7752603739509617e-05
BaBar,12.0,1.5,0.4792953381484155,5.7335025202892635e-06,1.7541253985030463e-05
BaBar,12.0,1.5,0.4792953381484155,5.412775413491831e-06,1.1083125053649194e-05
BaBar,12.0,1.5,0.4792953381484155,5.109989500000001e-06,7.000681684269931e-06
BaBar,12.0,1.5,0.599559424587181,0.0051099895,0.0
BaBar,12.0,1.5,0.599559424587181,0.004824141165181872,0.0
BaBar,12.0,1.5,0.599559424587181,0.004554282935728595,0.0
BaBar,12.0,1.5,0.599559424587181,0.004299520339157965,0.0
BaBar,12.0,1.5,0.599559424587181,0.004059008938994618,0.0
BaBar,12.0,1.5,0.599559424587181,0.0038319515357996513,0.0
BaBar,12.0,1.5,0.599559424587181,0.00361759552477221,0.0
BaBar,12.0,1.5,0.599559424587181,0.0034152304011644875,0.0
BaBar,12.0,1.5,0.599559424587181,0.0032241854052416736,0.0
BaBar,12.0,1.5,0.599559424587181,0.0030438272989807406,0.0
BaBar,12.0,1.5,0.599559424587181,0.0028735582671387708,0.0
BaBar,12.0,1.5,0.599559424587181,0.002712813935733687,0.0
BaBar,12.0,1.5,0.599559424587181,0.0025610615013694094,0.0
BaBar,12.0,1.5,0.599559424587181,0.0024177979652049487,0.0
BaBar,12.0,1.5,0.599559424587181,0.002282548465713707,0.0
BaBar,12.0,1.5,0.599559424587181,0.0021548647047067698,0.0
BaBar,12.0,1.5,0.599559424587181,0.0020343234614030813,0.0
BaBar,12.0,1.5,0.599559424587181,0.0019205251896212059,0.0
BaBar,12.0,1.5,0.599559424587181,0.001813092693442985,0.0
BaBar,12.0,1.5,0.599559424587181,0.0017116698769593897,0.0
BaBar,12.0,1.5,0.599559424587181,0.001615920563954499,0.0
BaBar,12.0,1.5,0.599559424587181,0.0015255273836153284,0.0
BaBar,12.0,1.5,0.599559424587181,0.0014401907185740588,0.0
BaBar,12.0,1.5,0.599559424587181,0.0013596277117958798,0.0
BaBar,12.0,1.5,0.599559424587181,0.001283571329020644,0.0
BaBar,12.0,1.5,0.599559424587181,0.001211769473650715,0.0
BaBar,12.0,1.5,0.599559424587181,0.001143984151151226,0.0
BaBar,12.0,1.5,0.599559424587181,0.0010799906801930354,0.0
BaBar,12.0,1.5,0.599559424587181,0.0010195769479236674,0.0
BaBar,12.0,1.5,0.599559424587181,0.0009625427068977439,0.0
BaBar,12.0,1.5,0.599559424587181,0.0009086989113365091,0.0
BaBar,12.0,1.5,0.599559424587181,0.0008578670905164096,0.0
BaBar,12.0,1.5,0.599559424587181,0.0008098787572097773,0.0
BaBar,12.0,1.5,0.599559424587181,0.000764574849216817,0.0
BaBar,12.0,1.5,0.599559424587181,0.0007218052021378054,0.0
BaBar,12.0,1.5,0.599559424587181,0.0006814280516379549,0.0
BaBar,12.0,1.5,0.599559424587181,0.0006433095635551372,0.0
BaBar,12.0,1.5,0.599559424587181,0.000607323390292978,0.0
BaBar,12.0,1.5,0.599559424587181,0.0005733502520289267,0.0
BaBar,12.0,1.5,0.599559424587181,0.0005412775413491831,0.0
BaBar,12.0,1.5,0.599559424587181,0.00051099895,0.0
BaBar,12.0,1.5,0.599559424587181,0.0004824141165181868,0.0
BaBar,12.0,1.5,0.599559424587181,0.0004554282935728592,1.1557958533435169e-275
BaBar,12.0,1.5,0.599559424587181,0.00042995203391579595,6.12345971320845e-220
BaBar,12.0,1.5,0.599559424587181,0.0004059008938994615,1.1226370184987191e-175
BaBar,12.0,1.5,0.599559424587181,0.00038319515357996517,1.6211493381626633e-140
BaBar,12.0,1.5,0.599559424587181,0.00036175955247722094,1.3750472518854e-112
BaBar,12.0,1.5,0.599559424587181,0.0003415230401164488,2.1071416535143886e-90
BaBar,12.0,1.5,0.599559424587181,0.00032241854052416713,8.892296051299341e-73
BaBar,12.0,1.5,0.599559424587181,0.0003043827298980737,9.028647042365184e-59
BaBar,12.0,1.5,0.599559424587181,0.000287355826713877,1.2380946284813587e-47
BaBar,12.0,1.5,0.599559424587181,0.0002712813935733687,9.039871090429965e-39
BaBar,12.0,1.5,0.599559424587181,0.00025610615013694094,1.043118723169154e-31
BaBar,12.0,1.5,0.599559424587181,0.00024177979652049468,4.494537135940477e-26
BaBar,12.0,1.5,0.599559424587181,0.00022825484657137046,1.4247029768678249e-21
BaBar,12.0,1.5,0.599559424587181,0.0002154864704706769,5.6784383764460985e-18
BaBar,12.0,1.5,0.599559424587181,0.00020343234614030807,4.360959971716454e-15
BaBar,12.0,1.5,0.599559424587181,0.00019205251896212055,9.104044653433188e-13
BaBar,12.0,1.5,0.599559424587181,0.00018130926934429838,6.846079967034836e-11
BaBar,12.0,1.5,0.599559424587181,0.00017116698769593892,2.339700645897497e-09
BaBar,12.0,1.5,0.599559424587181,0.0001615920563954499,4.3901482875915466e-08
BaBar,12.0,1.5,0.599559424587181,0.00015255273836153278,5.227975701820203e-07
BaBar,12.0,1.5,0.599559424587181,0.00014401907185740588,4.3772975851023e-06
BaBar,12.0,1.5,0.599559424587181,0.0001359627711795879,2.7625725437460524e-05
BaBar,12.0,1.5,0.599559424587181,0.00012835713290206428,0.0001379654490687
BaBar,12.0,1.5,0.599559424587181,0.0001211769473650715,0.000564746412407
BaBar,12.0,1.5,0.599559424587181,0.00011439841511512264,0.0019435785124861
BaBar,12.0,1.5,0.599559424587181,0.00010799906801930352,0.0057267504923406
BaBar,12.0,1.5,0.599559424587181,0.00010195769479236668,0.0146392871826165
BaBar,12.0,1.5,0.599559424587181,9.625427068977445e-05,0.0328028881969262
BaBar,12.0,1.5,0.599559424587181,9.086989113365092e-05,0.0650128337077829
BaBar,12.0,1.5,0.599559424587181,8.578670905164095e-05,0.1150025453931921
BaBar,12.0,1.5,0.599559424587181,8.098787572097772e-05,0.1833874677612982
BaBar,12.0,1.5,0.599559424587181,7.645748492168166e-05,0.2666108808089094
BaBar,12.0,1.5,0.599559424587181,7.218052021378058e-05,0.3577655968152876
BaBar,12.0,1.5,0.599559424587181,6.814280516379549e-05,0.4488626337661333
BaBar,12.0,1.5,0.599559424587181,6.433095635551372e-05,0.5331843671814358
BaBar,12.0,1.5,0.599559424587181,6.073233902929775e-05,0.6065762711563397
BaBar,12.0,1.5,0.599559424587181,5.733502520289264e-05,0.6674570328308101
BaBar,12.0,1.5,0.599559424587181,5.412775413491833e-05,0.7160535680339184
BaBar,12.0,1.5,0.599559424587181,5.1099895e-05,0.75349668807978
BaBar,12.0,1.5,0.599559424587181,4.824141165181868e-05,0.7811477154275684
BaBar,12.0,1.5,0.599559424587181,4.5542829357285924e-05,0.800221365573492
BaBar,12.0,1.5,0.599559424587181,4.29952033915796e-05,0.8116142254837493
BaBar,12.0,1.5,0.599559424587181,4.0590089389946125e-05,0.8158392674375562
BaBar,12.0,1.5,0.599559424587181,3.8319515357996516e-05,0.8130171245230625
BaBar,12.0,1.5,0.599559424587181,3.6175955247722094e-05,0.8029094517128215
BaBar,12.0,1.5,0.599559424587181,3.415230401164488e-05,0.7849876252501464
BaBar,12.0,1.5,0.599559424587181,3.224185405241671e-05,0.7585413105859274
BaBar,12.0,1.5,0.599559424587181,3.0438272989807357e-05,0.7228535732380156
BaBar,12.0,1.5,0.599559424587181,2.8735582671387693e-05,0.6774695129577746
BaBar,12.0,1.5,0.599559424587181,2.712813935733687e-05,0.6225393603845384
BaBar,12.0,1.5,0.599559424587181,2.5610615013694096e-05,0.5591447659915006
BaBar,12.0,1.5,0.599559424587181,2.4177979652049467e-05,0.4894647271504233
BaBar,12.0,1.5,0.599559424587181,2.2825484657137037e-05,0.4166523446704605
BaBar,12.0,1.5,0.599559424587181,2.1548647047067694e-05,0.3443968345206464
BaBar,12.0,1.5,0.599559424587181,2.0343234614030807e-05,0.2762923962687043
BaBar,12.0,1.5,0.599559424587181,1.9205251896212053e-05,0.2152309155305743
BaBar,12.0,1.5,0.599559424587181,1.8130926934429838e-05,0.1630152824969753
BaBar,12.0,1.5,0.599559424587181,1.7116698769593878e-05,0.120277340204513
BaBar,12.0,1.5,0.599559424587181,1.6159205639544986e-05,0.0866573149334077
BaBar,12.0,1.5,0.599559424587181,1.5255273836153279e-05,0.0611260672006741
BaBar,12.0,1.5,0.599559424587181,1.440190718574058e-05,0.0423255425408212
BaBar,12.0,1.5,0.599559424587181,1.359627711795879e-05,0.0288435481209018
BaBar,12.0,1.5,0.599559424587181,1.283571329020642e-05,0.0193909409387444
BaBar,12.0,1.5,0.599559424587181,1.211769473650715e-05,0.0128879165742761
BaBar,12.0,1.5,0.599559424587181,1.1439841511512262e-05,0.0084843176150503
BaBar,12.0,1.5,0.599559424587181,1.0799906801930346e-05,0.0055412418294443
BaBar,12.0,1.5,0.599559424587181,1.019576947923667e-05,0.0035954674264117
BaBar,12.0,1.5,0.599559424587181,9.625427068977438e-06,0.0023204409412785
BaBar,12.0,1.5,0.599559424587181,9.086989113365092e-06,0.0014910053503677
BaBar,12.0,1.5,0.599559424587181,8.578670905164096e-06,0.0009546332754084
BaBar,12.0,1.5,0.599559424587181,8.09878757209777e-06,0.0006094476282649
BaBar,12.0,1.5,0.599559424587181,7.645748492168167e-06,0.0003881684422965
BaBar,12.0,1.5,0.599559424587181,7.218052021378054e-06,0.0002467661687464
BaBar,12.0,1.5,0.599559424587181,6.814280516379548e-06,0.0001566366400354
BaBar,12.0,1.5,0.599559424587181,6.4330956355513725e-06,9.93056052182896e-05
BaBar,12.0,1.5,0.599559424587181,6.073233902929776e-06,6.289730994125002e-05
BaBar,12.0,1.5,0.599559424587181,5.7335025202892635e-06,3.980641053494417e-05
BaBar,12.0,1.5,0.599559424587181,5.412775413491831e-06,2.5177038724564902e-05
BaBar,12.0,1.5,0.599559424587181,5.109989500000001e-06,1.5916277192130236e-05
BaBar,12.0,1.5,0.75,0.0051099895,0.0
BaBar,12.0,1.5,0.75,0.004824141165181872,0.0
BaBar,12.0,1.5,0.75,0.004554282935728595,0.0
BaBar,12.0,1.5,0.75,0.004299520339157965,0.0
BaBar,12.0,1.5,0.75,0.004059008938994618,0.0
BaBar,12.0,1.5,0.75,0.0038319515357996513,0.0
BaBar,12.0,1.5,0.75,0.00361759552477221,0.0
BaBar,12.0,1.5,0.75,0.0034152304011644875,0.0
BaBar,12.0,1.5,0.75,0.0032241854052416736,0.0
BaBar,12.0,1.5,0.75,0.0030438272989807406,0.0
BaBar,12.0,1.5,0.75,0.0028735582671387708,0.0
BaBar,12.0,1.5,0.75,0.002712813935733687,0.0
BaBar,12.0,1.5,0.75,0.0025610615013694094,0.0
BaBar,12.0,1.5,0.75,0.0024177979652049487,0.0
BaBar,12.0,1.5,0.75,0.002282548465713707,0.0
BaBar,12.0,1.5,0.75,0.0021548647047067698,0.0
BaBar,12.0,1.5,0.75,0.0020343234614030813,0.0
BaBar,12.0,1.5,0.75,0.0019205251896212059,0.0
BaBar,12.0,1.5,0.75,0.001813092693442985,0.0
BaBar,12.0,1.5,0.75,0.0017116698769593897,0.0
BaBar,12.0,1.5,0.75,0.001615920563954499,0.0
BaBar,12.0,1.5,0.75,0.0015255273836153284,0.0
BaBar,12.0,1.5,0.75,0.0014401907185740588,0.0
BaBar,12.0,1.5,0.75,0.0013596277117958798,0.0
BaBar,12.0,1.5,0.75,0.001283571329020644,0.0
BaBar,12.0,1.5,0.75,0.001211769473650715,0.0
BaBar,12.0,1.5,0.75,0.001143984151151226,0.0
BaBar,12.0,1.5,0.75,0.0010799906801930354,0.0
BaBar,12.0,1.5,0.75,0.0010195769479236674,0.0
BaBar,12.0,1.5,0.75,0.0009625427068977439,0.0
BaBar,12.0,1.5,0.75,0.0009086989113365091,0.0
BaBar,12.0,1.5,0.75,0.0008578670905164096,0.0
BaBar,12.0,1.5,0.75,0.0008098787572097773,0.0
BaBar,12.0,1.5,0.75,0.000764574849216817,0.0
BaBar,12.0,1.5,0.75,0.0007218052021378054,0.0
BaBar,12.0,1.5,0.75,0.0006814280516379549,0.0
BaBar,12.0,1.5,0.75,0.0006433095635551372,0.0
BaBar,12.0,1.5,0.75,0.000607323390292978,0.0
BaBar,12.0,1.5,0.75,0.0005733502520289267,0.0
BaBar,12.0,1.5,0.75,0.0005412775413491831,0.0
BaBar,12.0,1.5,0.75,0.00051099895,0.0
BaBar,12.0,1.5,0.75,0.0004824141165181868,0.0
BaBar,12.0,1.5,0.75,0.0004554282935728592,0.0
BaBar,12.0,1.5,0.75,0.00042995203391579595,0.0
BaBar,12.0,1.5,0.75,0.0004059008938994615,3.569818503198987e-279
BaBar,12.0,1.5,0.75,0.00038319515357996517,1.0005466163786566e-222
BaBar,12.0,1.5,0.75,0.00036175955247722094,6.932366224349127e-178
BaBar,12.0,1.5,0.75,0.0003415230401164488,2.911409379013142e-142
BaBar,12.0,1.5,0.75,0.00032241854052416713,5.861464346162632e-114
BaBar,12.0,1.5,0.75,0.0003043827298980737,1.8182449650819055e-91
BaBar,12.0,1.5,0.75,0.000287355826713877,1.3660773894956622e-73
BaBar,12.0,1.5,0.75,0.0002712813935733687,2.2174856638201733e-59
BaBar,12.0,1.5,0.75,0.00025610615013694094,4.429305808364179e-48
BaBar,12.0,1.5,0.75,0.00024177979652049468,4.3395113362475505e-39
BaBar,12.0,1.5,0.75,0.00022825484657137046,6.251727577159225e-32
BaBar,12.0,1.5,0.75,0.0002154864704706769,3.1662260199005515e-26
BaBar,12.0,1.5,0.75,0.00020343234614030807,1.1280198326507048e-21
BaBar,12.0,1.5,0.75,0.00019205251896212055,4.919929622830016e-18
BaBar,12.0,1.5,0.75,0.00018130926934429838,4.092197456673458e-15
BaBar,12.0,1.5,0.75,0.00017116698769593892,9.24644416887521e-13
BaBar,12.0,1.5,0.75,0.0001615920563954499,7.517931881400957e-11
BaBar,12.0,1.5,0.75,0.00015255273836153278,2.7447557592377775e-09
BaBar,12.0,1.5,0.75,0.00014401907185740588,5.3463700039760056e-08
BaBar,12.0,1.5,0.75,0.0001359627711795879,6.345734918448274e-07
BaBar,12.0,1.5,0.75,0.00012835713290206428,5.0850560585022705e-06
BaBar,12.0,1.5,0.75,0.0001211769473650715,2.9804133592581816e-05
BaBar,12.0,1.5,0.75,0.00011439841511512264,0.00013606014113
BaBar,12.0,1.5,0.75,0.00010799906801930352,0.0005074809022958
BaBar,12.0,1.5,0.75,0.00010195769479236668,0.0015996678134365
BaBar,12.0,1.5,0.75,9.625427068977445e-05,0.0043573891740449
BaBar,12.0,1.5,0.75,9.086989113365092e-05,0.0104067899039384
BaBar,12.0,1.5,0.75,8.578670905164095e-05,0.022024271843105
BaBar,12.0,1.5,0.75,8.098787572097772e-05,0.0416924748991606
BaBar,12.0,1.5,0.75,7.645748492168166e-05,0.0712815000557302
BaBar,12.0,1.5,0.75,7.218052021378058e-05,0.1112174335821405
BaBar,12.0,1.5,0.75,6.814280516379549e-05,0.1601110471277954
BaBar,12.0,1.5,0.75,6.433095635551372e-05,0.2150671213093418
BaBar,12.0,1.5,0.75,6.073233902929775e-05,0.2724850969460058
BaBar,12.0,1.5,0.75,5.733502520289264e-05,0.3289254199396324
BaBar,12.0,1.5,0.75,5.412775413491833e-05,0.3816803954122606
BaBar,12.0,1.5,0.75,5.1099895e-05,0.4289295727570764
BaBar,12.0,1.5,0.75,4.824141165181868e-05,0.469583137687106
BaBar,12.0,1.5,0.75,4.5542829357285924e-05,0.5030097716424835
BaBar,12.0,1.5,0.75,4.29952033915796e-05,0.528805640455717
BaBar,12.0,1.5,0.75,4.0590089389946125e-05,0.5466597884957469
BaBar,12.0,1.5,0.75,3.8319515357996516e-05,0.5562935366449049
BaBar,12.0,1.5,0.75,3.6175955247722094e-05,0.5574376715174095
BaBar,12.0,1.5,0.75,3.415230401164488e-05,0.5498390124917061
BaBar,12.0,1.5,0.75,3.224185405241671e-05,0.5333123325358154
BaBar,12.0,1.5,0.75,3.0438272989807357e-05,0.5078539123340102
BaBar,12.0,1.5,0.75,2.8735582671387693e-05,0.4738141996457482
BaBar,12.0,1.5,0.75,2.712813935733687e-05,0.4320926836969015
BaBar,12.0,1.5,0.75,2.5610615013694096e-05,0.3842749002563624
BaBar,12.0,1.5,0.75,2.4177979652049467e-05,0.3326146624917949
BaBar,12.0,1.5,0.75,2.2825484657137037e-05,0.2798113185901597
BaBar,12.0,1.5,0.75,2.1548647047067694e-05,0.2286256489154999
BaBar,12.0,1.5,0.75,2.0343234614030807e-05,0.1814568570125107
BaBar,12.0,1.5,0.75,1.9205251896212053e-05,0.1400180418540491
BaBar,12.0,1.5,0.75,1.8130926934429838e-05,0.1051962843126187
BaBar,12.0,1.5,0.75,1.7116698769593878e-05,0.0771029430394501
BaBar,12.0,1.5,0.75,1.6159205639544986e-05,0.0552559415831873
BaBar,12.0,1.5,0.75,1.5255273836153279e-05,0.0388128917071492
BaBar,12.0,1.5,0.75,1.440190718574058e-05,0.0267869681961591
BaBar,12.0,1.5,0.75,1.359627711795879e-05,0.0182073787199837
BaBar,12.0,1.5,0.75,1.283571329020642e-05,0.0122153356097268
BaBar,12.0,1.5,0.75,1.211769473650715e-05,0.0081052794978168
BaBar,12.0,1.5,0.75,1.1439841511512262e-05,0.005328554611067
BaBar,12.0,1.5,0.75,1.0799906801930346e-05,0.0034762118165412
BaBar,12.0,1.5,0.75,1.019576947923667e-05,0.0022534139745354
BaBar,12.0,1.5,0.75,9.625427068977438e-06,0.0014531452512154
BaBar,12.0,1.5,0.75,9.086989113365092e-06,0.0009330974521326
BaBar,12.0,1.5,0.75,8.578670905164096e-06,0.0005970931077859
BaBar,12.0,1.5,0.75,8.09878757209777e-06,0.0003810141312625
BaBar,12.0,1.5,0.75,7.645748492168167e-06,0.0002425825333341
BaBar,12.0,1.5,0.75,7.218052021378054e-06,0.0001541663102851
BaBar,12.0,1.5,0.75,6.814280516379548e-06,9.78333389396468e-05
BaBar,12.0,1.5,0.75,6.4330956355513725e-06,6.201229298928142e-05
BaBar,12.0,1.5,0.75,6.073233902929776e-06,3.927026216461284e-05
BaBar,12.0,1.5,0.75,5.7335025202892635e-06,2.4850007488930812e-05
BaBar,12.0,1.5,0.75,5.412775413491831e-06,1.571561535628431e-05
BaBar,12.0,1.5,0.75,5.109989500000001e-06,9.934151047248048e-06
Belle II,12.0,1.5,0.1,0.0051099895,0.0
Belle II,12.0,1.5,0.1,0.004824141165181872,0.0
Belle II,12.0,1.5,0.1,0.004554282935728595,0.0
Belle II,12.0,1.5,0.1,0.004299520339157965,0.0
Belle II,12.0,1.5,0.1,0.004059008938994618,0.0
Belle II,12.0,1.5,0.1,0.0038319515357996513,0.0
Belle II,12.0,1.5,0.1,0.00361759552477221,0.0
Belle II,12.0,1.5,0.1,0.0034152304011644875,0.0
Belle II,12.0,1.5,0.1,0.0032241854052416736,0.0
Belle II,12.0,1.5,0.1,0.0030438272989807406,0.0
Belle II,12.0,1.5,0.1,0.0028735582671387708,0.0
Belle II,12.0,1.5,0.1,0.002712813935733687,0.0
Belle II,12.0,1.5,0.1,0.0025610615013694094,0.0
Belle II,12.0,1.5,0.1,0.0024177979652049487,1.6866296348326467e-302
Belle II,12.0,1.5,0.1,0.002282548465713707,2.954709387667832e-241
Belle II,12.0,1.5,0.1,0.0021548647047067698,1.312079445284161e-192
Belle II,12.0,1.5,0.1,0.0020343234614030813,5.755283200645656e-154
Belle II,12.0,1.5,0.1,0.0019205251896212059,2.8505180595263062e-123
Belle II,12.0,1.5,0.1,0.001813092693442985,6.8844112267399006e-99
Belle II,12.0,1.5,0.1,0.0017116698769593897,1.6170002862736253e-79
Belle II,12.0,1.5,0.1,0.001615920563954499,3.9866664548341167e-64
Belle II,12.0,1.5,0.1,0.0015255273836153284,6.826553376117679e-52
Belle II,12.0,1.5,0.1,0.0014401907185740588,3.634806639543237e-42
Belle II,12.0,1.5,0.1,0.0013596277117958798,1.9745195254989454e-34
Belle II,12.0,1.5,0.1,0.001283571329020644,2.809685982577218e-28
Belle II,12.0,1.5,0.1,0.001211769473650715,2.220568223554148e-23
Belle II,12.0,1.5,0.1,0.001143984151151226,1.7819321090430236e-19
Belle II,12.0,1.5,0.1,0.0010799906801930354,2.3653476490469283e-16
Belle II,12.0,1.5,0.1,0.0010195769479236674,7.715289111510713e-14
Belle II,12.0,1.5,0.1,0.0009625427068977439,8.49238410837007e-12
Belle II,12.0,1.5,0.1,0.0009086989113365091,4.038921479168913e-10
Belle II,12.0,1.5,0.1,0.0008578670905164096,1.0006213437439512e-08
Belle II,12.0,1.5,0.1,0.0008098787572097773,1.4860955331291626e-07
Belle II,12.0,1.5,0.1,0.000764574849216817,1.4726169255937248e-06
Belle II,12.0,1.5,0.1,0.0007218052021378054,1.0578876368026087e-05
Belle II,12.0,1.5,0.1,0.0006814280516379549,5.876009555247859e-05
Belle II,12.0,1.5,0.1,0.0006433095635551372,0.0002648777728827
Belle II,12.0,1.5,0.1,0.000607323390292978,0.0010021684735743
Belle II,12.0,1.5,0.1,0.0005733502520289267,0.0032497798419245
Belle II,12.0,1.5,0.1,0.0005412775413491831,0.0091397081472898
Belle II,12.0,1.5,0.1,0.00051099895,0.0224501451892266
Belle II,12.0,1.5,0.1,0.0004824141165181868,0.04842441991448
Belle II,12.0,1.5,0.1,0.0004554282935728592,0.0922548541412028
Belle II,12.0,1.5,0.1,0.00042995203391579595,0.1564153989431944
Belle II,12.0,1.5,0.1,0.0004059008938994615,0.2384476629656943
Belle II,12.0,1.5,0.1,0.00038319515357996517,0.3311341354388077
Belle II,12.0,1.5,0.1,0.00036175955247722094,0.4252084399166846
Belle II,12.0,1.5,0.1,0.0003415230401164488,0.5126567529338402
Belle II,12.0,1.5,0.1,0.00032241854052416713,0.5886121489564916
Belle II,12.0,1.5,0.1,0.0003043827298980737,0.6514158353341303
Belle II,12.0,1.5,0.1,0.000287355826713877,0.7016401154255971
Belle II,12.0,1.5,0.1,0.0002712813935733687,0.7409740258284498
Belle II,12.0,1.5,0.1,0.00025610615013694094,0.7714206811379132
Belle II,12.0,1.5,0.1,0.00024177979652049468,0.7948627840159987
Belle II,12.0,1.5,0.1,0.00022825484657137046,0.8128903752365538
Belle II,12.0,1.5,0.1,0.0002154864704706769,0.826772403530935
Belle II,12.0,1.5,0.1,0.00020343234614030807,0.8374909969521029
Belle II,12.0,1.5,0.1,0.00019205251896212055,0.8457944658500164
Belle II,12.0,1.5,0.1,0.00018130926934429838,0.8522491928028039
Belle II,12.0,1.5,0.1,0.00017116698769593892,0.8572832979571731
Belle II,12.0,1.5,0.1,0.0001615920563954499,0.8612203324447997
Belle II,12.0,1.5,0.1,0.00015255273836153278,0.8643017638017889
Belle II,12.0,1.5,0.1,0.00014401907185740588,0.8666947923426631
Belle II,12.0,1.5,0.1,0.0001359627711795879,0.8684818623056632
Belle II,12.0,1.5,0.1,0.00012835713290206428,0.8696346306240308
Belle II,12.0,1.5,0.1,0.0001211769473650715,0.8699840419033305
Belle II,12.0,1.5,0.1,0.00011439841511512264,0.8691996050198811
Belle II,12.0,1.5,0.1,0.00010799906801930352,0.8667830603568973
Belle II,12.0,1.5,0.1,0.00010195769479236668,0.8620714264287733
Belle II,12.0,1.5,0.1,9.625427068977445e-05,0.854237332046539
Belle II,12.0,1.5,0.1,9.086989113365092e-05,0.8422758410759751
Belle II,12.0,1.5,0.1,8.578670905164095e-05,0.8249830494117403
Belle II,12.0,1.5,0.1,8.098787572097772e-05,0.80095822970358
Belle II,12.0,1.5,0.1,7.645748492168166e-05,0.7686857119309494
Belle II,12.0,1.5,0.1,7.218052021378058e-05,0.7267619880288688
Belle II,12.0,1.5,0.1,6.814280516379549e-05,0.6743003611933469
Belle II,12.0,1.5,0.1,6.433095635551372e-05,0.6114444715584642
Belle II,12.0,1.5,0.1,6.073233902929775e-05,0.539792168180236
Belle II,12.0,1.5,0.1,5.733502520289264e-05,0.4624766603334485
Belle II,12.0,1.5,0.1,5.412775413491833e-05,0.383752736513451
Belle II,12.0,1.5,0.1,5.1099895e-05,0.3081695248155677
Belle II,12.0,1.5,0.1,4.824141165181868e-05,0.2396382316744321
Belle II,12.0,1.5,0.1,4.5542829357285924e-05,0.1807555109409552
Belle II,12.0,1.5,0.1,4.29952033915796e-05,0.1325839575298041
Belle II,12.0,1.5,0.1,4.0590089389946125e-05,0.0948541578999486
Belle II,12.0,1.5,0.1,3.8319515357996516e-05,0.0663996816520426
Belle II,12.0,1.5,0.1,3.6175955247722094e-05,0.0456220195397796
Belle II,12.0,1.5,0.1,3.415230401164488e-05,0.0308564851321679
Belle II,12.0,1.5,0.1,3.224185405241671e-05,0.020597708343647
Belle II,12.0,1.5,0.1,3.0438272989807357e-05,0.0136014786094929
Belle II,12.0,1.5,0.1,2.8735582671387693e-05,0.0089022396536116
Belle II,12.0,1.5,0.1,2.712813935733687e-05,0.0057846262034062
Belle II,12.0,1.5,0.1,2.5610615013694096e-05,0.0037368913766494
Belle II,12.0,1.5,0.1,2.4177979652049467e-05,0.0024026800072871
Belle II,12.0,1.5,0.1,2.2825484657137037e-05,0.0015389804933058
Belle II,12.0,1.5,0.1,2.1548647047067694e-05,0.0009827615741043
Belle II,12.0,1.5,0.1,2.0343234614030807e-05,0.0006260439611529
Belle II,12.0,1.5,0.1,1.9205251896212053e-05,0.0003980297959449
Belle II,12.0,1.5,0.1,1.8130926934429838e-05,0.0002526685019879
Belle II,12.0,1.5,0.1,1.7116698769593878e-05,0.0001601947130515
Belle II,12.0,1.5,0.1,1.6159205639544986e-05,0.0001014649912644
Belle II,12.0,1.5,0.1,1.5255273836153279e-05,6.421590931813282e-05
Belle II,12.0,1.5,0.1,1.440190718574058e-05,4.061600043940174e-05
Belle II,12.0,1.5,0.1,1.359627711795879e-05,2.5676472774739133e-05
Belle II,12.0,1.5,0.1,1.283571329020642e-05,1.6225628916497946e-05
Belle II,12.0,1.5,0.1,1.211769473650715e-05,1.0250166753330562e-05
Belle II,12.0,1.5,0.1,1.1439841511512262e-05,6.473685334477823e-06
Belle II,12.0,1.5,0.1,1.0799906801930346e-05,4.087764008439588e-06
Belle II,12.0,1.5,0.1,1.019576947923667e-05,2.5807822386329433e-06
Belle II,12.0,1.5,0.1,9.625427068977438e-06,1.6291547086489048e-06
Belle II,12.0,1.5,0.1,9.086989113365092e-06,1.0283238956134206e-06
Belle II,12.0,1.5,0.1,8.578670905164096e-06,6.490274594581976e-07
Belle II,12.0,1.5,0.1,8.09878757209777e-06,4.0960838706855233e-07
Belle II,12.0,1.5,0.1,7.645748492168167e-06,2.584954253370052e-07
Belle II,12.0,1.5,0.1,7.218052021378054e-06,1.631246547942483e-07
Belle II,12.0,1.5,0.1,6.814280516379548e-06,1.0293726487793568e-07
Belle II,12.0,1.5,0.1,6.4330956355513725e-06,6.495532205552979e-08
Belle II,12.0,1.5,0.1,6.073233902929776e-06,4.0987194733146394e-08
Belle II,12.0,1.5,0.1,5.7335025202892635e-06,2.5862754048171418e-08
Belle II,12.0,1.5,0.1,5.412775413491831e-06,1.6319087802029365e-08
Belle II,12.0,1.5,0.1,5.109989500000001e-06,1.0297045861814512e-08
Belle II,12.0,1.5,0.1250918539920213,0.0051099895,0.0
Belle II,12.0,1.5,0.1250918539920213,0.004824141165181872,0.0
Belle II,12.0,1.5,0.1250918539920213,0.004554282935728595,0.0
Belle II,12.0,1.5,0.1250918539920213,0.004299520339157965,0.0
Belle II,12.0,1.5,0.1250918539920213,0.004059008938994618,0.0
Belle II,12.0,1.5,0.1250918539920213,0.0038319515357996513,0.0
Belle II,12.0,1.5,0.1250918539920213,0.00361759552477221,0.0
Belle II,12.0,1.5,0.1250918539920213,0.0034152304011644875,0.0
Belle II,12.0,1.5,0.1250918539920213,0.0032241854052416736,0.0
Belle II,12.0,1.5,0.1250918539920213,0.0030438272989807406,0.0
Belle II,12.0,1.5,0.1250918539920213,0.0028735582671387708,0.0
Belle II,12.0,1.5,0.1250918539920213,0.002712813935733687,0.0
Belle II,12.0,1.5,0.1250918539920213,0.0025610615013694094,0.0
Belle II,12.0,1.5,0.1250918539920213,0.0024177979652049487,0.0
Belle II,12.0,1.5,0.1250918539920213,0.002282548465713707,0.0
Belle II,12.0,1.5,0.1250918539920213,0.0021548647047067698,2.2225595980760127e-295
Belle II,12.0,1.5,0.1250918539920213,0.0020343234614030813,1.3365929380920227e-235
Belle II,12.0,1.5,0.1250918539920213,0.0019205251896212059,4.0762677983523114e-188
Belle II,12.0,1.5,0.1250918539920213,0.001813092693442985,2.1298950069179961e-150
Belle II,12.0,1.5,0.1250918539920213,0.0017116698769593897,1.945124352408559e-120
Belle II,12.0,1.5,0.1250918539920213,0.001615920563954499,1.2238362717312596e-96
Belle II,12.0,1.5,0.1250918539920213,0.0015255273836153284,9.831838357221948e-78
Belle II,12.0,1.5,0.1250918539920213,0.0014401907185740588,1.027140400618107e-62
Belle II,12.0,1.5,0.1250918539920213,0.0013596277117958798,8.834506763132959e-51
Belle II,12.0,1.5,0.1250918539920213,0.001283571329020644,2.712659595942593e-41
Belle II,12.0,1.5,0.1250918539920213,0.001211769473650715,9.537559632915402e-34
Belle II,12.0,1.5,0.1250918539920213,0.001143984151151226,9.695120192246194e-28
Belle II,12.0,1.5,0.1250918539920213,0.0010799906801930354,5.954451786210129e-23
Belle II,12.0,1.5,0.1250918539920213,0.0010195769479236674,3.976110475586099e-19
Belle II,12.0,1.5,0.1250918539920213,0.0009625427068977439,4.61514737834904e-16
Belle II,12.0,1.5,0.1250918539920213,0.0009086989113365091,1.356483720062246e-13
Belle II,12.0,1.5,0.1250918539920213,0.0008578670905164096,1.3670237642865392e-11
Belle II,12.0,1.5,0.1250918539920213,0.0008098787572097773,6.022864084193284e-10
Belle II,12.0,1.5,0.1250918539920213,0.000764574849216817,1.4026778230574964e-08
Belle II,12.0,1.5,0.1250918539920213,0.0007218052021378054,1.991487022570827e-07
Belle II,12.0,1.5,0.1250918539920213,0.0006814280516379549,1.912853640843911e-06
Belle II,12.0,1.5,0.1250918539920213,0.0006433095635551372,1.3418812693085702e-05
Belle II,12.0,1.5,0.1250918539920213,0.000607323390292978,7.288293325145184e-05
Belle II,12.0,1.5,0.1250918539920213,0.0005733502520289267,0.0003206478360288
Belle II,12.0,1.5,0.1250918539920213,0.0005412775413491831,0.0011812508418587
Belle II,12.0,1.5,0.1250918539920213,0.00051099895,0.0037258034525962
Belle II,12.0,1.5,0.1250918539920213,0.0004824141165181868,0.0102012653324811
Belle II,12.0,1.5,0.1250918539920213,0.0004554282935728592,0.0244570446467543
Belle II,12.0,1.5,0.1250918539920213,0.00042995203391579595,0.051665225883004
Belle II,12.0,1.5,0.1250918539920213,0.0004059008938994615,0.0967467828842024
Belle II,12.0,1.5,0.1250918539920213,0.00038319515357996517,0.1617785302860858
Belle II,12.0,1.5,0.1250918539920213,0.00036175955247722094,0.2439813238998218
Belle II,12.0,1.5,0.1250918539920213,0.0003415230401164488,0.3360678202243207
Belle II,12.0,1.5,0.1250918539920213,0.00032241854052416713,0.4289527050063578
Belle II,12.0,1.5,0.1250918539920213,0.0003043827298980737,0.5149144696117539
Belle II,12.0,1.5,0.1250918539920213,0.000287355826713877,0.589349249721795
Belle II,12.0,1.5,0.1250918539920213,0.0002712813935733687,0.6507680586122073
Belle II,12.0,1.5,0.1250918539920213,0.00025610615013694094,0.6998212805547087
Belle II,12.0,1.5,0.1250918539920213,0.00024177979652049468,0.7382128220565048
Belle II,12.0,1.5,0.1250918539920213,0.00022825484657137046,0.7679266243454326
Belle II,12.0,1.5,0.1250918539920213,0.0002154864704706769,0.7908125049017143
Belle II,12.0,1.5,0.1250918539920213,0.00020343234614030807,0.8084253468861637
Belle II,12.0,1.5,0.1250918539920213,0.00019205251896212055,0.8220020714277582
Belle II,12.0,1.5,0.1250918539920213,0.00018130926934429838,0.8324979174771452
Belle II,12.0,1.5,0.1250918539920213,0.00017116698769593892,0.8406397421303528
Belle II,12.0,1.5,0.1250918539920213,0.0001615920563954499,0.8469774172904734
Belle II,12.0,1.5,0.1250918539920213,0.00015255273836153278,0.8519266871423624
Belle II,12.0,1.5,0.1250918539920213,0.00014401907185740588,0.8558019552479099
Belle II,12.0,1.5,0.1250918539920213,0.0001359627711795879,0.8588377871373685
Belle II,12.0,1.5,0.1250918539920213,0.00012835713290206428,0.861195517277048
Belle II,12.0,1.5,0.1250918539920213,0.0001211769473650715,0.8629510114560209
Belle II,12.0,1.5,0.1250918539920213,0.00011439841511512264,0.8640660258193328
Belle II,12.0,1.5,0.1250918539920213,0.00010799906801930352,0.8643550582519716
Belle II,12.0,1.5,0.1250918539920213,0.00010195769479236668,0.8634619873913496
Belle II,12.0,1.5,0.1250918539920213,9.625427068977445e-05,0.8608528500875502
Belle II,12.0,1.5,0.1250918539920213,9.086989113365092e-05,0.8558201530119177
Belle II,12.0,1.5,0.1250918539920213,8.578670905164095e-05,0.8474886317696977
Belle II,12.0,1.5,0.1250918539920213,8.098787572097772e-05,0.8348159265144844
Belle II,12.0,1.5,0.1250918539920213,7.645748492168166e-05,0.8165931420957612
Belle II,12.0,1.5,0.1250918539920213,7.218052021378058e-05,0.7914673650710314
Belle II,12.0,1.5,0.1250918539920213,6.814280516379549e-05,0.7580296251482904
Belle II,12.0,1.5,0.1250918539920213,6.433095635551372e-05,0.7150267008008251
Belle II,12.0,1.5,0.1250918539920213,6.073233902929775e-05,0.6617320301676327
Belle II,12.0,1.5,0.1250918539920213,5.733502520289264e-05,0.5984226467360559
Belle II,12.0,1.5,0.1250918539920213,5.412775413491833e-05,0.5267817891906444
Belle II,12.0,1.5,0.1250918539920213,5.1099895e-05,0.449973603081881
Belle II,12.0,1.5,0.1250918539920213,4.824141165181868e-05,0.3722234837856241
Belle II,12.0,1.5,0.1250918539920213,4.5542829357285924e-05,0.2979860190305496
Belle II,12.0,1.5,0.1250918539920213,4.29952033915796e-05,0.2310247007681534
Belle II,12.0,1.5,0.1250918539920213,4.0590089389946125e-05,0.1737687413386301
Belle II,12.0,1.5,0.1250918539920213,3.8319515357996516e-05,0.1271332940690162
Belle II,12.0,1.5,0.1250918539920213,3.6175955247722094e-05,0.090748441062957
Belle II,12.0,1.5,0.1250918539920213,3.415230401164488e-05,0.0634006703445768
Belle II,12.0,1.5,0.1250918539920213,3.224185405241671e-05,0.0434884228276133
Belle II,12.0,1.5,0.1250918539920213,3.0438272989807357e-05,0.0293719854827144
Belle II,12.0,1.5,0.1250918539920213,2.8735582671387693e-05,0.0195838069374826
Belle II,12.0,1.5,0.1250918539920213,2.712813935733687e-05,0.0129194987606209
Belle II,12.0,1.5,0.1250918539920213,2.5610615013694096e-05,0.0084492217385387
Belle II,12.0,1.5,0.1250918539920213,2.4177979652049467e-05,0.0054867451601245
Belle II,12.0,1.5,0.1250918539920213,2.2825484657137037e-05,0.0035426251821648
Belle II,12.0,1.5,0.1250918539920213,2.1548647047067694e-05,0.0022768246265876
Belle II,12.0,1.5,0.1250918539920213,2.0343234614030807e-05,0.0014578783489683
Belle II,12.0,1.5,0.1250918539920213,1.9205251896212053e-05,0.0009307214930121
Belle II,12.0,1.5,0.1250918539920213,1.8130926934429838e-05,0.0005927657874324
Belle II,12.0,1.5,0.1250918539920213,1.7116698769593878e-05,0.0003768073538092
Belle II,12.0,1.5,0.1250918539920213,1.6159205639544986e-05,0.0002391637955909
Belle II,12.0,1.5,0.1250918539920213,1.5255273836153279e-05,0.0001516160281421
Belle II,12.0,1.5,0.1250918539920213,1.440190718574058e-05,9.60230296834017e-05
Belle II,12.0,1.5,0.1250918539920213,1.359627711795879e-05,6.076755490180217e-05
Belle II,12.0,1.5,0.1250918539920213,1.283571329020642e-05,3.843282980125584e-05
Belle II,12.0,1.5,0.1250918539920213,1.211769473650715e-05,2.429525969253851e-05
Belle II,12.0,1.5,0.1250918539920213,1.1439841511512262e-05,1.5352269715376838e-05
Belle II,12.0,1.5,0.1250918539920213,1.0799906801930346e-05,9.698173611156622e-06
Belle II,12.0,1.5,0.1250918539920213,1.019576947923667e-05,6.124928848462102e-06
Belle II,12.0,1.5,0.1250918539920213,9.625427068977438e-06,3.867476454092818e-06
Belle II,12.0,1.5,0.1250918539920213,9.086989113365092e-06,2.4416712241282997e-06
Belle II,12.0,1.5,0.1250918539920213,8.578670905164096e-06,1.5413219137378686e-06
Belle II,12.0,1.5,0.1250918539920213,8.09878757209777e-06,9.72875216392841e-07
Belle II,12.0,1.5,0.1250918539920213,7.645748492168167e-06,6.14026697657336e-07
Belle II,12.0,1.5,0.1250918539920213,7.218052021378054e-06,3.875168728287686e-07
Belle II,12.0,1.5,0.1250918539920213,6.814280516379548e-06,2.4455284858905234e-07
Belle II,12.0,1.5,0.1250918539920213,6.4330956355513725e-06,1.543255917656569e-07
Belle II,12.0,1.5,0.1250918539920213,6.073233902929776e-06,9.73844830543875e-08
Belle II,12.0,1.5,0.1250918539920213,5.7335025202892635e-06,6.145127817722579e-08
Belle II,12.0,1.5,0.1250918539920213,5.412775413491831e-06,3.8776054211098716e-08
Belle II,12.0,1.5,0.1250918539920213,5.109989500000001e-06,2.4467499248421532e-08
Belle II,12.0,1.5,0.1564797193516119,0.0051099895,0.0
Belle II,12.0,1.5,0.1564797193516119,0.004824141165181872,0.0
Belle II,12.0,1.5,0.1564797193516119,0.004554282935728595,0.0
Belle II,12.0,1.5,0.1564797193516119,0.004299520339157965,0.0
Belle II,12.0,1.5,0.1564797193516119,0.004059008938994618,0.0
Belle II,12.0,1.5,0.1564797193516119,0.0038319515357996513,0.0
Belle II,12.0,1.5,0.1564797193516119,0.00361759552477221,0.0
Belle II,12.0,1.5,0.1564797193516119,0.0034152304011644875,0.0
Belle II,12.0,1.5,0.1564797193516119,0.0032241854052416736,0.0
Belle II,12.0,1.5,0.1564797193516119,0.0030438272989807406,0.0
Belle II,12.0,1.5,0.1564797193516119,0.0028735582671387708,0.0
Belle II,12.0,1.5,0.1564797193516119,0.002712813935733687,0.0
Belle II,12.0,1.5,0.1564797193516119,0.0025610615013694094,0.0
Belle II,12.0,1.5,0.1564797193516119,0.0024177979652049487,0.0
Belle II,12.0,1.5,0.1564797193516119,0.002282548465713707,0.0
Belle II,12.0,1.5,0.1564797193516119,0.0021548647047067698,0.0
Belle II,12.0,1.5,0.1564797193516119,0.0020343234614030813,0.0
Belle II,12.0,1.5,0.1564797193516119,0.0019205251896212059,2.419403846676083e-297
Belle II,12.0,1.5,0.1564797193516119,0.001813092693442985,3.691139745714912e-237
Belle II,12.0,1.5,0.1564797193516119,0.0017116698769593897,2.3673101445357087e-189
Belle II,12.0,1.5,0.1564797193516119,0.001615920563954499,2.255098927912919e-151
Belle II,12.0,1.5,0.1564797193516119,0.0015255273836153284,3.3837695429504993e-121
Belle II,12.0,1.5,0.1564797193516119,0.0014401907185740588,3.2513100738181413e-97
Belle II,12.0,1.5,0.1564797193516119,0.0013596277117958798,3.782306532669969e-78
Belle II,12.0,1.5,0.1564797193516119,0.001283571329020644,5.473039928674857e-63
Belle II,12.0,1.5,0.1564797193516119,0.001211769473650715,6.24190090146157e-51
Belle II,12.0,1.5,0.1564797193516119,0.001143984151151226,2.4273913679471446e-41
Belle II,12.0,1.5,0.1564797193516119,0.0010799906801930354,1.0303240591789517e-33
Belle II,12.0,1.5,0.1564797193516119,0.0010195769479236674,1.2043597541449647e-27
Belle II,12.0,1.5,0.1564797193516119,0.0009625427068977439,8.107533194187899e-23
Belle II,12.0,1.5,0.1564797193516119,0.0009086989113365091,5.669738991850732e-19
Belle II,12.0,1.5,0.1564797193516119,0.0008578670905164096,6.617026539143262e-16
Belle II,12.0,1.5,0.1564797193516119,0.0008098787572097773,1.8929449896929632e-13
Belle II,12.0,1.5,0.1564797193516119,0.000764574849216817,1.8190974958984997e-11
Belle II,12.0,1.5,0.1564797193516119,0.0007218052021378054,7.597666694347411e-10
Belle II,12.0,1.5,0.1564797193516119,0.0006814280516379549,1.688668059270541e-08
Belle II,12.0,1.5,0.1564797193516119,0.0006433095635551372,2.3175819136740378e-07
Belle II,12.0,1.5,0.1564797193516119,0.000607323390292978,2.1792734435089676e-06
Belle II,12.0,1.5,0.1564797193516119,0.0005733502520289267,1.5113472780613155e-05
Belle II,12.0,1.5,0.1564797193516119,0.0005412775413491831,8.167693218803284e-05
Belle II,12.0,1.5,0.1564797193516119,0.00051099895,0.0003586653692608
Belle II,12.0,1.5,0.1564797193516119,0.0004824141165181868,0.0013189506885434
Belle II,12.0,1.5,0.1564797193516119,0.0004554282935728592,0.0041441344446798
Belle II,12.0,1.5,0.1564797193516119,0.00042995203391579595,0.0112700136006112
Belle II,12.0,1.5,0.1564797193516119,0.0004059008938994615,0.0267639274685672
Belle II,12.0,1.5,0.1564797193516119,0.00038319515357996517,0.0558959826281075
Belle II,12.0,1.5,0.1564797193516119,0.00036175955247722094,0.1033830086347041
Belle II,12.0,1.5,0.1564797193516119,0.0003415230401164488,0.1707594742722243
Belle II,12.0,1.5,0.1564797193516119,0.00032241854052416713,0.2545951160870366
Belle II,12.0,1.5,0.1564797193516119,0.0003043827298980737,0.347196134919507
Belle II,12.0,1.5,0.1564797193516119,0.000287355826713877,0.4394977538353014
Belle II,12.0,1.5,0.1564797193516119,0.0002712813935733687,0.5241225155113319
Belle II,12.0,1.5,0.1564797193516119,0.00025610615013694094,0.5968976719404235
Belle II,12.0,1.5,0.1564797193516119,0.00024177979652049468,0.6566758671960027
Belle II,12.0,1.5,0.1564797193516119,0.00022825484657137046,0.70430344189845
Belle II,12.0,1.5,0.1564797193516119,0.0002154864704706769,0.7415570351700635
Belle II,12.0,1.5,0.1564797193516119,0.00020343234614030807,0.7704161586667909
Belle II,12.0,1.5,0.1564797193516119,0.00019205251896212055,0.7926890696194155
Belle II,12.0,1.5,0.1564797193516119,0.00018130926934429838,0.8098780797050161
Belle II,12.0,1.5,0.1564797193516119,0.00017116698769593892,0.8231704524100726
Belle II,12.0,1.5,0.1564797193516119,0.0001615920563954499,0.8334804222313069
Belle II,12.0,1.5,0.1564797193516119,0.00015255273836153278,0.8415036028695396
Belle II,12.0,1.5,0.1564797193516119,0.00014401907185740588,0.8477673155001184
Belle II,12.0,1.5,0.1564797193516119,0.0001359627711795879,0.8526716455793639
Belle II,12.0,1.5,0.1564797193516119,0.00012835713290206428,0.8565203986783642
Belle II,12.0,1.5,0.1564797193516119,0.0001211769473650715,0.8595409679709981
Belle II,12.0,1.5,0.1564797193516119,0.00011439841511512264,0.86188965943441
Belle II,12.0,1.5,0.1564797193516119,0.00010799906801930352,0.8636392172747838
Belle II,12.0,1.5,0.1564797193516119,0.00010195769479236668,0.8647520386505777
Belle II,12.0,1.5,0.1564797193516119,9.625427068977445e-05,0.8650507976114952
Belle II,12.0,1.5,0.1564797193516119,9.086989113365092e-05,0.8641981848883208
Belle II,12.0,1.5,0.1564797193516119,8.578670905164095e-05,0.8616876550982056
Belle II,12.0,1.5,0.1564797193516119,8.098787572097772e-05,0.8568368217726534
Belle II,12.0,1.5,0.1564797193516119,7.645748492168166e-05,0.8487748676604744
Belle II,12.0,1.5,0.1564797193516119,7.218052021378058e-05,0.8364247659011042
Belle II,12.0,1.5,0.1564797193516119,6.814280516379549e-05,0.8184927886060698
Belle II,12.0,1.5,0.1564797193516119,6.433095635551372e-05,0.7934948431461372
Belle II,12.0,1.5,0.1564797193516119,6.073233902929775e-05,0.7598740993460771
Belle II,12.0,1.5,0.1564797193516119,5.733502520289264e-05,0.7162706142207353
Belle II,12.0,1.5,0.1564797193516119,5.412775413491833e-05,0.6619569458929104
Belle II,12.0,1.5,0.1564797193516119,5.1099895e-05,0.5973485137916634
Belle II,12.0,1.5,0.1564797193516119,4.824141165181868e-05,0.5243766430508473
Belle II,12.0,1.5,0.1564797193516119,4.5542829357285924e-05,0.4464745538124597
Belle II,12.0,1.5,0.1564797193516119,4.29952033915796e-05,0.3680576186793122
Belle II,12.0,1.5,0.1564797193516119,4.0590089389946125e-05,0.293636268564159
Belle II,12.0,1.5,0.1564797193516119,3.8319515357996516e-05,0.2269060820418579
Belle II,12.0,1.5,0.1564797193516119,3.6175955247722094e-05,0.170158194146128
Belle II,12.0,1.5,0.1564797193516119,3.415230401164488e-05,0.1241590653333398
Belle II,12.0,1.5,0.1564797193516119,3.224185405241671e-05,0.0884195488925259
Belle II,12.0,1.5,0.1564797193516119,3.0438272989807357e-05,0.0616511193377683
Belle II,12.0,1.5,0.1564797193516119,2.8735582671387693e-05,0.042217805002125
Belle II,12.0,1.5,0.1564797193516119,2.712813935733687e-05,0.0284742513739517
Belle II,12.0,1.5,0.1564797193516119,2.5610615013694096e-05,0.018963535957326
Belle II,12.0,1.5,0.1564797193516119,2.4177979652049467e-05,0.0124986050411502
Belle II,12.0,1.5,0.1564797193516119,2.2825484657137037e-05,0.0081677461533855
Belle II,12.0,1.5,0.1564797193516119,2.1548647047067694e-05,0.0053006970758179
Belle II,12.0,1.5,0.1564797193516119,2.0343234614030807e-05,0.0034208016493623
Belle II,12.0,1.5,0.1564797193516119,1.9205251896212053e-05,0.0021976526704881
Belle II,12.0,1.5,0.1564797193516119,1.8130926934429838e-05,0.0014067336564718
Belle II,12.0,1.5,0.1564797193516119,1.7116698769593878e-05,0.000897840497889
Belle II,12.0,1.5,0.1564797193516119,1.6159205639544986e-05,0.0005717073387352
Belle II,12.0,1.5,0.1564797193516119,1.5255273836153279e-05,0.0003633616840105
Belle II,12.0,1.5,0.1564797193516119,1.440190718574058e-05,0.0002305996719815
Belle II,12.0,1.5,0.1564797193516119,1.359627711795879e-05,0.0001461717143654
Belle II,12.0,1.5,0.1564797193516119,1.283571329020642e-05,9.256733959418218e-05
Belle II,12.0,1.5,0.1564797193516119,1.211769473650715e-05,5.8576795737571995e-05
Belle II,12.0,1.5,0.1564797193516119,1.1439841511512262e-05,3.7045334197886055e-05
Belle II,12.0,1.5,0.1564797193516119,1.0799906801930346e-05,2.3417183083933833e-05
Belle II,12.0,1.5,0.1564797193516119,1.019576947923667e-05,1.4796920738360538e-05
Belle II,12.0,1.5,0.1564797193516119,9.625427068977438e-06,9.347108908755282e-06
Belle II,12.0,1.5,0.1564797193516119,9.086989113365092e-06,5.90308898753469e-06
Belle II,12.0,1.5,0.1564797193516119,8.578670905164096e-06,3.727337814456195e-06
Belle II,12.0,1.5,0.1564797193516119,8.09878757209777e-06,2.3531658468593176e-06
Belle II,12.0,1.5,0.1564797193516119,7.645748492168167e-06,1.4854367198734346e-06
Belle II,12.0,1.5,0.1564797193516119,7.218052021378054e-06,9.37592939036831e-07
Belle II,12.0,1.5,0.1564797193516119,6.814280516379548e-06,5.917545023357864e-07
Belle II,12.0,1.5,0.1564797193516119,6.4330956355513725e-06,3.734587608841243e-07
Belle II,12.0,1.5,0.1564797193516119,6.073233902929776e-06,2.3568011894076962e-07
Belle II,12.0,1.5,0.1564797193516119,5.7335025202892635e-06,1.4872594393674036e-07
Belle II,12.0,1.5,0.1564797193516119,5.412775413491831e-06,9.385067544171321e-08
Belle II,12.0,1.5,0.1564797193516119,5.109989500000001e-06,5.9221261108566594e-08
Belle II,12.0,1.5,0.1957433820584431,0.0051099895,0.0
Belle II,12.0,1.5,0.1957433820584431,0.004824141165181872,0.0
Belle II,12.0,1.5,0.1957433820584431,0.004554282935728595,0.0
Belle II,12.0,1.5,0.1957433820584431,0.004299520339157965,0.0
Belle II,12.0,1.5,0.1957433820584431,0.004059008938994618,0.0
Belle II,12.0,1.5,0.1957433820584431,0.0038319515357996513,0.0
Belle II,12.0,1.5,0.1957433820584431,0.00361759552477221,0.0
Belle II,12.0,1.5,0.1957433820584431,0.0034152304011644875,0.0
Belle II,12.0,1.5,0.1957433820584431,0.0032241854052416736,0.0
Belle II,12.0,1.5,0.1957433820584431,0.0030438272989807406,0.0
Belle II,12.0,1.5,0.1957433820584431,0.0028735582671387708,0.0
Belle II,12.0,1.5,0.1957433820584431,0.002712813935733687,0.0
Belle II,12.0,1.5,0.1957433820584431,0.0025610615013694094,0.0
Belle II,12.0,1.5,0.1957433820584431,0.0024177979652049487,0.0
Belle II,12.0,1.5,0.1957433820584431,0.002282548465713707,0.0
Belle II,12.0,1.5,0.1957433820584431,0.0021548647047067698,0.0
Belle II,12.0,1.5,0.1957433820584431,0.0020343234614030813,0.0
Belle II,12.0,1.5,0.1957433820584431,0.0019205251896212059,0.0
Belle II,12.0,1.5,0.1957433820584431,0.001813092693442985,0.0
Belle II,12.0,1.5,0.1957433820584431,0.0017116698769593897,2.3662411776974433e-302
Belle II,12.0,1.5,0.1957433820584431,0.001615920563954499,3.866443635501996e-241
Belle II,12.0,1.5,0.1957433820584431,0.0015255273836153284,1.6245258377908434e-192
Belle II,12.0,1.5,0.1957433820584431,0.0014401907185740588,6.818329396913757e-154
Belle II,12.0,1.5,0.1957433820584431,0.0013596277117958798,3.258207574266286e-123
Belle II,12.0,1.5,0.1957433820584431,0.001283571329020644,7.628051517036142e-99
Belle II,12.0,1.5,0.1957433820584431,0.001211769473650715,1.7367809916520183e-79
Belle II,12.0,1.5,0.1957433820584431,0.001143984151151226,4.12893264205177e-64
Belle II,12.0,1.5,0.1957433820584431,0.0010799906801930354,6.755361513546412e-52
Belle II,12.0,1.5,0.1957433820584431,0.0010195769479236674,3.4056564516879263e-42
Belle II,12.0,1.5,0.1957433820584431,0.0009625427068977439,1.746435915480235e-34
Belle II,12.0,1.5,0.1957433820584431,0.0009086989113365091,2.370719230928634e-28
Belle II,12.0,1.5,0.1957433820584431,0.0008578670905164096,1.8443836765451796e-23
Belle II,12.0,1.5,0.1957433820584431,0.0008098787572097773,1.5387534329283648e-19
Belle II,12.0,1.5,0.1957433820584431,0.000764574849216817,2.2668300884306273e-16
Belle II,12.0,1.5,0.1957433820584431,0.0007218052021378054,8.605800085161067e-14
Belle II,12.0,1.5,0.1957433820584431,0.0006814280516379549,1.1105657101459343e-11
Belle II,12.0,1.5,0.1957433820584431,0.0006433095635551372,6.006442828754808e-10
Belle II,12.0,1.5,0.1957433820584431,0.000607323390292978,1.612343878593128e-08
Belle II,12.0,1.5,0.1957433820584431,0.0005733502520289267,2.4744402560814905e-07
Belle II,12.0,1.5,0.1957433820584431,0.0005412775413491831,2.442507582526742e-06
Belle II,12.0,1.5,0.1957433820584431,0.00051099895,1.7071139332133135e-05
Belle II,12.0,1.5,0.1957433820584431,0.0004824141165181868,9.112994276529856e-05
Belle II,12.0,1.5,0.1957433820584431,0.0004554282935728592,0.0003930375033932
Belle II,12.0,1.5,0.1957433820584431,0.00042995203391579595,0.001422123365408
Belle II,12.0,1.5,0.1957433820584431,0.0004059008938994615,0.0044143039965821
Belle II,12.0,1.5,0.1957433820584431,0.00038319515357996517,0.011899287082936
Belle II,12.0,1.5,0.1957433820584431,0.00036175955247722094,0.0280608237002573
Belle II,12.0,1.5,0.1957433820584431,0.0003415230401164488,0.0582359810419072
Belle II,12.0,1.5,0.1957433820584431,0.00032241854052416713,0.1070670679210385
Belle II,12.0,1.5,0.1957433820584431,0.0003043827298980737,0.1758557086438826
Belle II,12.0,1.5,0.1957433820584431,0.000287355826713877,0.2608820419443578
Belle II,12.0,1.5,0.1957433820584431,0.0002712813935733687,0.3542486501119303
Belle II,12.0,1.5,0.1957433820584431,0.00025610615013694094,0.446849571811609
Belle II,12.0,1.5,0.1957433820584431,0.00024177979652049468,0.5314048115097103
Belle II,12.0,1.5,0.1957433820584431,0.00022825484657137046,0.6038963616611737
Belle II,12.0,1.5,0.1957433820584431,0.0002154864704706769,0.6633141932854278
Belle II,12.0,1.5,0.1957433820584431,0.00020343234614030807,0.7105910726991
Belle II,12.0,1.5,0.1957433820584431,0.00019205251896212055,0.7475418648004228
Belle II,12.0,1.5,0.1957433820584431,0.00018130926934429838,0.7761537680077227
Belle II,12.0,1.5,0.1957433820584431,0.00017116698769593892,0.7982288848349853
Belle II,12.0,1.5,0.1957433820584431,0.0001615920563954499,0.8152597502677736
Belle II,12.0,1.5,0.1957433820584431,0.00015255273836153278,0.8284247200442258
Belle II,12.0,1.5,0.1957433820584431,0.00014401907185740588,0.8386311786490637
Belle II,12.0,1.5,0.1957433820584431,0.0001359627711795879,0.8465697623925443
Belle II,12.0,1.5,0.1957433820584431,0.00012835713290206428,0.852764161263524
Belle II,12.0,1.5,0.1957433820584431,0.0001211769473650715,0.8576116968674218
Belle II,12.0,1.5,0.1957433820584431,0.00011439841511512264,0.8614138506060385
Belle II,12.0,1.5,0.1957433820584431,0.00010799906801930352,0.8643954287617145
Belle II,12.0,1.5,0.1957433820584431,0.00010195769479236668,0.8667082139322094
Belle II,12.0,1.5,0.1957433820584431,9.625427068977445e-05,0.8684151281704513
Belle II,12.0,1.5,0.1957433820584431,9.086989113365092e-05,0.8694589170192581
Belle II,12.0,1.5,0.1957433820584431,8.578670905164095e-05,0.8696296340737215
Belle II,12.0,1.5,0.1957433820584431,8.098787572097772e-05,0.8685454064743533
Belle II,12.0,1.5,0.1957433820584431,7.645748492168166e-05,0.8656494657942296
Belle II,12.0,1.5,0.1957433820584431,7.218052021378058e-05,0.8602150089208922
Belle II,12.0,1.5,0.1957433820584431,6.814280516379549e-05,0.8513471170717531
Belle II,12.0,1.5,0.1957433820584431,6.433095635551372e-05,0.837977813367748
Belle II,12.0,1.5,0.1957433820584431,6.073233902929775e-05,0.8188649892112561
Belle II,12.0,1.5,0.1957433820584431,5.733502520289264e-05,0.7926257162266229
Belle II,12.0,1.5,0.1957433820584431,5.412775413491833e-05,0.7578492688064633
Belle II,12.0,1.5,0.1957433820584431,5.1099895e-05,0.7133342448564451
Belle II,12.0,1.5,0.1957433820584431,4.824141165181868e-05,0.6584687618606957
Belle II,12.0,1.5,0.1957433820584431,4.5542829357285924e-05,0.5936979427778344
Belle II,12.0,1.5,0.1957433820584431,4.29952033915796e-05,0.5208969178241394
Belle II,12.0,1.5,0.1957433820584431,4.0590089389946125e-05,0.4433927207267668
Belle II,12.0,1.5,0.1957433820584431,3.8319515357996516e-05,0.3654870085719179
Belle II,12.0,1.5,0.1957433820584431,3.6175955247722094e-05,0.2915970623850348
Belle II,12.0,1.5,0.1957433820584431,3.415230401164488e-05,0.2253562260044649
Belle II,12.0,1.5,0.1957433820584431,3.224185405241671e-05,0.1690228064395114
Belle II,12.0,1.5,0.1957433820584431,3.0438272989807357e-05,0.123353052592531
Belle II,12.0,1.5,0.1957433820584431,2.8735582671387693e-05,0.087862288590423
Belle II,12.0,1.5,0.1957433820584431,2.712813935733687e-05,0.0612741192617696
Belle II,12.0,1.5,0.1957433820584431,2.5610615013694096e-05,0.0419671520223146
Belle II,12.0,1.5,0.1957433820584431,2.4177979652049467e-05,0.0283098480977075
Belle II,12.0,1.5,0.1957433820584431,2.2825484657137037e-05,0.0188568139972543
Belle II,12.0,1.5,0.1957433820584431,2.1548647047067694e-05,0.0124298606051828
Belle II,12.0,1.5,0.1957433820584431,2.0343234614030807e-05,0.0081237160221663
Belle II,12.0,1.5,0.1957433820584431,1.9205251896212053e-05,0.0052726126030584
Belle II,12.0,1.5,0.1957433820584431,1.8130926934429838e-05,0.0034029413911364
Belle II,12.0,1.5,0.1957433820584431,1.7116698769593878e-05,0.0021863187585815
Belle II,12.0,1.5,0.1957433820584431,1.6159205639544986e-05,0.0013995523154437
Belle II,12.0,1.5,0.1957433820584431,1.5255273836153279e-05,0.0008932953030569
Belle II,12.0,1.5,0.1957433820584431,1.440190718574058e-05,0.0005688328940707
Belle II,12.0,1.5,0.1957433820584431,1.359627711795879e-05,0.000361544895079
Belle II,12.0,1.5,0.1957433820584431,1.283571329020642e-05,0.0002294518584073
Belle II,12.0,1.5,0.1957433820584431,1.211769473650715e-05,0.0001454467733074
Belle II,12.0,1.5,0.1957433820584431,1.1439841511512262e-05,9.21095845661153e-05
Belle II,12.0,1.5,0.1957433820584431,1.0799906801930346e-05,5.828780244208356e-05
Belle II,12.0,1.5,0.1957433820584431,1.019576947923667e-05,3.686290891059294e-05
Belle II,12.0,1.5,0.1957433820584431,9.625427068977438e-06,2.33020398162484e-05
Belle II,12.0,1.5,0.1957433820584431,9.086989113365092e-06,1.4724250185952864e-05
Belle II,12.0,1.5,0.1957433820584431,8.578670905164096e-06,9.301246968627164e-06
Belle II,12.0,1.5,0.1957433820584431,8.09878757209777e-06,5.874147140564668e-06
Belle II,12.0,1.5,0.1957433820584431,7.645748492168167e-06,3.709074299577126e-06
Belle II,12.0,1.5,0.1957433820584431,7.218052021378054e-06,2.3416411316653448e-06
Belle II,12.0,1.5,0.1957433820584431,6.814280516379548e-06,1.4781645099727955e-06
Belle II,12.0,1.5,0.1957433820584431,6.4330956355513725e-06,9.330041823277188e-07
Belle II,12.0,1.5,0.1957433820584431,6.073233902929776e-06,5.888590415410213e-07
Belle II,12.0,1.5,0.1957433820584431,5.7335025202892635e-06,3.7163177314354474e-07
Belle II,12.0,1.5,0.1957433820584431,5.412775413491831e-06,2.345273298609831e-07
Belle II,12.0,1.5,0.1957433820584431,5.109989500000001e-06,1.4799856431647277e-07
Belle II,12.0,1.5,0.2448590256835922,0.0051099895,0.0
Belle II,12.0,1.5,0.2448590256835922,0.004824141165181872,0.0
Belle II,12.0,1.5,0.2448590256835922,0.004554282935728595,0.0
Belle II,12.0,1.5,0.2448590256835922,0.004299520339157965,0.0
Belle II,12.0,1.5,0.2448590256835922,0.004059008938994618,0.0
Belle II,12.0,1.5,0.2448590256835922,0.0038319515357996513,0.0
Belle II,12.0,1.5,0.2448590256835922,0.00361759552477221,0.0
Belle II,12.0,1.5,0.2448590256835922,0.0034152304011644875,0.0
Belle II,12.0,1.5,0.2448590256835922,0.0032241854052416736,0.0
Belle II,12.0,1.5,0.2448590256835922,0.0030438272989807406,0.0
Belle II,12.0,1.5,0.2448590256835922,0.0028735582671387708,0.0
Belle II,12.0,1.5,0.2448590256835922,0.002712813935733687,0.0
Belle II,12.0,1.5,0.2448590256835922,0.0025610615013694094,0.0
Belle II,12.0,1.5,0.2448590256835922,0.0024177979652049487,0.0
Belle II,12.0,1.5,0.2448590256835922,0.002282548465713707,0.0
Belle II,12.0,1.5,0.2448590256835922,0.0021548647047067698,0.0
Belle II,12.0,1.5,0.2448590256835922,0.0020343234614030813,0.0
Belle II,12.0,1.5,0.2448590256835922,0.0019205251896212059,0.0
Belle II,12.0,1.5,0.2448590256835922,0.001813092693442985,0.0
Belle II,12.0,1.5,0.2448590256835922,0.0017116698769593897,0.0
Belle II,12.0,1.5,0.2448590256835922,0.001615920563954499,0.0
Belle II,12.0,1.5,0.2448590256835922,0.0015255273836153284,5.4546610978212885e-294
Belle II,12.0,1.5,0.2448590256835922,0.0014401907185740588,1.6984289135560437e-234
Belle II,12.0,1.5,0.2448590256835922,0.0013596277117958798,3.0707125114712123e-187
Belle II,12.0,1.5,0.2448590256835922,0.001283571329020644,1.0591598403954957e-149
Belle II,12.0,1.5,0.2448590256835922,0.001211769473650715,6.954139480677655e-120
Belle II,12.0,1.5,0.2448590256835922,0.001143984151151226,3.3653210585438813e-96
Belle II,12.0,1.5,0.2448590256835922,0.0010799906801930354,2.1922295674740236e-77
Belle II,12.0,1.5,0.2448590256835922,0.0010195769479236674,1.9341205913629144e-62
Belle II,12.0,1.5,0.2448590256835922,0.0009625427068977439,1.4490851924773045e-50
Belle II,12.0,1.5,0.2448590256835922,0.0009086989113365091,3.969271572697593e-41
Belle II,12.0,1.5,0.2448590256835922,0.0008578670905164096,1.2679486106200094e-33
Belle II,12.0,1.5,0.2448590256835922,0.0008098787572097773,1.1869007083155926e-27
Belle II,12.0,1.5,0.2448590256835922,0.000764574849216817,6.784761708393631e-23
Belle II,12.0,1.5,0.2448590256835922,0.0007218052021378054,4.2741189968425112e-19
Belle II,12.0,1.5,0.2448590256835922,0.0006814280516379549,4.789992968602876e-16
Belle II,12.0,1.5,0.2448590256835922,0.0006433095635551372,1.4060297589764528e-13
Belle II,12.0,1.5,0.2448590256835922,0.000607323390292978,1.4661565843887822e-11
Belle II,12.0,1.5,0.2448590256835922,0.0005733502520289267,6.849403406766003e-10
Belle II,12.0,1.5,0.2448590256835922,0.0005412775413491831,1.702067233995727e-08
Belle II,12.0,1.5,0.2448590256835922,0.00051099895,2.550773970654761e-07
Belle II,12.0,1.5,0.2448590256835922,0.0004824141165181868,2.534067378392368e-06
Belle II,12.0,1.5,0.2448590256835922,0.0004554282935728592,1.801677773505604e-05
Belle II,12.0,1.5,0.2448590256835922,0.00042995203391579595,9.776234575188542e-05
Belle II,12.0,1.5,0.2448590256835922,0.0004059008938994615,0.0004260641967461
Belle II,12.0,1.5,0.2448590256835922,0.00038319515357996517,0.0015460340889383
Belle II,12.0,1.5,0.2448590256835922,0.00036175955247722094,0.0047781410566451
Belle II,12.0,1.5,0.2448590256835922,0.0003415230401164488,0.012755845262427
Belle II,12.0,1.5,0.2448590256835922,0.00032241854052416713,0.0297085097032551
Belle II,12.0,1.5,0.2448590256835922,0.0003043827298980737,0.0608767649687851
Belle II,12.0,1.5,0.2448590256835922,0.000287355826713877,0.1106830247093443
Belle II,12.0,1.5,0.2448590256835922,0.0002712813935733687,0.1802346163069461
Belle II,12.0,1.5,0.2448590256835922,0.00025610615013694094,0.265779182045918
Belle II,12.0,1.5,0.2448590256835922,0.00024177979652049468,0.3595213284180769
Belle II,12.0,1.5,0.2448590256835922,0.00022825484657137046,0.4524516823845703
Belle II,12.0,1.5,0.2448590256835922,0.0002154864704706769,0.5372959721286944
Belle II,12.0,1.5,0.2448590256835922,0.00020343234614030807,0.6099782657914296
Belle II,12.0,1.5,0.2448590256835922,0.00019205251896212055,0.6694349590736323
Belle II,12.0,1.5,0.2448590256835922,0.00018130926934429838,0.7165871654811141
Belle II,12.0,1.5,0.2448590256835922,0.00017116698769593892,0.7532774248036561
Belle II,12.0,1.5,0.2448590256835922,0.0001615920563954499,0.7815396974641622
Belle II,12.0,1.5,0.2448590256835922,0.00015255273836153278,0.8032233997754241
Belle II,12.0,1.5,0.2448590256835922,0.00014401907185740588,0.8198588355827902
Belle II,12.0,1.5,0.2448590256835922,0.0001359627711795879,0.8326498096292109
Belle II,12.0,1.5,0.2448590256835922,0.00012835713290206428,0.8425181410474857
Belle II,12.0,1.5,0.2448590256835922,0.0001211769473650715,0.8501606563316062
Belle II,12.0,1.5,0.2448590256835922,0.00011439841511512264,0.8561017794414525
Belle II,12.0,1.5,0.2448590256835922,0.00010799906801930352,0.8607363341225511
Belle II,12.0,1.5,0.2448590256835922,0.00010195769479236668,0.8643615945034225
Belle II,12.0,1.5,0.2448590256835922,9.625427068977445e-05,0.8671973332522999
Belle II,12.0,1.5,0.2448590256835922,9.086989113365092e-05,0.8693900946176393
Belle II,12.0,1.5,0.2448590256835922,8.578670905164095e-05,0.8709986538017812
Belle II,12.0,1.5,0.2448590256835922,8.098787572097772e-05,0.8719654108502684
Belle II,12.0,1.5,0.2448590256835922,7.645748492168166e-05,0.8720870147592941
Belle II,12.0,1.5,0.2448590256835922,7.218052021378058e-05,0.8709966504090424
Belle II,12.0,1.5,0.2448590256835922,6.814280516379549e-05,0.8681604092899624
Belle II,12.0,1.5,0.2448590256835922,6.433095635551372e-05,0.8628802182244746
Belle II,12.0,1.5,0.2448590256835922,6.073233902929775e-05,0.8542924867940288
Belle II,12.0,1.5,0.2448590256835922,5.733502520289264e-05,0.8413569300321291
Belle II,12.0,1.5,0.2448590256835922,5.412775413491833e-05,0.8228433784308836
Belle II,12.0,1.5,0.2448590256835922,5.1099895e-05,0.7973440184815587
Belle II,12.0,1.5,0.2448590256835922,4.824141165181868e-05,0.763362950427276
Belle II,12.0,1.5,0.2448590256835922,4.5542829357285924e-05,0.7195517350156213
Belle II,12.0,1.5,0.2448590256835922,4.29952033915796e-05,0.6651311766042116
Belle II,12.0,1.5,0.2448590256835922,4.0590089389946125e-05,0.6004279167191008
Belle II,12.0,1.5,0.2448590256835922,3.8319515357996516e-05,0.5272977862732894
Belle II,12.0,1.5,0.2448590256835922,3.6175955247722094e-05,0.4491468240637808
Belle II,12.0,1.5,0.2448590256835922,3.415230401164488e-05,0.3704095330038635
Belle II,12.0,1.5,0.2448590256835922,3.224185405241671e-05,0.2956356251472893
Belle II,12.0,1.5,0.2448590256835922,3.0438272989807357e-05,0.2285559783434619
Belle II,12.0,1.5,0.2448590256835922,2.8735582671387693e-05,0.1714840110493128
Belle II,12.0,1.5,0.2448590256835922,2.712813935733687e-05,0.1251975608148664
Belle II,12.0,1.5,0.2448590256835922,2.5610615013694096e-05,0.0892124650947217
Belle II,12.0,1.5,0.2448590256835922,2.4177979652049467e-05,0.0622413941964375
Belle II,12.0,1.5,0.2448590256835922,2.2825484657137037e-05,0.0426466846276708
Belle II,12.0,1.5,0.2448590256835922,2.1548647047067694e-05,0.0287789503558499
Belle II,12.0,1.5,0.2448590256835922,2.0343234614030807e-05,0.0191757112267064
Belle II,12.0,1.5,0.2448590256835922,1.9205251896212053e-05,0.0126437954510722
Belle II,12.0,1.5,0.2448590256835922,1.8130926934429838e-05,0.0082656324757495
Belle II,12.0,1.5,0.2448590256835922,1.7116698769593878e-05,0.005365873495373
Belle II,12.0,1.5,0.2448590256835922,1.6159205639544986e-05,0.0034637526929456
Belle II,12.0,1.5,0.2448590256835922,1.5255273836153279e-05,0.002225718432287
Belle II,12.0,1.5,0.2448590256835922,1.440190718574058e-05,0.0014249466803488
Belle II,12.0,1.5,0.2448590256835922,1.359627711795879e-05,0.0009095937642164
Belle II,12.0,1.5,0.2448590256835922,1.283571329020642e-05,0.0005792578419238
Belle II,12.0,1.5,0.2448590256835922,1.211769473650715e-05,0.0003681946971513
Belle II,12.0,1.5,0.2448590256835922,1.1439841511512262e-05,0.0002336842573906
Belle II,12.0,1.5,0.2448590256835922,1.0799906801930346e-05,0.0001481358189169
Belle II,12.0,1.5,0.2448590256835922,1.019576947923667e-05,9.38156555840255e-05
Belle II,12.0,1.5,0.2448590256835922,9.625427068977438e-06,5.936900465720049e-05
Belle II,12.0,1.5,0.2448590256835922,9.086989113365092e-06,3.754749277104162e-05
Belle II,12.0,1.5,0.2448590256835922,8.578670905164096e-06,2.373518703370652e-05
Belle II,12.0,1.5,0.2448590256835922,8.09878757209777e-06,1.4998153224407217e-05
Belle II,12.0,1.5,0.2448590256835922,7.645748492168167e-06,9.474372506709468e-06
Belle II,12.0,1.5,0.2448590256835922,7.218052021378054e-06,5.983534883355772e-06
Belle II,12.0,1.5,0.2448590256835922,6.814280516379548e-06,3.7781700768156753e-06
Belle II,12.0,1.5,0.2448590256835922,6.4330956355513725e-06,2.385276155339096e-06
Belle II,12.0,1.5,0.2448590256835922,6.073233902929776e-06,1.5057156843468572e-06
Belle II,12.0,1.5,0.2448590256835922,5.7335025202892635e-06,9.503974978018222e-07
Belle II,12.0,1.5,0.2448590256835922,5.412775413491831e-06,5.998383465506155e-07
Belle II,12.0,1.5,0.2448590256835922,5.109989500000001e-06,3.7856168588947305e-07
Belle II,12.0,1.5,0.3062986948944054,0.0051099895,0.0
Belle II,12.0,1.5,0.3062986948944054,0.004824141165181872,0.0
Belle II,12.0,1.5,0.3062986948944054,0.004554282935728595,0.0
Belle II,12.0,1.5,0.3062986948944054,0.004299520339157965,0.0
Belle II,12.0,1.5,0.3062986948944054,0.004059008938994618,0.0
Belle II,12.0,1.5,0.3062986948944054,0.0038319515357996513,0.0
Belle II,12.0,1.5,0.3062986948944054,0.00361759552477221,0.0
Belle II,12.0,1.5,0.3062986948944054,0.0034152304011644875,0.0
Belle II,12.0,1.5,0.3062986948944054,0.0032241854052416736,0.0
Belle II,12.0,1.5,0.3062986948944054,0.0030438272989807406,0.0
Belle II,12.0,1.5,0.3062986948944054,0.0028735582671387708,0.0
Belle II,12.0,1.5,0.3062986948944054,0.002712813935733687,0.0
Belle II,12.0,1.5,0.3062986948944054,0.0025610615013694094,0.0
Belle II,12.0,1.5,0.3062986948944054,0.0024177979652049487,0.0
Belle II,12.0,1.5,0.3062986948944054,0.002282548465713707,0.0
Belle II,12.0,1.5,0.3062986948944054,0.0021548647047067698,0.0
Belle II,12.0,1.5,0.3062986948944054,0.0020343234614030813,0.0
Belle II,12.0,1.5,0.3062986948944054,0.0019205251896212059,0.0
Belle II,12.0,1.5,0.3062986948944054,0.001813092693442985,0.0
Belle II,12.0,1.5,0.3062986948944054,0.0017116698769593897,0.0
Belle II,12.0,1.5,0.3062986948944054,0.001615920563954499,0.0
Belle II,12.0,1.5,0.3062986948944054,0.0015255273836153284,0.0
Belle II,12.0,1.5,0.3062986948944054,0.0014401907185740588,0.0
Belle II,12.0,1.5,0.3062986948944054,0.0013596277117958798,1.8407589201408906e-291
Belle II,12.0,1.5,0.3062986948944054,0.001283571329020644,1.7309764718313518e-232
Belle II,12.0,1.5,0.3062986948944054,0.001211769473650715,1.2090489470156512e-185
Belle II,12.0,1.5,0.3062986948944054,0.001143984151151226,1.9591920916368305e-148
Belle II,12.0,1.5,0.3062986948944054,0.0010799906801930354,7.058935647182324e-119
Belle II,12.0,1.5,0.3062986948944054,0.0010195769479236674,2.120462201005385e-95
Belle II,12.0,1.5,0.3062986948944054,0.0009625427068977439,9.449822112348755e-77
Belle II,12.0,1.5,0.3062986948944054,0.0009086989113365091,6.149580915356681e-62
Belle II,12.0,1.5,0.3062986948944054,0.0008578670905164096,3.593913219983052e-50
Belle II,12.0,1.5,0.3062986948944054,0.0008098787572097773,7.984408651931699e-41
Belle II,12.0,1.5,0.3062986948944054,0.000764574849216817,2.122514551132799e-33
Belle II,12.0,1.5,0.3062986948944054,0.0007218052021378054,1.682381922552033e-27
Belle II,12.0,1.5,0.3062986948944054,0.0006814280516379549,8.270349559829513e-23
Belle II,12.0,1.5,0.3062986948944054,0.0006433095635551372,4.581624755082758e-19
Belle II,12.0,1.5,0.3062986948944054,0.000607323390292978,4.694695916224479e-16
Belle II,12.0,1.5,0.3062986948944054,0.0005733502520289267,1.3310796558418458e-13
Belle II,12.0,1.5,0.3062986948944054,0.0005412775413491831,1.4083248095477404e-11
Belle II,12.0,1.5,0.3062986948944054,0.00051099895,6.815520015146639e-10
Belle II,12.0,1.5,0.3062986948944054,0.0004824141165181868,1.7447537935795462e-08
Belle II,12.0,1.5,0.3062986948944054,0.0004554282935728592,2.6554538866169197e-07
Belle II,12.0,1.5,0.3062986948944054,0.00042995203391579595,2.6499896209892537e-06
Belle II,12.0,1.5,0.3062986948944054,0.0004059008938994615,1.8816966220076947e-05
Belle II,12.0,1.5,0.3062986948944054,0.00038319515357996517,0.0001016510995099
Belle II,12.0,1.5,0.3062986948944054,0.00036175955247722094,0.0004400503307021
Belle II,12.0,1.5,0.3062986948944054,0.0003415230401164488,0.0015841435109601
Belle II,12.0,1.5,0.3062986948944054,0.00032241854052416713,0.0048581091250795
Belle II,12.0,1.5,0.3062986948944054,0.0003043827298980737,0.0128854782962748
Belle II,12.0,1.5,0.3062986948944054,0.000287355826713877,0.0298608582298119
Belle II,12.0,1.5,0.3062986948944054,0.0002712813935733687,0.0609516190997733
Belle II,12.0,1.5,0.3062986948944054,0.00025610615013694094,0.1104611639382584
Belle II,12.0,1.5,0.3062986948944054,0.00024177979652049468,0.1793713077606677
Belle II,12.0,1.5,0.3062986948944054,0.00022825484657137046,0.2638981338490425
Belle II,12.0,1.5,0.3062986948944054,0.0002154864704706769,0.3563871816454586
Belle II,12.0,1.5,0.3062986948944054,0.00020343234614030807,0.4480982978024361
Belle II,12.0,1.5,0.3062986948944054,0.00019205251896212055,0.5320151970689078
Belle II,12.0,1.5,0.3062986948944054,0.00018130926934429838,0.6041968875096217
Belle II,12.0,1.5,0.3062986948944054,0.00017116698769593892,0.663575050129579
Belle II,12.0,1.5,0.3062986948944054,0.0001615920563954499,0.7109764663608815
Belle II,12.0,1.5,0.3062986948944054,0.00015255273836153278,0.7481208245819768
Belle II,12.0,1.5,0.3062986948944054,0.00014401907185740588,0.7769319748926737
Belle II,12.0,1.5,0.3062986948944054,0.0001359627711795879,0.7991792331964189
Belle II,12.0,1.5,0.3062986948944054,0.00012835713290206428,0.8163437820470638
Belle II,12.0,1.5,0.3062986948944054,0.0001211769473650715,0.8296047791006408
Belle II,12.0,1.5,0.3062986948944054,0.00011439841511512264,0.8398758157928378
Belle II,12.0,1.5,0.3062986948944054,0.00010799906801930352,0.8478551080764428
Belle II,12.0,1.5,0.3062986948944054,0.00010195769479236668,0.8540732953950446
Belle II,12.0,1.5,0.3062986948944054,9.625427068977445e-05,0.8589332393663459
Belle II,12.0,1.5,0.3062986948944054,9.086989113365092e-05,0.8627402824693838
Belle II,12.0,1.5,0.3062986948944054,8.578670905164095e-05,0.8657211323625142
Belle II,12.0,1.5,0.3062986948944054,8.098787572097772e-05,0.8680274239434175
Belle II,12.0,1.5,0.3062986948944054,7.645748492168166e-05,0.869721206683517
Belle II,12.0,1.5,0.3062986948944054,7.218052021378058e-05,0.8707469936684703
Belle II,12.0,1.5,0.3062986948944054,6.814280516379549e-05,0.8709031145839723
Belle II,12.0,1.5,0.3062986948944054,6.433095635551372e-05,0.8698248063676619
Belle II,12.0,1.5,0.3062986948944054,6.073233902929775e-05,0.8669811445278134
Belle II,12.0,1.5,0.3062986948944054,5.733502520289264e-05,0.8616772376007735
Belle II,12.0,1.5,0.3062986948944054,5.412775413491833e-05,0.853051590375854
Belle II,12.0,1.5,0.3062986948944054,5.1099895e-05,0.8400650525678102
Belle II,12.0,1.5,0.3062986948944054,4.824141165181868e-05,0.8214907445854996
Belle II,12.0,1.5,0.3062986948944054,4.5542829357285924e-05,0.7959367449435093
Belle II,12.0,1.5,0.3062986948944054,4.29952033915796e-05,0.7619552296570704
Belle II,12.0,1.5,0.3062986948944054,4.0590089389946125e-05,0.7182893489224037
Belle II,12.0,1.5,0.3062986948944054,3.8319515357996516e-05,0.6642660703257081
Belle II,12.0,1.5,0.3062986948944054,3.6175955247722094e-05,0.6002595607108162
Belle II,12.0,1.5,0.3062986948944054,3.415230401164488e-05,0.5280497979472654
Belle II,12.0,1.5,0.3062986948944054,3.224185405241671e-05,0.4508525577946416
Belle II,12.0,1.5,0.3062986948944054,3.0438272989807357e-05,0.3728838944569204
Belle II,12.0,1.5,0.3062986948944054,2.8735582671387693e-05,0.2985462097649538
Belle II,12.0,1.5,0.3062986948944054,2.712813935733687e-05,0.2315410645990867
Belle II,12.0,1.5,0.3062986948944054,2.5610615013694096e-05,0.1742514933025478
Belle II,12.0,1.5,0.3062986948944054,2.4177979652049467e-05,0.1275705726010617
Belle II,12.0,1.5,0.3062986948944054,2.2825484657137037e-05,0.0911255114802134
Belle II,12.0,1.5,0.3062986948944054,2.1548647047067694e-05,0.0637096280050926
Belle II,12.0,1.5,0.3062986948944054,2.0343234614030807e-05,0.043730058945945
Belle II,12.0,1.5,0.3062986948944054,1.9205251896212053e-05,0.029553548597675
Belle II,12.0,1.5,0.3062986948944054,1.8130926934429838e-05,0.0197157369094752
Belle II,12.0,1.5,0.3062986948944054,1.7116698769593878e-05,0.0130127565527343
Belle II,12.0,1.5,0.3062986948944054,1.6159205639544986e-05,0.0085136786500525
Belle II,12.0,1.5,0.3062986948944054,1.5255273836153279e-05,0.0055304928218797
Belle II,12.0,1.5,0.3062986948944054,1.440190718574058e-05,0.0035718852051982
Belle II,12.0,1.5,0.3062986948944054,1.359627711795879e-05,0.0022961657488692
Belle II,12.0,1.5,0.3062986948944054,1.283571329020642e-05,0.0014705429696772
Belle II,12.0,1.5,0.3062986948944054,1.211769473650715e-05,0.000938952001594
Belle II,12.0,1.5,0.3062986948944054,1.1439841511512262e-05,0.0005980825228365
Belle II,12.0,1.5,0.3062986948944054,1.0799906801930346e-05,0.000380225389965
Belle II,12.0,1.5,0.3062986948944054,1.019576947923667e-05,0.0002413527926821
Belle II,12.0,1.5,0.3062986948944054,9.625427068977438e-06,0.0001530136485392
Belle II,12.0,1.5,0.3062986948944054,9.086989113365092e-06,9.691321211158464e-05
Belle II,12.0,1.5,0.3062986948944054,8.578670905164096e-06,6.133344227187688e-05
Belle II,12.0,1.5,0.3062986948944054,8.09878757209777e-06,3.8792011195727306e-05
Belle II,12.0,1.5,0.3062986948944054,7.645748492168167e-06,2.4522961866843573e-05
Belle II,12.0,1.5,0.3062986948944054,7.218052021378054e-06,1.5496480851439767e-05
Belle II,12.0,1.5,0.3062986948944054,6.814280516379548e-06,9.789436710319727e-06
Belle II,12.0,1.5,0.3062986948944054,6.4330956355513725e-06,6.182648702785376e-06
Belle II,12.0,1.5,0.3062986948944054,6.073233902929776e-06,3.903963906662641e-06
Belle II,12.0,1.5,0.3062986948944054,5.7335025202892635e-06,2.464727738343425e-06
Belle II,12.0,1.5,0.3062986948944054,5.412775413491831e-06,1.5558869008901875e-06
Belle II,12.0,1.5,0.3062986948944054,5.109989500000001e-06,9.820737876944611e-07
Belle II,12.0,1.5,0.3831547161967765,0.0051099895,0.0
Belle II,12.0,1.5,0.3831547161967765,0.004824141165181872,0.0
Belle II,12.0,1.5,0.3831547161967765,0.004554282935728595,0.0
Belle II,12.0,1.5,0.3831547161967765,0.004299520339157965,0.0
Belle II,12.0,1.5,0.3831547161967765,0.004059008938994618,0.0
Belle II,12.0,1.5,0.3831547161967765,0.0038319515357996513,0.0
Belle II,12.0,1.5,0.3831547161967765,0.00361759552477221,0.0
Belle II,12.0,1.5,0.3831547161967765,0.0034152304011644875,0.0
Belle II,12.0,1.5,0.3831547161967765,0.0032241854052416736,0.0
Belle II,12.0,1.5,0.3831547161967765,0.0030438272989807406,0.0
Belle II,12.0,1.5,0.3831547161967765,0.0028735582671387708,0.0
Belle II,12.0,1.5,0.3831547161967765,0.002712813935733687,0.0
Belle II,12.0,1.5,0.3831547161967765,0.0025610615013694094,0.0
Belle II,12.0,1.5,0.3831547161967765,0.0024177979652049487,0.0
Belle II,12.0,1.5,0.3831547161967765,0.002282548465713707,0.0
Belle II,12.0,1.5,0.3831547161967765,0.0021548647047067698,0.0
Belle II,12.0,1.5,0.3831547161967765,0.0020343234614030813,0.0
Belle II,12.0,1.5,0.3831547161967765,0.0019205251896212059,0.0
Belle II,12.0,1.5,0.3831547161967765,0.001813092693442985,0.0
Belle II,12.0,1.5,0.3831547161967765,0.0017116698769593897,0.0
Belle II,12.0,1.5,0.3831547161967765,0.001615920563954499,0.0
Belle II,12.0,1.5,0.3831547161967765,0.0015255273836153284,0.0
Belle II,12.0,1.5,0.3831547161967765,0.0014401907185740588,0.0
Belle II,12.0,1.5,0.3831547161967765,0.0013596277117958798,0.0
Belle II,12.0,1.5,0.3831547161967765,0.001283571329020644,0.0
Belle II,12.0,1.5,0.3831547161967765,0.001211769473650715,1.5944718094935395e-280
Belle II,12.0,1.5,0.3831547161967765,0.001143984151151226,8.440196625359467e-224
Belle II,12.0,1.5,0.3831547161967765,0.0010799906801930354,9.630108813752783e-179
Belle II,12.0,1.5,0.3831547161967765,0.0010195769479236674,5.942976716912286e-143
Belle II,12.0,1.5,0.3831547161967765,0.0009625427068977439,1.598849217663158e-114
Belle II,12.0,1.5,0.3831547161967765,0.0009086989113365091,6.138504117756098e-92
Belle II,12.0,1.5,0.3831547161967765,0.0008578670905164096,5.388244277781448e-74
Belle II,12.0,1.5,0.3831547161967765,0.0008098787572097773,9.820040894191493e-60
Belle II,12.0,1.5,0.3831547161967765,0.000764574849216817,2.1451696043151575e-48
Belle II,12.0,1.5,0.3831547161967765,0.0007218052021378054,2.255275711717688e-39
Belle II,12.0,1.5,0.3831547161967765,0.0006814280516379549,3.4281313457444053e-32
Belle II,12.0,1.5,0.3831547161967765,0.0006433095635551372,1.8000368593271128e-26
Belle II,12.0,1.5,0.3831547161967765,0.000607323390292978,6.521793561702906e-22
Belle II,12.0,1.5,0.3831547161967765,0.0005733502520289267,2.83260584034868e-18
Belle II,12.0,1.5,0.3831547161967765,0.0005412775413491831,2.298218169924603e-15
Belle II,12.0,1.5,0.3831547161967765,0.00051099895,4.991590759803855e-13
Belle II,12.0,1.5,0.3831547161967765,0.0004824141165181868,3.8986561929447515e-11
Belle II,12.0,1.5,0.3831547161967765,0.0004554282935728592,1.3937222495654462e-09
Belle II,12.0,1.5,0.3831547161967765,0.00042995203391579595,2.7562857577867483e-08
Belle II,12.0,1.5,0.3831547161967765,0.0004059008938994615,3.466154128307408e-07
Belle II,12.0,1.5,0.3831547161967765,0.00038319515357996517,3.055306502956476e-06
Belle II,12.0,1.5,0.3831547161967765,0.00036175955247722094,2.02133065882292e-05
Belle II,12.0,1.5,0.3831547161967765,0.0003415230401164488,0.0001054635984509
Belle II,12.0,1.5,0.3831547161967765,0.00032241854052416713,0.0004498870882817
Belle II,12.0,1.5,0.3831547161967765,0.0003043827298980737,0.0016095871205933
Belle II,12.0,1.5,0.3831547161967765,0.000287355826713877,0.0049160418378534
Belle II,12.0,1.5,0.3831547161967765,0.0002712813935733687,0.0129805825289201
Belle II,12.0,1.5,0.3831547161967765,0.00025610615013694094,0.0299261276366777
Belle II,12.0,1.5,0.3831547161967765,0.00024177979652049468,0.0607758732919734
Belle II,12.0,1.5,0.3831547161967765,0.00022825484657137046,0.1097072594957866
Belle II,12.0,1.5,0.3831547161967765,0.0002154864704706769,0.1777689649576223
Belle II,12.0,1.5,0.3831547161967765,0.00020343234614030807,0.2615047972931638
Belle II,12.0,1.5,0.3831547161967765,0.00019205251896212055,0.3536702202652953
Belle II,12.0,1.5,0.3831547161967765,0.00018130926934429838,0.4457444090960178
Belle II,12.0,1.5,0.3831547161967765,0.00017116698769593892,0.5306346854364234
Belle II,12.0,1.5,0.3831547161967765,0.0001615920563954499,0.6041365865990911
Belle II,12.0,1.5,0.3831547161967765,0.00015255273836153278,0.6649020775489508
Belle II,12.0,1.5,0.3831547161967765,0.00014401907185740588,0.7135649617022307
Belle II,12.0,1.5,0.3831547161967765,0.0001359627711795879,0.7517554000364469
Belle II,12.0,1.5,0.3831547161967765,0.00012835713290206428,0.7813826568495905
Belle II,12.0,1.5,0.3831547161967765,0.0001211769473650715,0.804241044972078
Belle II,12.0,1.5,0.3831547161967765,0.00011439841511512264,0.8218508130574249
Belle II,12.0,1.5,0.3831547161967765,0.00010799906801930352,0.8354303206733561
Belle II,12.0,1.5,0.3831547161967765,0.00010195769479236668,0.8459266337452329
Belle II,12.0,1.5,0.3831547161967765,9.625427068977445e-05,0.8540642624505516
Belle II,12.0,1.5,0.3831547161967765,9.086989113365092e-05,0.8603934950269772
Belle II,12.0,1.5,0.3831547161967765,8.578670905164095e-05,0.8653314139241127
Belle II,12.0,1.5,0.3831547161967765,8.098787572097772e-05,0.8691934857102378
Belle II,12.0,1.5,0.3831547161967765,7.645748492168166e-05,0.8722138166679692
Belle II,12.0,1.5,0.3831547161967765,7.218052021378058e-05,0.874550334447546
Belle II,12.0,1.5,0.3831547161967765,6.814280516379549e-05,0.8762723451145487
Belle II,12.0,1.5,0.3831547161967765,6.433095635551372e-05,0.8773351134402861
Belle II,12.0,1.5,0.3831547161967765,6.073233902929775e-05,0.8775536907802595
Belle II,12.0,1.5,0.3831547161967765,5.733502520289264e-05,0.876587407892444
Belle II,12.0,1.5,0.3831547161967765,5.412775413491833e-05,0.8739368137891562
Belle II,12.0,1.5,0.3831547161967765,5.1099895e-05,0.8689450503365195
Belle II,12.0,1.5,0.3831547161967765,4.824141165181868e-05,0.8607940634221255
Belle II,12.0,1.5,0.3831547161967765,4.5542829357285924e-05,0.8484936183029579
Belle II,12.0,1.5,0.3831547161967765,4.29952033915796e-05,0.8308734719645965
Belle II,12.0,1.5,0.3831547161967765,4.0590089389946125e-05,0.8066021381408434
Belle II,12.0,1.5,0.3831547161967765,3.8319515357996516e-05,0.7742701703438938
Belle II,12.0,1.5,0.3831547161967765,3.6175955247722094e-05,0.7325879664203069
Belle II,12.0,1.5,0.3831547161967765,3.415230401164488e-05,0.6807305644347157
Belle II,12.0,1.5,0.3831547161967765,3.224185405241671e-05,0.6187880144367094
Belle II,12.0,1.5,0.3831547161967765,3.0438272989807357e-05,0.5481692742344333
Belle II,12.0,1.5,0.3831547161967765,2.8735582671387693e-05,0.4717329603581964
Belle II,12.0,1.5,0.3831547161967765,2.712813935733687e-05,0.3934722885741971
Belle II,12.0,1.5,0.3831547161967765,2.5610615013694096e-05,0.3177844162300138
Belle II,12.0,1.5,0.3831547161967765,2.4177979652049467e-05,0.2485841160450058
Belle II,12.0,1.5,0.3831547161967765,2.2825484657137037e-05,0.1886050757160029
Belle II,12.0,1.5,0.3831547161967765,2.1548647047067694e-05,0.1391125202026125
Belle II,12.0,1.5,0.3831547161967765,2.0343234614030807e-05,0.1000329945658269
Belle II,12.0,1.5,0.3831547161967765,1.9205251896212053e-05,0.0703433689664962
Belle II,12.0,1.5,0.3831547161967765,1.8130926934429838e-05,0.0485229269168368
Belle II,12.0,1.5,0.3831547161967765,1.7116698769593878e-05,0.0329294763253006
Belle II,12.0,1.5,0.3831547161967765,1.6159205639544986e-05,0.0220440545009198
Belle II,12.0,1.5,0.3831547161967765,1.5255273836153279e-05,0.0145910157175979
Belle II,12.0,1.5,0.3831547161967765,1.440190718574058e-05,0.0095685231219299
Belle II,12.0,1.5,0.3831547161967765,1.359627711795879e-05,0.0062274903650052
Belle II,12.0,1.5,0.3831547161967765,1.283571329020642e-05,0.0040281992600739
Belle II,12.0,1.5,0.3831547161967765,1.211769473650715e-05,0.0025926966556005
Belle II,12.0,1.5,0.3831547161967765,1.1439841511512262e-05,0.0016620951724989
Belle II,12.0,1.5,0.3831547161967765,1.0799906801930346e-05,0.0010621011354096
Belle II,12.0,1.5,0.3831547161967765,1.019576947923667e-05,0.0006769537318587
Belle II,12.0,1.5,0.3831547161967765,9.625427068977438e-06,0.0004305850468266
Belle II,12.0,1.5,0.3831547161967765,9.086989113365092e-06,0.000273429667644
Belle II,12.0,1.5,0.3831547161967765,8.578670905164096e-06,0.000173405689848
Belle II,12.0,1.5,0.3831547161967765,8.09878757209777e-06,0.0001098569569224
Belle II,12.0,1.5,0.3831547161967765,7.645748492168167e-06,6.953934559525143e-05
Belle II,12.0,1.5,0.3831547161967765,7.218052021378054e-06,4.398920578610749e-05
Belle II,12.0,1.5,0.3831547161967765,6.814280516379548e-06,2.781204193230825e-05
Belle II,12.0,1.5,0.3831547161967765,6.4330956355513725e-06,1.7576713313180708e-05
Belle II,12.0,1.5,0.3831547161967765,6.073233902929776e-06,1.1104468375175776e-05
Belle II,12.0,1.5,0.3831547161967765,5.7335025202892635e-06,7.013629883820034e-06
Belle II,12.0,1.5,0.3831547161967765,5.412775413491831e-06,4.428906207249589e-06
Belle II,12.0,1.5,0.3831547161967765,5.109989500000001e-06,2.7962593890765504e-06
Belle II,12.0,1.5,0.4792953381484155,0.0051099895,0.0
Belle II,12.0,1.5,0.4792953381484155,0.004824141165181872,0.0
Belle II,12.0,1.5,0.4792953381484155,0.004554282935728595,0.0
Belle II,12.0,1.5,0.4792953381484155,0.004299520339157965,0.0
Belle II,12.0,1.5,0.4792953381484155,0.004059008938994618,0.0
Belle II,12.0,1.5,0.4792953381484155,0.0038319515357996513,0.0
Belle II,12.0,1.5,0.4792953381484155,0.00361759552477221,0.0
Belle II,12.0,1.5,0.4792953381484155,0.0034152304011644875,0.0
Belle II,12.0,1.5,0.4792953381484155,0.0032241854052416736,0.0
Belle II,12.0,1.5,0.4792953381484155,0.0030438272989807406,0.0
Belle II,12.0,1.5,0.4792953381484155,0.0028735582671387708,0.0
Belle II,12.0,1.5,0.4792953381484155,0.002712813935733687,0.0
Belle II,12.0,1.5,0.4792953381484155,0.0025610615013694094,0.0
Belle II,12.0,1.5,0.4792953381484155,0.0024177979652049487,0.0
Belle II,12.0,1.5,0.4792953381484155,0.002282548465713707,0.0
Belle II,12.0,1.5,0.4792953381484155,0.0021548647047067698,0.0
Belle II,12.0,1.5,0.4792953381484155,0.0020343234614030813,0.0
Belle II,12.0,1.5,0.4792953381484155,0.0019205251896212059,0.0
Belle II,12.0,1.5,0.4792953381484155,0.001813092693442985,0.0
Belle II,12.0,1.5,0.4792953381484155,0.0017116698769593897,0.0
Belle II,12.0,1.5,0.4792953381484155,0.001615920563954499,0.0
Belle II,12.0,1.5,0.4792953381484155,0.0015255273836153284,0.0
Belle II,12.0,1.5,0.4792953381484155,0.0014401907185740588,0.0
Belle II,12.0,1.5,0.4792953381484155,0.0013596277117958798,0.0
Belle II,12.0,1.5,0.4792953381484155,0.001283571329020644,0.0
Belle II,12.0,1.5,0.4792953381484155,0.001211769473650715,0.0
Belle II,12.0,1.5,0.4792953381484155,0.001143984151151226,0.0
Belle II,12.0,1.5,0.4792953381484155,0.0010799906801930354,0.0
Belle II,12.0,1.5,0.4792953381484155,0.0010195769479236674,5.684834457102398e-261
Belle II,12.0,1.5,0.4792953381484155,0.0009625427068977439,3.5242962541028958e-208
Belle II,12.0,1.5,0.4792953381484155,0.0009086989113365091,3.0570030339334033e-166
Belle II,12.0,1.5,0.4792953381484155,0.0008578670905164096,6.342601183348048e-133
Belle II,12.0,1.5,0.4792953381484155,0.0008098787572097773,1.8726723608674043e-106
Belle II,12.0,1.5,0.4792953381484155,0.000764574849216817,2.0226553299507217e-85
Belle II,12.0,1.5,0.4792953381484155,0.0007218052021378054,1.0538981794624406e-68
Belle II,12.0,1.5,0.4792953381484155,0.0006814280516379549,2.055237904044835e-55
Belle II,12.0,1.5,0.4792953381484155,0.0006433095635551372,7.641054253016881e-45
Belle II,12.0,1.5,0.4792953381484155,0.000607323390292978,1.976328669216267e-36
Belle II,12.0,1.5,0.4792953381484155,0.0005733502520289267,9.956625682475585e-30
Belle II,12.0,1.5,0.4792953381484155,0.0005412775413491831,2.2149968550468042e-24
Belle II,12.0,1.5,0.4792953381484155,0.00051099895,4.166491946799185e-20
Belle II,12.0,1.5,0.4792953381484155,0.0004824141165181868,1.1082511877225111e-16
Belle II,12.0,1.5,0.4792953381484155,0.0004554282935728592,6.260401886070839e-14
Belle II,12.0,1.5,0.4792953381484155,0.00042995203391579595,1.037373332812162e-11
Belle II,12.0,1.5,0.4792953381484155,0.0004059008938994615,6.527933025921048e-10
Belle II,12.0,1.5,0.4792953381484155,0.00038319515357996517,1.9181593251961817e-08
Belle II,12.0,1.5,0.4792953381484155,0.00036175955247722094,3.102654502141682e-07
Belle II,12.0,1.5,0.4792953381484155,0.0003415230401164488,3.147561278947023e-06
Belle II,12.0,1.5,0.4792953381484155,0.00032241854052416713,2.21997873259384e-05
Belle II,12.0,1.5,0.4792953381484155,0.0003043827298980737,0.0001179038174043
Belle II,12.0,1.5,0.4792953381484155,0.000287355826713877,0.0005000377884678
Belle II,12.0,1.5,0.4792953381484155,0.0002712813935733687,0.0017619879386735
Belle II,12.0,1.5,0.4792953381484155,0.00025610615013694094,0.0052876365879746
Belle II,12.0,1.5,0.4792953381484155,0.00024177979652049468,0.0137210329045865
Belle II,12.0,1.5,0.4792953381484155,0.00022825484657137046,0.0311155603766354
Belle II,12.0,1.5,0.4792953381484155,0.0002154864704706769,0.0622315196266676
Belle II,12.0,1.5,0.4792953381484155,0.00020343234614030807,0.1108089283142841
Belle II,12.0,1.5,0.4792953381484155,0.00019205251896212055,0.1775054791359566
Belle II,12.0,1.5,0.4792953381484155,0.00018130926934429838,0.25883131526259
Belle II,12.0,1.5,0.4792953381484155,0.00017116698769593892,0.347979798230328
Belle II,12.0,1.5,0.4792953381484155,0.0001615920563954499,0.4371183471972693
Belle II,12.0,1.5,0.4792953381484155,0.00015255273836153278,0.5197298734918528
Belle II,12.0,1.5,0.4792953381484155,0.00014401907185740588,0.5918583341965332
Belle II,12.0,1.5,0.4792953381484155,0.0001359627711795879,0.6520996576768293
Belle II,12.0,1.5,0.4792953381484155,0.00012835713290206428,0.7008739863556701
Belle II,12.0,1.5,0.4792953381484155,0.0001211769473650715,0.7395748950282943
Belle II,12.0,1.5,0.4792953381484155,0.00011439841511512264,0.7699204954582536
Belle II,12.0,1.5,0.4792953381484155,0.00010799906801930352,0.7935739016782867
Belle II,12.0,1.5,0.4792953381484155,0.00010195769479236668,0.8119741314010811
Belle II,12.0,1.5,0.4792953381484155,9.625427068977445e-05,0.8262934060622181
Belle II,12.0,1.5,0.4792953381484155,9.086989113365092e-05,0.8374555263778733
Belle II,12.0,1.5,0.4792953381484155,8.578670905164095e-05,0.8461761407669088
Belle II,12.0,1.5,0.4792953381484155,8.098787572097772e-05,0.8530054751279634
Belle II,12.0,1.5,0.4792953381484155,7.645748492168166e-05,0.8583655855773062
Belle II,12.0,1.5,0.4792953381484155,7.218052021378058e-05,0.8625791348933406
Belle II,12.0,1.5,0.4792953381484155,6.814280516379549e-05,0.865886913198385
Belle II,12.0,1.5,0.4792953381484155,6.433095635551372e-05,0.868449954716877
Belle II,12.0,1.5,0.4792953381484155,6.073233902929775e-05,0.8703345135834465
Belle II,12.0,1.5,0.4792953381484155,5.733502520289264e-05,0.8714863545298849
Belle II,12.0,1.5,0.4792953381484155,5.412775413491833e-05,0.8717080491481198
Belle II,12.0,1.5,0.4792953381484155,5.1099895e-05,0.8706503390014899
Belle II,12.0,1.5,0.4792953381484155,4.824141165181868e-05,0.8678168790230754
Belle II,12.0,1.5,0.4792953381484155,4.5542829357285924e-05,0.8625715578512574
Belle II,12.0,1.5,0.4792953381484155,4.29952033915796e-05,0.8541376293360807
Belle II,12.0,1.5,0.4792953381484155,4.0590089389946125e-05,0.8415868871935962
Belle II,12.0,1.5,0.4792953381484155,3.8319515357996516e-05,0.8238311975556546
Belle II,12.0,1.5,0.4792953381484155,3.6175955247722094e-05,0.7996451539488254
Belle II,12.0,1.5,0.4792953381484155,3.415230401164488e-05,0.7677577330682946
Belle II,12.0,1.5,0.4792953381484155,3.224185405241671e-05,0.7270426545227093
Belle II,12.0,1.5,0.4792953381484155,3.0438272989807357e-05,0.6768135402619387
Belle II,12.0,1.5,0.4792953381484155,2.8735582671387693e-05,0.6171874837670802
Belle II,12.0,1.5,0.4792953381484155,2.712813935733687e-05,0.5494109204226294
Belle II,12.0,1.5,0.4792953381484155,2.5610615013694096e-05,0.4759796511968924
Belle II,12.0,1.5,0.4792953381484155,2.4177979652049467e-05,0.4004101880526263
Belle II,12.0,1.5,0.4792953381484155,2.2825484657137037e-05,0.3266643463736718
Belle II,12.0,1.5,0.4792953381484155,2.1548647047067694e-05,0.2584097368701871
Belle II,12.0,1.5,0.4792953381484155,2.0343234614030807e-05,0.1983836003601085
Belle II,12.0,1.5,0.4792953381484155,1.9205251896212053e-05,0.1480622007507
Belle II,12.0,1.5,0.4792953381484155,1.8130926934429838e-05,0.1076826315899266
Belle II,12.0,1.5,0.4792953381484155,1.7116698769593878e-05,0.0765230632165413
Belle II,12.0,1.5,0.4792953381484155,1.6159205639544986e-05,0.0532878432959024
Belle II,12.0,1.5,0.4792953381484155,1.5255273836153279e-05,0.0364652634582091
Belle II,12.0,1.5,0.4792953381484155,1.440190718574058e-05,0.0245866111956157
Belle II,12.0,1.5,0.4792953381484155,1.359627711795879e-05,0.0163731069660028
Belle II,12.0,1.5,0.4792953381484155,1.283571329020642e-05,0.0107918990172979
Belle II,12.0,1.5,0.4792953381484155,1.211769473650715e-05,0.0070533197778702
Belle II,12.0,1.5,0.4792953381484155,1.1439841511512262e-05,0.0045781694683575
Belle II,12.0,1.5,0.4792953381484155,1.0799906801930346e-05,0.0029549913110361
Belle II,12.0,1.5,0.4792953381484155,1.019576947923667e-05,0.0018986848183918
Belle II,12.0,1.5,0.4792953381484155,9.625427068977438e-06,0.0012155266013704
Belle II,12.0,1.5,0.4792953381484155,9.086989113365092e-06,0.0007758947458154
Belle II,12.0,1.5,0.4792953381484155,8.578670905164096e-06,0.0004941066738315
Belle II,12.0,1.5,0.4792953381484155,8.09878757209777e-06,0.0003140669915812
Belle II,12.0,1.5,0.4792953381484155,7.645748492168167e-06,0.000199329583035
Belle II,12.0,1.5,0.4792953381484155,7.218052021378054e-06,0.000126357463497
Belle II,12.0,1.5,0.4792953381484155,6.814280516379548e-06,8.002307830334032e-05
Belle II,12.0,1.5,0.4792953381484155,6.4330956355513725e-06,5.064064097085678e-05
Belle II,12.0,1.5,0.4792953381484155,6.073233902929776e-06,3.2027282003153695e-05
Belle II,12.0,1.5,0.4792953381484155,5.7335025202892635e-06,2.0245646509802955e-05
Belle II,12.0,1.5,0.4792953381484155,5.412775413491831e-06,1.2793126863341692e-05
Belle II,12.0,1.5,0.4792953381484155,5.109989500000001e-06,8.081451121097795e-06
Belle II,12.0,1.5,0.599559424587181,0.0051099895,0.0
Belle II,12.0,1.5,0.599559424587181,0.004824141165181872,0.0
Belle II,12.0,1.5,0.599559424587181,0.004554282935728595,0.0
Belle II,12.0,1.5,0.599559424587181,0.004299520339157965,0.0
Belle II,12.0,1.5,0.599559424587181,0.004059008938994618,0.0
Belle II,12.0,1.5,0.599559424587181,0.0038319515357996513,0.0
Belle II,12.0,1.5,0.599559424587181,0.00361759552477221,0.0
Belle II,12.0,1.5,0.599559424587181,0.0034152304011644875,0.0
Belle II,12.0,1.5,0.599559424587181,0.0032241854052416736,0.0
Belle II,12.0,1.5,0.599559424587181,0.0030438272989807406,0.0
Belle II,12.0,1.5,0.599559424587181,0.0028735582671387708,0.0
Belle II,12.0,1.5,0.599559424587181,0.002712813935733687,0.0
Belle II,12.0,1.5,0.599559424587181,0.0025610615013694094,0.0
Belle II,12.0,1.5,0.599559424587181,0.0024177979652049487,0.0
Belle II,12.0,1.5,0.599559424587181,0.002282548465713707,0.0
Belle II,12.0,1.5,0.599559424587181,0.0021548647047067698,0.0
Belle II,12.0,1.5,0.599559424587181,0.0020343234614030813,0.0
Belle II,12.0,1.5,0.599559424587181,0.0019205251896212059,0.0
Belle II,12.0,1.5,0.599559424587181,0.001813092693442985,0.0
Belle II,12.0,1.5,0.599559424587181,0.0017116698769593897,0.0
Belle II,12.0,1.5,0.599559424587181,0.001615920563954499,0.0
Belle II,12.0,1.5,0.599559424587181,0.0015255273836153284,0.0
Belle II,12.0,1.5,0.599559424587181,0.0014401907185740588,0.0
Belle II,12.0,1.5,0.599559424587181,0.0013596277117958798,0.0
Belle II,12.0,1.5,0.599559424587181,0.001283571329020644,0.0
Belle II,12.0,1.5,0.599559424587181,0.001211769473650715,0.0
Belle II,12.0,1.5,0.599559424587181,0.001143984151151226,0.0
Belle II,12.0,1.5,0.599559424587181,0.0010799906801930354,0.0
Belle II,12.0,1.5,0.599559424587181,0.0010195769479236674,0.0
Belle II,12.0,1.5,0.599559424587181,0.0009625427068977439,5.0662719512054946e-275
Belle II,12.0,1.5,0.599559424587181,0.0009086989113365091,1.9806264975561932e-219
Belle II,12.0,1.5,0.599559424587181,0.0008578670905164096,2.8522826017152697e-175
Belle II,12.0,1.5,0.599559424587181,0.0008098787572097773,3.40008481467582e-140
Belle II,12.0,1.5,0.599559424587181,0.000764574849216817,2.476461438165915e-112
Belle II,12.0,1.5,0.599559424587181,0.0007218052021378054,3.362583264545288e-90
Belle II,12.0,1.5,0.599559424587181,0.0006814280516379549,1.2891118109241898e-72
Belle II,12.0,1.5,0.599559424587181,0.0006433095635551372,1.2128809187664714e-58
Belle II,12.0,1.5,0.599559424587181,0.000607323390292978,1.565771855568644e-47
Belle II,12.0,1.5,0.599559424587181,0.0005733502520289267,1.0898457311912413e-38
Belle II,12.0,1.5,0.599559424587181,0.0005412775413491831,1.2108164166260715e-31
Belle II,12.0,1.5,0.599559424587181,0.00051099895,5.062616760170117e-26
Belle II,12.0,1.5,0.599559424587181,0.0004824141165181868,1.5669137320188997e-21
Belle II,12.0,1.5,0.599559424587181,0.0004554282935728592,6.127865673490314e-18
Belle II,12.0,1.5,0.599559424587181,0.00042995203391579595,4.635823202925405e-15
Belle II,12.0,1.5,0.599559424587181,0.0004059008938994615,9.563683568315192e-13
Belle II,12.0,1.5,0.599559424587181,0.00038319515357996517,7.125253999733942e-11
Belle II,12.0,1.5,0.599559424587181,0.00036175955247722094,2.417481975154171e-09
Belle II,12.0,1.5,0.599559424587181,0.0003415230401164488,4.5096037194107464e-08
Belle II,12.0,1.5,0.599559424587181,0.00032241854052416713,5.34289273644707e-07
Belle II,12.0,1.5,0.599559424587181,0.0003043827298980737,4.45129007347534e-06
Belle II,12.0,1.5,0.599559424587181,0.000287355826713877,2.7941943913876283e-05
Belle II,12.0,1.5,0.599559424587181,0.0002712813935733687,0.0001386917547553
Belle II,12.0,1.5,0.599559424587181,0.00025610615013694094,0.0005637179308029
Belle II,12.0,1.5,0.599559424587181,0.00024177979652049468,0.0019243849106622
Belle II,12.0,1.5,0.599559424587181,0.00022825484657137046,0.0056188039001864
Belle II,12.0,1.5,0.599559424587181,0.0002154864704706769,0.0142216206303479
Belle II,12.0,1.5,0.599559424587181,0.00020343234614030807,0.0315398924138041
Belle II,12.0,1.5,0.599559424587181,0.00019205251896212055,0.0618812252873535
Belle II,12.0,1.5,0.599559424587181,0.00018130926934429838,0.1084648079753236
Belle II,12.0,1.5,0.599559424587181,0.00017116698769593892,0.1716665786069228
Belle II,12.0,1.5,0.599559424587181,0.0001615920563954499,0.2482357501298453
Belle II,12.0,1.5,0.599559424587181,0.00015255273836153278,0.3321105850006739
Belle II,12.0,1.5,0.599559424587181,0.00014401907185740588,0.4163592430162736
Belle II,12.0,1.5,0.599559424587181,0.0001359627711795879,0.4951159184575083
Belle II,12.0,1.5,0.599559424587181,0.00012835713290206428,0.5646516720486188
Belle II,12.0,1.5,0.599559424587181,0.0001211769473650715,0.6234458619633928
Belle II,12.0,1.5,0.599559424587181,0.00011439841511512264,0.6716384430469755
Belle II,12.0,1.5,0.599559424587181,0.00010799906801930352,0.7103250465453648
Belle II,12.0,1.5,0.599559424587181,0.00010195769479236668,0.7409808516721651
Belle II,12.0,1.5,0.599559424587181,9.625427068977445e-05,0.765098691741208
Belle II,12.0,1.5,0.599559424587181,9.086989113365092e-05,0.7840105705525979
Belle II,12.0,1.5,0.599559424587181,8.578670905164095e-05,0.7988277620017795
Belle II,12.0,1.5,0.599559424587181,8.098787572097772e-05,0.8104432841012149
Belle II,12.0,1.5,0.599559424587181,7.645748492168166e-05,0.8195603373579674
Belle II,12.0,1.5,0.599559424587181,7.218052021378058e-05,0.8267271445646196
Belle II,12.0,1.5,0.599559424587181,6.814280516379549e-05,0.8323692510540456
Belle II,12.0,1.5,0.599559424587181,6.433095635551372e-05,0.8368152464068913
Belle II,12.0,1.5,0.599559424587181,6.073233902929775e-05,0.8403121130808733
Belle II,12.0,1.5,0.599559424587181,5.733502520289264e-05,0.8430249067721621
Belle II,12.0,1.5,0.599559424587181,5.412775413491833e-05,0.8450181704487262
Belle II,12.0,1.5,0.599559424587181,5.1099895e-05,0.8462260214466333
Belle II,12.0,1.5,0.599559424587181,4.824141165181868e-05,0.8464265211371201
Belle II,12.0,1.5,0.599559424587181,4.5542829357285924e-05,0.8452320997037354
Belle II,12.0,1.5,0.599559424587181,4.29952033915796e-05,0.8420923507377652
Belle II,12.0,1.5,0.599559424587181,4.0590089389946125e-05,0.8362963961326759
Belle II,12.0,1.5,0.599559424587181,3.8319515357996516e-05,0.8269718058772978
Belle II,12.0,1.5,0.599559424587181,3.6175955247722094e-05,0.8130925684658203
Belle II,12.0,1.5,0.599559424587181,3.415230401164488e-05,0.7935118083194797
Belle II,12.0,1.5,0.599559424587181,3.224185405241671e-05,0.767032352799631
Belle II,12.0,1.5,0.599559424587181,3.0438272989807357e-05,0.7325343869834569
Belle II,12.0,1.5,0.599559424587181,2.8735582671387693e-05,0.6891837405319462
Belle II,12.0,1.5,0.599559424587181,2.712813935733687e-05,0.6367199071081728
Belle II,12.0,1.5,0.599559424587181,2.5610615013694096e-05,0.5757645105917605
Belle II,12.0,1.5,0.599559424587181,2.4177979652049467e-05,0.5080289669755041
Belle II,12.0,1.5,0.599559424587181,2.2825484657137037e-05,0.4362827046868465
Belle II,12.0,1.5,0.599559424587181,2.1548647047067694e-05,0.3640104132890677
Belle II,12.0,1.5,0.599559424587181,2.0343234614030807e-05,0.2948260291403051
Belle II,12.0,1.5,0.599559424587181,1.9205251896212053e-05,0.2318370575510436
Belle II,12.0,1.5,0.599559424587181,1.8130926934429838e-05,0.1771747016646913
Belle II,12.0,1.5,0.599559424587181,1.7116698769593878e-05,0.1318146346559134
Belle II,12.0,1.5,0.599559424587181,1.6159205639544986e-05,0.0956811145678639
Belle II,12.0,1.5,0.599559424587181,1.5255273836153279e-05,0.0679321565067291
Belle II,12.0,1.5,0.599559424587181,1.440190718574058e-05,0.0472984784802643
Belle II,12.0,1.5,0.599559424587181,1.359627711795879e-05,0.032379097027036
Belle II,12.0,1.5,0.599559424587181,1.283571329020642e-05,0.0218470377897018
Belle II,12.0,1.5,0.599559424587181,1.211769473650715e-05,0.0145615167832907
Belle II,12.0,1.5,0.599559424587181,1.1439841511512262e-05,0.0096067906916664
Belle II,12.0,1.5,0.599559424587181,1.0799906801930346e-05,0.0062844785426253
Belle II,12.0,1.5,0.599559424587181,1.019576947923667e-05,0.0040825667445747
Belle II,12.0,1.5,0.599559424587181,9.625427068977438e-06,0.0026370837250226
Belle II,12.0,1.5,0.599559424587181,9.086989113365092e-06,0.0016955242616035
Belle II,12.0,1.5,0.599559424587181,8.578670905164096e-06,0.0010860678093479
Belle II,12.0,1.5,0.599559424587181,8.09878757209777e-06,0.0006935818357339
Belle II,12.0,1.5,0.599559424587181,7.645748492168167e-06,0.0004418587251138
Belle II,12.0,1.5,0.599559424587181,7.218052021378054e-06,0.0002809460150229
Belle II,12.0,1.5,0.599559424587181,6.814280516379548e-06,0.0001783548003261
Belle II,12.0,1.5,0.599559424587181,6.4330956355513725e-06,0.0001130850446432
Belle II,12.0,1.5,0.599559424587181,6.073233902929776e-06,7.16297129877058e-05
Belle II,12.0,1.5,0.599559424587181,5.7335025202892635e-06,4.533529607539043e-05
Belle II,12.0,1.5,0.599559424587181,5.412775413491831e-06,2.867510049882173e-05
Belle II,12.0,1.5,0.599559424587181,5.109989500000001e-06,1.8128198221564935e-05
Belle II,12.0,1.5,0.75,0.0051099895,0.0
Belle II,12.0,1.5,0.75,0.004824141165181872,0.0
Belle II,12.0,1.5,0.75,0.004554282935728595,0.0
Belle II,12.0,1.5,0.75,0.004299520339157965,0.0
Belle II,12.0,1.5,0.75,0.004059008938994618,0.0
Belle II,12.0,1.5,0.75,0.0038319515357996513,0.0
Belle II,12.0,1.5,0.75,0.00361759552477221,0.0
Belle II,12.0,1.5,0.75,0.0034152304011644875,0.0
Belle II,12.0,1.5,0.75,0.0032241854052416736,0.0
Belle II,12.0,1.5,0.75,0.0030438272989807406,0.0
Belle II,12.0,1.5,0.75,0.0028735582671387708,0.0
Belle II,12.0,1.5,0.75,0.002712813935733687,0.0
Belle II,12.0,1.5,0.75,0.0025610615013694094,0.0
Belle II,12.0,1.5,0.75,0.0024177979652049487,0.0
Belle II,12.0,1.5,0.75,0.002282548465713707,0.0
Belle II,12.0,1.5,0.75,0.0021548647047067698,0.0
Belle II,12.0,1.5,0.75,0.0020343234614030813,0.0
Belle II,12.0,1.5,0.75,0.0019205251896212059,0.0
Belle II,12.0,1.5,0.75,0.001813092693442985,0.0
Belle II,12.0,1.5,0.75,0.0017116698769593897,0.0
Belle II,12.0,1.5,0.75,0.001615920563954499,0.0
Belle II,12.0,1.5,0.75,0.0015255273836153284,0.0
Belle II,12.0,1.5,0.75,0.0014401907185740588,0.0
Belle II,12.0,1.5,0.75,0.0013596277117958798,0.0
Belle II,12.0,1.5,0.75,0.001283571329020644,0.0
Belle II,12.0,1.5,0.75,0.001211769473650715,0.0
Belle II,12.0,1.5,0.75,0.001143984151151226,0.0
Belle II,12.0,1.5,0.75,0.0010799906801930354,0.0
Belle II,12.0,1.5,0.75,0.0010195769479236674,0.0
Belle II,12.0,1.5,0.75,0.0009625427068977439,0.0
Belle II,12.0,1.5,0.75,0.0009086989113365091,0.0
Belle II,12.0,1.5,0.75,0.0008578670905164096,1.595061185805681e-278
Belle II,12.0,1.5,0.75,0.0008098787572097773,3.2860434860777453e-222
Belle II,12.0,1.5,0.75,0.000764574849216817,1.782955483704174e-177
Belle II,12.0,1.5,0.75,0.0007218052021378054,6.1666351308059854e-142
Belle II,12.0,1.5,0.75,0.0006814280516379549,1.0641419806954336e-113
Belle II,12.0,1.5,0.75,0.0006433095635551372,2.920636229998463e-91
Belle II,12.0,1.5,0.75,0.000607323390292978,1.9910234836126708e-73
Belle II,12.0,1.5,0.75,0.0005733502520289267,2.991821512851372e-59
Belle II,12.0,1.5,0.75,0.0005412775413491831,5.620821939962631e-48
Belle II,12.0,1.5,0.75,0.00051099895,5.2455171502772896e-39
Belle II,12.0,1.5,0.75,0.0004824141165181868,7.270947753375404e-32
Belle II,12.0,1.5,0.75,0.0004554282935728592,3.5714183398818504e-26
Belle II,12.0,1.5,0.75,0.00042995203391579595,1.241898497017591e-21
Belle II,12.0,1.5,0.75,0.0004059008938994615,5.31384150600069e-18
Belle II,12.0,1.5,0.75,0.00038319515357996517,4.353647441832336e-15
Belle II,12.0,1.5,0.75,0.00036175955247722094,9.721317423267932e-13
Belle II,12.0,1.5,0.75,0.0003415230401164488,7.830861684975819e-11
Belle II,12.0,1.5,0.75,0.00032241854052416713,2.83799808149229e-09
Belle II,12.0,1.5,0.75,0.0003043827298980737,5.4944857750835744e-08
Belle II,12.0,1.5,0.75,0.000287355826713877,6.486221853304647e-07
Belle II,12.0,1.5,0.75,0.0002712813935733687,5.169761990175815e-06
Belle II,12.0,1.5,0.75,0.00025610615013694094,3.012440723730958e-05
Belle II,12.0,1.5,0.75,0.00024177979652049468,0.00013660564029
Belle II,12.0,1.5,0.75,0.00022825484657137046,0.0005055698243824
Belle II,12.0,1.5,0.75,0.0002154864704706769,0.001579554258387
Belle II,12.0,1.5,0.75,0.00020343234614030807,0.004260539720654
Belle II,12.0,1.5,0.75,0.00019205251896212055,0.0100694748579061
Belle II,12.0,1.5,0.75,0.00018130926934429838,0.0210831738933385
Belle II,12.0,1.5,0.75,0.00017116698769593892,0.0394946161606357
Belle II,12.0,1.5,0.75,0.0001615920563954499,0.0668686575651362
Belle II,12.0,1.5,0.75,0.00015255273836153278,0.1034425966881265
Belle II,12.0,1.5,0.75,0.00014401907185740588,0.1478718916591694
Belle II,12.0,1.5,0.75,0.0001359627711795879,0.1975604968882319
Belle II,12.0,1.5,0.75,0.00012835713290206428,0.2493697111236717
Belle II,12.0,1.5,0.75,0.0001211769473650715,0.3003455874263867
Belle II,12.0,1.5,0.75,0.00011439841511512264,0.3481993900144967
Belle II,12.0,1.5,0.75,0.00010799906801930352,0.3914743729973478
Belle II,12.0,1.5,0.75,0.00010195769479236668,0.4294782775653197
Belle II,12.0,1.5,0.75,9.625427068977445e-05,0.4621026448160508
Belle II,12.0,1.5,0.75,9.086989113365092e-05,0.4896228240650974
Belle II,12.0,1.5,0.75,8.578670905164095e-05,0.5125281750132995
Belle II,12.0,1.5,0.75,8.098787572097772e-05,0.5313982649653033
Belle II,12.0,1.5,0.75,7.645748492168166e-05,0.5468226615599916
Belle II,12.0,1.5,0.75,7.218052021378058e-05,0.559354833287985
Belle II,12.0,1.5,0.75,6.814280516379549e-05,0.5694896816499202
Belle II,12.0,1.5,0.75,6.433095635551372e-05,0.5776559025680398
Belle II,12.0,1.5,0.75,6.073233902929775e-05,0.5842164935718319
Belle II,12.0,1.5,0.75,5.733502520289264e-05,0.5894712239725057
Belle II,12.0,1.5,0.75,5.412775413491833e-05,0.5936519073331806
Belle II,12.0,1.5,0.75,5.1099895e-05,0.5968978276994492
Belle II,12.0,1.5,0.75,4.824141165181868e-05,0.599205357936449
Belle II,12.0,1.5,0.75,4.5542829357285924e-05,0.6003670091682727
Belle II,12.0,1.5,0.75,4.29952033915796e-05,0.5999329711651604
Belle II,12.0,1.5,0.75,4.0590089389946125e-05,0.5972201877669344
Belle II,12.0,1.5,0.75,3.8319515357996516e-05,0.5913661156931099
Belle II,12.0,1.5,0.75,3.6175955247722094e-05,0.5814062653663247
Belle II,12.0,1.5,0.75,3.415230401164488e-05,0.5663623209627177
Belle II,12.0,1.5,0.75,3.224185405241671e-05,0.5453467777450604
Belle II,12.0,1.5,0.75,3.0438272989807357e-05,0.517697926535119
Belle II,12.0,1.5,0.75,2.8735582671387693e-05,0.4831481507250566
Belle II,12.0,1.5,0.75,2.712813935733687e-05,0.44200332068152
Belle II,12.0,1.5,0.75,2.5610615013694096e-05,0.3952778152287981
Belle II,12.0,1.5,0.75,2.4177979652049467e-05,0.3447078831173558
Belle II,12.0,1.5,0.75,2.2825484657137037e-05,0.2925880093980917
Belle II,12.0,1.5,0.75,2.1548647047067694e-05,0.2414439507464379
Belle II,12.0,1.5,0.75,2.0343234614030807e-05,0.1936305846984679
Belle II,12.0,1.5,0.75,1.9205251896212053e-05,0.1509771169763583
Belle II,12.0,1.5,0.75,1.8130926934429838e-05,0.1145797328812968
Belle II,12.0,1.5,0.75,1.7116698769593878e-05,0.0847776584609618
Belle II,12.0,1.5,0.75,1.6159205639544986e-05,0.0612800333531036
Belle II,12.0,1.5,0.75,1.5255273836153279e-05,0.0433722154267973
Belle II,12.0,1.5,0.75,1.440190718574058e-05,0.0301297679260648
Belle II,12.0,1.5,0.75,1.359627711795879e-05,0.0205922604805076
Belle II,12.0,1.5,0.75,1.283571329020642e-05,0.0138779583614639
Belle II,12.0,1.5,0.75,1.211769473650715e-05,0.0092422606400779
Belle II,12.0,1.5,0.75,1.1439841511512262e-05,0.0060938320343817
Belle II,12.0,1.5,0.75,1.0799906801930346e-05,0.0039846798120243
Belle II,12.0,1.5,0.75,1.019576947923667e-05,0.0025877346592439
Belle II,12.0,1.5,0.75,9.625427068977438e-06,0.0016711222921959
Belle II,12.0,1.5,0.75,9.086989113365092e-06,0.0010742656980308
Belle II,12.0,1.5,0.75,8.578670905164096e-06,0.0006880287250701
Belle II,12.0,1.5,0.75,8.09878757209777e-06,0.0004393422048498
Belle II,12.0,1.5,0.75,7.645748492168167e-06,0.0002798687597413
Belle II,12.0,1.5,0.75,7.218052021378054e-06,0.0001779374349307
Belle II,12.0,1.5,0.75,6.814280516379548e-06,0.0001129558092154
Belle II,12.0,1.5,0.75,6.4330956355513725e-06,7.161644551940212e-05
Belle II,12.0,1.5,0.75,6.073233902929776e-06,4.5361572383940214e-05
Belle II,12.0,1.5,0.75,5.7335025202892635e-06,2.870921736958934e-05
Belle II,12.0,1.5,0.75,5.412775413491831e-06,1.815858353103724e-05
Belle II,12.0,1.5,0.75,5.109989500000001e-06,1.1479565235417072e-05
EIC Ee=10 GeV,12.0,1.5,0.1,0.0051099895,0.0
EIC Ee=10 GeV,12.0,1.5,0.1,0.004824141165181872,0.0
EIC Ee=10 GeV,12.0,1.5,0.1,0.004554282935728595,0.0
EIC Ee=10 GeV,12.0,1.5,0.1,0.004299520339157965,3.153409926997737e-272
EIC Ee=10 GeV,12.0,1.5,0.1,0.004059008938994618,9.384372775286217e-220
EIC Ee=10 GeV,12.0,1.5,0.1,0.0038319515357996513,9.00353837628393e-178
EIC Ee=10 GeV,12.0,1.5,0.1,0.00361759552477221,3.886261718287767e-144
EIC Ee=10 GeV,12.0,1.5,0.1,0.0034152304011644875,2.471376543301717e-117
EIC Ee=10 GeV,12.0,1.5,0.1,0.0032241854052416736,5.0303076123955645e-96
EIC Ee=10 GeV,12.0,1.5,0.1,0.0030438272989807406,4.290353194754072e-79
EIC Ee=10 GeV,12.0,1.5,0.1,0.0028735582671387708,1.2126960333373678e-65
EIC Ee=10 GeV,12.0,1.5,0.1,0.002712813935733687,5.916876761027579e-55
EIC Ee=10 GeV,12.0,1.5,0.1,0.0025610615013694094,1.8606272244839438e-46
EIC Ee=10 GeV,12.0,1.5,0.1,0.0024177979652049487,1.0822413681609622e-39
EIC Ee=10 GeV,12.0,1.5,0.1,0.002282548465713707,2.720162143268035e-34
EIC Ee=10 GeV,12.0,1.5,0.1,0.0021548647047067698,5.9552767556168215e-30
EIC Ee=10 GeV,12.0,1.5,0.1,0.0020343234614030813,2.1126962226681282e-26
EIC Ee=10 GeV,12.0,1.5,0.1,0.0019205251896212059,2.213248832786111e-23
EIC Ee=10 GeV,12.0,1.5,0.1,0.001813092693442985,3.252518879528734e-20
EIC Ee=10 GeV,12.0,1.5,0.1,0.0017116698769593897,6.535942358016443e-17
EIC Ee=10 GeV,12.0,1.5,0.1,0.001615920563954499,3.569269770449585e-14
EIC Ee=10 GeV,12.0,1.5,0.1,0.0015255273836153284,5.846570030277523e-12
EIC Ee=10 GeV,12.0,1.5,0.1,0.0014401907185740588,3.779281121666417e-10
EIC Ee=10 GeV,12.0,1.5,0.1,0.0013596277117958798,1.2261536515214444e-08
EIC Ee=10 GeV,12.0,1.5,0.1,0.001283571329020644,2.3503149128341195e-07
EIC Ee=10 GeV,12.0,1.5,0.1,0.001211769473650715,2.896525983462337e-06
EIC Ee=10 GeV,12.0,1.5,0.1,0.001143984151151226,2.4214333045674574e-05
EIC Ee=10 GeV,12.0,1.5,0.1,0.0010799906801930354,0.0001451698902099
EIC Ee=10 GeV,12.0,1.5,0.1,0.0010195769479236674,0.0006620192359656
EIC Ee=10 GeV,12.0,1.5,0.1,0.0009625427068977439,0.0024226086438363
EIC Ee=10 GeV,12.0,1.5,0.1,0.0009086989113365091,0.0074133116174891
EIC Ee=10 GeV,12.0,1.5,0.1,0.0008578670905164096,0.0194792790870828
EIC Ee=10 GeV,12.0,1.5,0.1,0.0008098787572097773,0.0445895282864439
EIC Ee=10 GeV,12.0,1.5,0.1,0.000764574849216817,0.0896295289835643
EIC Ee=10 GeV,12.0,1.5,0.1,0.0007218052021378054,0.1592781208985784
EIC Ee=10 GeV,12.0,1.5,0.1,0.0006814280516379549,0.2524188408139619
EIC Ee=10 GeV,12.0,1.5,0.1,0.0006433095635551372,0.36098750650744
EIC Ee=10 GeV,12.0,1.5,0.1,0.000607323390292978,0.4728005319673528
EIC Ee=10 GeV,12.0,1.5,0.1,0.0005733502520289267,0.5764841155849294
EIC Ee=10 GeV,12.0,1.5,0.1,0.0005412775413491831,0.6650155447211249
EIC Ee=10 GeV,12.0,1.5,0.1,0.00051099895,0.7362492169952951
EIC Ee=10 GeV,12.0,1.5,0.1,0.0004824141165181868,0.7913996225199791
EIC Ee=10 GeV,12.0,1.5,0.1,0.0004554282935728592,0.8331813316344584
EIC Ee=10 GeV,12.0,1.5,0.1,0.00042995203391579595,0.8645346348425987
EIC Ee=10 GeV,12.0,1.5,0.1,0.0004059008938994615,0.8880268950248977
EIC Ee=10 GeV,12.0,1.5,0.1,0.00038319515357996517,0.905687241088388
EIC Ee=10 GeV,12.0,1.5,0.1,0.00036175955247722094,0.9190409665803324
EIC Ee=10 GeV,12.0,1.5,0.1,0.0003415230401164488,0.9292073181434364
EIC Ee=10 GeV,12.0,1.5,0.1,0.00032241854052416713,0.937000214168538
EIC Ee=10 GeV,12.0,1.5,0.1,0.0003043827298980737,0.9430116213655396
EIC Ee=10 GeV,12.0,1.5,0.1,0.000287355826713877,0.9476745202657888
EIC Ee=10 GeV,12.0,1.5,0.1,0.0002712813935733687,0.9513083623942862
EIC Ee=10 GeV,12.0,1.5,0.1,0.00025610615013694094,0.9541511879448594
EIC Ee=10 GeV,12.0,1.5,0.1,0.00024177979652049468,0.9563821497008332
EIC Ee=10 GeV,12.0,1.5,0.1,0.00022825484657137046,0.9581373361209312
EIC Ee=10 GeV,12.0,1.5,0.1,0.0002154864704706769,0.9595209729205718
EIC Ee=10 GeV,12.0,1.5,0.1,0.00020343234614030807,0.960613442566342
EIC Ee=10 GeV,12.0,1.5,0.1,0.00019205251896212055,0.9614771000077766
EIC Ee=10 GeV,12.0,1.5,0.1,0.00018130926934429838,0.9621605433937972
EIC Ee=10 GeV,12.0,1.5,0.1,0.00017116698769593892,0.96270176081545
EIC Ee=10 GeV,12.0,1.5,0.1,0.0001615920563954499,0.963130297406542
EIC Ee=10 GeV,12.0,1.5,0.1,0.00015255273836153278,0.963468027772973
EIC Ee=10 GeV,12.0,1.5,0.1,0.00014401907185740588,0.963726900418261
EIC Ee=10 GeV,12.0,1.5,0.1,0.0001359627711795879,0.963899632855053
EIC Ee=10 GeV,12.0,1.5,0.1,0.00012835713290206428,0.9639356753622348
EIC Ee=10 GeV,12.0,1.5,0.1,0.0001211769473650715,0.9636957496593566
EIC Ee=10 GeV,12.0,1.5,0.1,0.00011439841511512264,0.9628987716237988
EIC Ee=10 GeV,12.0,1.5,0.1,0.00010799906801930352,0.9611045290037664
EIC Ee=10 GeV,12.0,1.5,0.1,0.00010195769479236668,0.9577608874098056
EIC Ee=10 GeV,12.0,1.5,0.1,9.625427068977445e-05,0.9522800132858326
EIC Ee=10 GeV,12.0,1.5,0.1,9.086989113365092e-05,0.9440773088961149
EIC Ee=10 GeV,12.0,1.5,0.1,8.578670905164095e-05,0.9325485689616592
EIC Ee=10 GeV,12.0,1.5,0.1,8.098787572097772e-05,0.917002833381838
EIC Ee=10 GeV,12.0,1.5,0.1,7.645748492168166e-05,0.8965588918380885
EIC Ee=10 GeV,12.0,1.5,0.1,7.218052021378058e-05,0.8700067049564296
EIC Ee=10 GeV,12.0,1.5,0.1,6.814280516379549e-05,0.8357076727170867
EIC Ee=10 GeV,12.0,1.5,0.1,6.433095635551372e-05,0.7917191852490502
EIC Ee=10 GeV,12.0,1.5,0.1,6.073233902929775e-05,0.7363078704396118
EIC Ee=10 GeV,12.0,1.5,0.1,5.733502520289264e-05,0.6688006851209952
EIC Ee=10 GeV,12.0,1.5,0.1,5.412775413491833e-05,0.5904372173939856
EIC Ee=10 GeV,12.0,1.5,0.1,5.1099895e-05,0.5047091029611684
EIC Ee=10 GeV,12.0,1.5,0.1,4.824141165181868e-05,0.4168293940755039
EIC Ee=10 GeV,12.0,1.5,0.1,4.5542829357285924e-05,0.3324826779048976
EIC Ee=10 GeV,12.0,1.5,0.1,4.29952033915796e-05,0.2564568891994199
EIC Ee=10 GeV,12.0,1.5,0.1,4.0590089389946125e-05,0.1917571402793075
EIC Ee=10 GeV,12.0,1.5,0.1,3.8319515357996516e-05,0.1394279863045442
EIC Ee=10 GeV,12.0,1.5,0.1,3.6175955247722094e-05,0.0989264976870183
EIC Ee=10 GeV,12.0,1.5,0.1,3.415230401164488e-05,0.0687293973510974
EIC Ee=10 GeV,12.0,1.5,0.1,3.224185405241671e-05,0.0469088695063649
EIC Ee=10 GeV,12.0,1.5,0.1,3.0438272989807357e-05,0.0315448475059158
EIC Ee=10 GeV,12.0,1.5,0.1,2.8735582671387693e-05,0.0209548083675308
EIC Ee=10 GeV,12.0,1.5,0.1,2.712813935733687e-05,0.0137810264321373
EIC Ee=10 GeV,12.0,1.5,0.1,2.5610615013694096e-05,0.0089894262319386
EIC Ee=10 GeV,12.0,1.5,0.1,2.4177979652049467e-05,0.0058251737735482
EIC Ee=10 GeV,12.0,1.5,0.1,2.2825484657137037e-05,0.0037546336855758
EIC Ee=10 GeV,12.0,1.5,0.1,2.1548647047067694e-05,0.0024096943978501
EIC Ee=10 GeV,12.0,1.5,0.1,2.0343234614030807e-05,0.0015412068190656
EIC Ee=10 GeV,12.0,1.5,0.1,1.9205251896212053e-05,0.000983020832523
EIC Ee=10 GeV,12.0,1.5,0.1,1.8130926934429838e-05,0.0006256157740245
EIC Ee=10 GeV,12.0,1.5,0.1,1.7116698769593878e-05,0.0003974558367342
EIC Ee=10 GeV,12.0,1.5,0.1,1.6159205639544986e-05,0.0002521511797778
EIC Ee=10 GeV,12.0,1.5,0.1,1.5255273836153279e-05,0.0001597893507655
EIC Ee=10 GeV,12.0,1.5,0.1,1.440190718574058e-05,0.0001011691786533
EIC Ee=10 GeV,12.0,1.5,0.1,1.359627711795879e-05,6.400900239594233e-05
EIC Ee=10 GeV,12.0,1.5,0.1,1.283571329020642e-05,4.047521941189731e-05
EIC Ee=10 GeV,12.0,1.5,0.1,1.211769473650715e-05,2.558248732137912e-05
EIC Ee=10 GeV,12.0,1.5,0.1,1.1439841511512262e-05,1.6163730389753393e-05
EIC Ee=10 GeV,12.0,1.5,0.1,1.0799906801930346e-05,1.0209804576871935e-05
EIC Ee=10 GeV,12.0,1.5,0.1,1.019576947923667e-05,6.447561589610504e-06
EIC Ee=10 GeV,12.0,1.5,0.1,9.625427068977438e-06,4.070951011717152e-06
EIC Ee=10 GeV,12.0,1.5,0.1,9.086989113365092e-06,2.570008237330946e-06
EIC Ee=10 GeV,12.0,1.5,0.1,8.578670905164096e-06,1.6222735936103094e-06
EIC Ee=10 GeV,12.0,1.5,0.1,8.09878757209777e-06,1.0239404673615416e-06
EIC Ee=10 GeV,12.0,1.5,0.1,7.645748492168167e-06,6.462407648281911e-07
EIC Ee=10 GeV,12.0,1.5,0.1,7.218052021378054e-06,4.0783959971249707e-07
EIC Ee=10 GeV,12.0,1.5,0.1,6.814280516379548e-06,2.573741294070812e-07
EIC Ee=10 GeV,12.0,1.5,0.1,6.4330956355513725e-06,1.624145241133116e-07
EIC Ee=10 GeV,12.0,1.5,0.1,6.073233902929776e-06,1.024878786878697e-07
EIC Ee=10 GeV,12.0,1.5,0.1,5.7335025202892635e-06,6.467111475792029e-08
EIC Ee=10 GeV,12.0,1.5,0.1,5.412775413491831e-06,4.080753929427517e-08
EIC Ee=10 GeV,12.0,1.5,0.1,5.109989500000001e-06,2.5749232324561845e-08
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0051099895,0.0
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.004824141165181872,0.0
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.004554282935728595,0.0
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.004299520339157965,0.0
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.004059008938994618,0.0
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0038319515357996513,2.623386578491863e-259
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.00361759552477221,6.01106130834582e-210
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0034152304011644875,9.736118346092426e-171
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0032241854052416736,1.4774123811190429e-139
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0030438272989807406,1.8599265465607856e-114
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0028735582671387708,5.082226260625836e-94
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.002712813935733687,1.184666976014721e-77
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0025610615013694094,1.2523471822035397e-64
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0024177979652049487,2.870519268104146e-54
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.002282548465713707,5.143504306862638e-46
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0021548647047067698,2.0545362921194788e-39
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0020343234614030813,4.389647756589675e-34
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0019205251896212059,1.0241642788519136e-29
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.001813092693442985,4.3255905945270606e-26
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0017116698769593897,4.9470439522527463e-23
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.001615920563954499,4.924189705242306e-20
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0015255273836153284,6.151315377822655e-17
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0014401907185740588,2.7353009980312893e-14
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0013596277117958798,4.166045495240587e-12
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.001283571329020644,2.68958449118675e-10
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.001211769473650715,8.858811656947993e-09
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.001143984151151226,1.7093311411326673e-07
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0010799906801930354,2.134032760698011e-06
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0010195769479236674,1.8500323184286843e-05
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0009625427068977439,0.0001176591043102
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0009086989113365091,0.0005758135420892
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0008578670905164096,0.0022582811371114
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0008098787572097773,0.0073208895681596
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.000764574849216817,0.0200506259541345
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0007218052021378054,0.0471242725841605
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0006814280516379549,0.0962058954576555
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0006433095635551372,0.1724659428562246
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.000607323390292978,0.274530081256485
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0005733502520289267,0.3930168623225322
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0005412775413491831,0.513653110042232
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.00051099895,0.623117425445445
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0004824141165181868,0.7134673669642505
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0004554282935728592,0.7828785437244632
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.00042995203391579595,0.8336829921476415
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0004059008938994615,0.8698782560658835
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.00038319515357996517,0.8954261224027481
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.00036175955247722094,0.913520114011506
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0003415230401164488,0.9264764597982816
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.00032241854052416713,0.9358869509842797
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0003043827298980737,0.9428221113600408
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.000287355826713877,0.9480012743880438
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0002712813935733687,0.95191335339028
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.00025610615013694094,0.9548964772447068
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.00024177979652049468,0.9571889829426092
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.00022825484657137046,0.9589619528429086
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0002154864704706769,0.960340211247696
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.00020343234614030807,0.9614161277716986
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.00019205251896212055,0.9622588847224391
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.00018130926934429838,0.9629208295623576
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.00017116698769593892,0.963441913895716
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0001615920563954499,0.9638528486187324
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.00015255273836153278,0.9641773620632448
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.00014401907185740588,0.9644336578797796
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0001359627711795879,0.9646343785961812
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.00012835713290206428,0.9647824604831308
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.0001211769473650715,0.9648575809415152
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.00011439841511512264,0.9647879513656504
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.00010799906801930352,0.9644122577441055
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,0.00010195769479236668,0.9634558449048156
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,9.625427068977445e-05,0.9615482178920242
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,9.086989113365092e-05,0.9582733029268764
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,8.578670905164095e-05,0.9532019787341178
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,8.098787572097772e-05,0.9458669696044248
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,7.645748492168166e-05,0.9356969522757488
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,7.218052021378058e-05,0.9219519740100508
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,6.814280516379549e-05,0.9036688273074864
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,6.433095635551372e-05,0.8796003429743576
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,6.073233902929775e-05,0.8481643121841571
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,5.733502520289264e-05,0.8074884457981204
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,5.412775413491833e-05,0.7557119643121458
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,5.1099895e-05,0.6916809369156519
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,4.824141165181868e-05,0.615902759402171
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,4.5542829357285924e-05,0.5312159747428846
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,4.29952033915796e-05,0.4425744246559118
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,4.0590089389946125e-05,0.3558837846019138
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,3.8319515357996516e-05,0.2764821171086513
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,3.6175955247722094e-05,0.2080082563409622
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,3.415230401164488e-05,0.1520295383524896
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,3.224185405241671e-05,0.1083303037271683
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,3.0438272989807357e-05,0.0755264842553009
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,2.8735582671387693e-05,0.0516943647787949
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,2.712813935733687e-05,0.034842481355008
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,2.5610615013694096e-05,0.0231878685207152
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,2.4177979652049467e-05,0.0152720074684828
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,2.2825484657137037e-05,0.0099736846310875
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,2.1548647047067694e-05,0.0064690210177163
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,2.0343234614030807e-05,0.0041727342292118
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,1.9205251896212053e-05,0.0026796164890839
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,1.8130926934429838e-05,0.0017146540052566
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,1.7116698769593878e-05,0.0010940603223653
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,1.6159205639544986e-05,0.0006964914931175
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,1.5255273836153279e-05,0.0004425883850665
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,1.440190718574058e-05,0.0002808367949087
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,1.359627711795879e-05,0.0001779942190182
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,1.283571329020642e-05,0.0001127088421306
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,1.211769473650715e-05,7.131680857061062e-05
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,1.1439841511512262e-05,4.50995999606762e-05
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,1.0799906801930346e-05,2.850704320839254e-05
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,1.019576947923667e-05,1.8012400832807694e-05
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,9.625427068977438e-06,1.1377944166141635e-05
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,9.086989113365092e-06,7.185464822166832e-06
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,8.578670905164096e-06,4.53696648302095e-06
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,8.09878757209777e-06,2.8642598350378585e-06
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,7.645748492168167e-06,1.8080419925587255e-06
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,7.218052021378054e-06,1.1412066592674332e-06
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,6.814280516379548e-06,7.202579349981393e-07
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,6.4330956355513725e-06,4.5455491673165604e-07
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,6.073233902929776e-06,2.868563399144524e-07
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,5.7335025202892635e-06,1.81019969346291e-07
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,5.412775413491831e-06,1.1422883938269141e-07
EIC Ee=10 GeV,12.0,1.5,0.1250918539920213,5.109989500000001e-06,7.208002149480306e-08
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0051099895,0.0
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.004824141165181872,0.0
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.004554282935728595,0.0
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.004299520339157965,0.0
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.004059008938994618,0.0
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0038319515357996513,0.0
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.00361759552477221,2.358127158e-314
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0034152304011644875,1.1456480937747094e-252
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0032241854052416736,1.1752965832022849e-203
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0030438272989807406,1.0487115198437916e-164
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0028735582671387708,9.768576875050831e-134
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.002712813935733687,4.235173637737573e-109
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0025610615013694094,1.7225607430713158e-89
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0024177979652049487,7.081066875236647e-74
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.002282548465713707,1.939377365809459e-61
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0021548647047067698,1.5797032498693058e-51
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0020343234614030813,1.2520213986961114e-43
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0019205251896212059,2.4740737028535253e-37
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.001813092693442985,2.585990813338687e-32
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0017116698769593897,2.631976711068413e-28
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.001615920563954499,4.364719354955727e-25
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0015255273836153284,2.052993078450669e-22
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0014401907185740588,2.0354926012579496e-19
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0013596277117958798,2.8034688962717963e-16
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.001283571329020644,1.05321621194856e-13
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.001211769473650715,1.2792551106262666e-11
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.001143984151151226,6.547734856308195e-10
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0010799906801930354,1.7799356810153672e-08
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0010195769479236674,3.041502018921474e-07
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0009625427068977439,3.562867032759608e-06
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0009086989113365091,2.9640202848107175e-05
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0008578670905164096,0.0001800769513179
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0008098787572097773,0.0008284835957525
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.000764574849216817,0.003007803185247
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0007218052021378054,0.0089622975920878
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0006814280516379549,0.0226393725560402
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0006433095635551372,0.0496392872424154
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.000607323390292978,0.0959926023042312
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0005733502520289267,0.1655963413347437
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0005412775413491831,0.2573889094089949
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.00051099895,0.3643332178664109
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0004824141165181868,0.4754577995130798
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0004554282935728592,0.5798294415185177
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.00042995203391579595,0.6698963424354654
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0004059008938994615,0.742596614166396
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.00038319515357996517,0.7984984592667344
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.00036175955247722094,0.8401656032276628
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0003415230401164488,0.8707319919316995
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.00032241854052416713,0.893063297697737
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0003043827298980737,0.909440207342362
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.000287355826713877,0.9215475644452664
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0002712813935733687,0.9305849125314876
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.00025610615013694094,0.9373952387590466
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.00024177979652049468,0.9425718930473138
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.00022825484657137046,0.9465364348650576
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0002154864704706769,0.9495921407126072
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.00020343234614030807,0.9519600479413508
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.00019205251896212055,0.9538032375243678
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.00018130926934429838,0.9552433615220444
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.00017116698769593892,0.9563720531424048
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0001615920563954499,0.9572589226100608
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.00015255273836153278,0.9579572411719623
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.00014401907185740588,0.9585080332880856
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0001359627711795879,0.9589430261502968
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.00012835713290206428,0.9592865547696682
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.0001211769473650715,0.9595557343106436
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.00011439841511512264,0.9597568253071848
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.00010799906801930352,0.9598739235803526
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,0.00010195769479236668,0.959844880214288
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,9.625427068977445e-05,0.9595249487601004
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,9.086989113365092e-05,0.9586558041794182
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,8.578670905164095e-05,0.9568666868859568
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,8.098787572097772e-05,0.9537105737245132
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,7.645748492168166e-05,0.9486993942825448
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,7.218052021378058e-05,0.9412901899190764
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,6.814280516379549e-05,0.9307969356655972
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,6.433095635551372e-05,0.9162378902346244
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,6.073233902929775e-05,0.8961786994527101
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,5.733502520289264e-05,0.8687084241688796
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,5.412775413491833e-05,0.8316989921392025
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,5.1099895e-05,0.7833489431127708
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,4.824141165181868e-05,0.7228209248486239
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,4.5542829357285924e-05,0.6507532964703299
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,4.29952033915796e-05,0.5695171583255997
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,4.0590089389946125e-05,0.4831049337288021
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,3.8319515357996516e-05,0.3965336684490489
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,3.6175955247722094e-05,0.3148462469702289
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,3.415230401164488e-05,0.2420827466746852
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,3.224185405241671e-05,0.1806393740756963
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,3.0438272989807357e-05,0.1311858495008021
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,2.8735582671387693e-05,0.0930206595781097
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,2.712813935733687e-05,0.064610753285004
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,2.5610615013694096e-05,0.0440975040496216
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,2.4177979652049467e-05,0.0296579372499406
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,2.2825484657137037e-05,0.0197050303368179
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,2.1548647047067694e-05,0.0129617946714222
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,2.0343234614030807e-05,0.008456766923135
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,1.9205251896212053e-05,0.0054810419664412
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,1.8130926934429838e-05,0.003533411334007
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,1.7116698769593878e-05,0.0022680407680544
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,1.6159205639544986e-05,0.0014507825949085
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,1.5255273836153279e-05,0.0009254390618625
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,1.440190718574058e-05,0.0005890182577398
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,1.359627711795879e-05,0.0003742306137337
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,1.283571329020642e-05,0.0002374298254543
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,1.211769473650715e-05,0.0001504670332267
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,1.1439841511512262e-05,9.527023831971216e-05
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,1.0799906801930346e-05,6.027851287810455e-05
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,1.019576947923667e-05,3.8117169973830205e-05
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,9.625427068977438e-06,2.4092516950428447e-05
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,9.086989113365092e-06,1.5222548485645315e-05
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,8.578670905164096e-06,9.615420298368036e-06
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,8.09878757209777e-06,6.072260387048814e-06
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,7.645748492168167e-06,3.834016556853574e-06
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,7.218052021378054e-06,2.4204448215766677e-06
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,6.814280516379548e-06,1.5278714295087655e-06
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,6.4330956355513725e-06,9.643596710814824e-07
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,6.073233902929776e-06,6.086392736789845e-07
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,5.7335025202892635e-06,3.841103770299347e-07
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,5.412775413491831e-06,2.423998539685302e-07
EIC Ee=10 GeV,12.0,1.5,0.1564797193516119,5.109989500000001e-06,1.5296531837077325e-07
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0051099895,0.0
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.004824141165181872,0.0
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.004554282935728595,0.0
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.004299520339157965,0.0
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.004059008938994618,0.0
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0038319515357996513,0.0
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.00361759552477221,0.0
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0034152304011644875,0.0
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0032241854052416736,1.350555191703517e-307
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0030438272989807406,2.3802024184405406e-247
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0028735582671387708,1.8060085772703218e-199
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.002712813935733687,2.070416160290719e-161
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0025610615013694094,3.7674112182729964e-131
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0024177979652049487,4.3879998746566537e-107
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.002282548465713707,6.13450548724378e-88
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0021548647047067698,1.0480121664358052e-72
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0020343234614030813,1.3762927707228448e-60
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0019205251896212059,5.996572413380796e-51
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.001813092693442985,2.7860605034944075e-43
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0017116698769593897,3.524141005336588e-37
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.001615920563954499,2.6042479098039406e-32
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0015255273836153284,2.159470551517011e-28
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0014401907185740588,3.6771550407976582e-25
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0013596277117958798,2.5625156537213943e-22
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.001283571329020644,2.9050153436280877e-19
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.001211769473650715,2.362136879364901e-16
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.001143984151151226,6.368379382533188e-14
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0010799906801930354,6.855217139089095e-12
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0010195769479236674,3.6391847921173273e-10
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0009625427068977439,1.0946843197353297e-08
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0009086989113365091,2.060668334449575e-07
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0008578670905164096,2.620512247541787e-06
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0008098787572097773,2.3649871716971027e-05
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.000764574849216817,0.0001564881180381
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0007218052021378054,0.0007839074318148
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0006814280516379549,0.0030778449787369
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0006433095635551372,0.0097840721897686
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.000607323390292978,0.0258628531518588
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0005733502520289267,0.0580622573192182
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0005412775413491831,0.1126640297909307
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.00051099895,0.1919460894938702
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0004824141165181868,0.291513509623905
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0004554282935728592,0.400838741480133
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.00042995203391579595,0.5072419066018767
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0004059008938994615,0.600710244357045
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.00038319515357996517,0.676464480437385
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.00036175955247722094,0.7344836533951254
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0003415230401164488,0.7774480113770095
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.00032241854052416713,0.8088028207048317
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0003043827298980737,0.8316609766234171
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.000287355826713877,0.8484393959117499
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0002712813935733687,0.8608824462816107
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.00025610615013694094,0.870211456530346
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.00024177979652049468,0.8772766800491493
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.00022825484657137046,0.8826744929404058
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0002154864704706769,0.8868288327953823
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.00020343234614030807,0.8900456179520863
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.00019205251896212055,0.8925488346465206
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.00018130926934429838,0.894504654321883
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.00017116698769593892,0.8960377876989721
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0001615920563954499,0.8972427628349666
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.00015255273836153278,0.8981918358967586
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.00014401907185740588,0.8989406306895531
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0001359627711795879,0.8995322194795933
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.00012835713290206428,0.9000001083554338
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.0001211769473650715,0.9003703825216257
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.00011439841511512264,0.9006629670146202
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.00010799906801930352,0.9008914463388517
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,0.00010195769479236668,0.9010600670714812
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,9.625427068977445e-05,0.9011550659534692
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,9.086989113365092e-05,0.90112577699135
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,8.578670905164095e-05,0.9008540021495296
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,8.098787572097772e-05,0.9001234639828128
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,7.645748492168166e-05,0.8986129834727675
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,7.218052021378058e-05,0.8959220839253891
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,6.814280516379549e-05,0.8916018351700572
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,6.433095635551372e-05,0.8851489375056706
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,6.073233902929775e-05,0.8759441873746213
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,5.733502520289264e-05,0.863155232111173
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,5.412775413491833e-05,0.8456561089145291
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,5.1099895e-05,0.8220208906022219
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,4.824141165181868e-05,0.7906279672180601
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,4.5542829357285924e-05,0.7499019807723456
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,4.29952033915796e-05,0.6986983147106579
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,4.0590089389946125e-05,0.6367719234957419
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,3.8319515357996516e-05,0.5652289568654655
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,3.6175955247722094e-05,0.4867989300166489
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,3.415230401164488e-05,0.4056660149943344
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,3.224185405241671e-05,0.3267118834300677
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,3.0438272989807357e-05,0.2544146549383683
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,2.8735582671387693e-05,0.1919179011249619
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,2.712813935733687e-05,0.1406438012928804
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,2.5610615013694096e-05,0.1004647170325742
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,2.4177979652049467e-05,0.070195195478885
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,2.2825484657137037e-05,0.0481347296786821
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,2.1548647047067694e-05,0.0324937484059717
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,2.0343234614030807e-05,0.0216525229632776
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,1.9205251896212053e-05,0.0142757331757213
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,1.8130926934429838e-05,0.0093309607488004
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,1.7116698769593878e-05,0.0060562857626939
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,1.6159205639544986e-05,0.0039086533382334
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,1.5255273836153279e-05,0.00251113606321
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,1.440190718574058e-05,0.0016074110425338
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,1.359627711795879e-05,0.0010259205654481
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,1.283571329020642e-05,0.0006532592718349
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,1.211769473650715e-05,0.0004151903952028
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,1.1439841511512262e-05,0.0002634893186235
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,1.0799906801930346e-05,0.0001670182852122
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,1.019576947923667e-05,0.0001057682168116
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,9.625427068977438e-06,6.692989828438708e-05
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,9.086989113365092e-06,4.232779612268408e-05
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,8.578670905164096e-06,2.6756221134844488e-05
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,8.09878757209777e-06,1.6906737562940655e-05
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,7.645748492168167e-06,1.067983168919517e-05
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,7.218052021378054e-06,6.744741851314768e-06
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,6.814280516379548e-06,4.258766853976257e-06
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,6.4330956355513725e-06,2.688666451517761e-06
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,6.073233902929776e-06,1.6972193337440625e-06
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,5.7335025202892635e-06,1.0712668868084762e-06
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,5.412775413491831e-06,6.76121201222524e-07
EIC Ee=10 GeV,12.0,1.5,0.1957433820584431,5.109989500000001e-06,4.267026503299857e-07
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0051099895,0.0
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.004824141165181872,0.0
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.004554282935728595,0.0
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.004299520339157965,0.0
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.004059008938994618,0.0
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0038319515357996513,0.0
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.00361759552477221,0.0
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0034152304011644875,0.0
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0032241854052416736,0.0
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0030438272989807406,0.0
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0028735582671387708,4.763197138160587e-302
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.002712813935733687,1.8617052764537232e-243
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0025610615013694094,6.480930622396565e-197
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0024177979652049487,6.094760435120798e-160
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.002282548465713707,1.4947001040440533e-130
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0021548647047067698,3.869771129934621e-107
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0020343234614030813,2.1397143825665463e-88
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0019205251896212059,2.5964391652559748e-73
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.001813092693442985,3.612614353346671e-61
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0017116698769593897,1.9829319028726348e-51
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.001615920563954499,1.243649891531813e-43
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0015255273836153284,2.245430331229075e-37
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0014401907185740588,2.507006954325579e-32
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0013596277117958798,3.171681061034665e-28
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.001283571329020644,7.231886700073108e-25
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.001211769473650715,4.492502785139538e-22
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.001143984151151226,3.212366621329034e-19
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0010799906801930354,4.218055239128416e-16
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0010195769479236674,1.8954603931320905e-13
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0009625427068977439,2.8778605938583513e-11
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0009086989113365091,1.7567584438319974e-09
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0008578670905164096,5.059068372588588e-08
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0008098787572097773,7.956949584628621e-07
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.000764574849216817,7.765259291282616e-06
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0007218052021378054,5.218708257120947e-05
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0006814280516379549,0.0002620335449141
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0006433095635551372,0.0010454945998228
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.000607323390292978,0.0034646513764594
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0005733502520289267,0.0098150303028345
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0005412775413491831,0.024168307797467
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.00051099895,0.052198766309271
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0004824141165181868,0.099522310380345
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0004554282935728592,0.1687598353107082
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.00042995203391579595,0.2571384212513295
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0004059008938994615,0.3567373634887847
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.00038319515357996517,0.4575219484815881
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.00036175955247722094,0.5509987257327259
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0003415230401164488,0.6322175731977339
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.00032241854052416713,0.6996733691292323
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0003043827298980737,0.7541175673734432
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.000287355826713877,0.7973396976008119
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0002712813935733687,0.8313649640094243
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.00025610615013694094,0.8580587990781893
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.00024177979652049468,0.878988724859645
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.00022825484657137046,0.8954134887667239
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0002154864704706769,0.9083218349712632
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.00020343234614030807,0.9184830939708168
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.00019205251896212055,0.9264942560249232
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.00018130926934429838,0.9328189250499344
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.00017116698769593892,0.9378179547916125
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0001615920563954499,0.9417730197543308
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.00015255273836153278,0.9449046117071824
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.00014401907185740588,0.9473857741937834
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0001359627711795879,0.9493526163912992
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.00012835713290206428,0.9509123976041852
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.0001211769473650715,0.9521497734794636
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.00011439841511512264,0.9531316410314024
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.00010799906801930352,0.9539108635495264
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,0.00010195769479236668,0.9545286170743812
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,9.625427068977445e-05,0.955012332417483
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,9.086989113365092e-05,0.9553586884245724
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,8.578670905164095e-05,0.955487739911626
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,8.098787572097772e-05,0.9551783830498796
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,7.645748492168166e-05,0.9540349297689223
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,7.218052021378058e-05,0.951526745368831
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,6.814280516379549e-05,0.9470738404853052
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,6.433095635551372e-05,0.9400982117283871
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,6.073233902929775e-05,0.9299937030449632
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,5.733502520289264e-05,0.9160588365184792
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,5.412775413491833e-05,0.8974811178676148
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,5.1099895e-05,0.8733945414279176
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,4.824141165181868e-05,0.8429375535473426
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,4.5542829357285924e-05,0.8052548868886396
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,4.29952033915796e-05,0.759511671081204
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,4.0590089389946125e-05,0.7050623493604581
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,3.8319515357996516e-05,0.6418258910380364
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,3.6175955247722094e-05,0.5707385135520356
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,3.415230401164488e-05,0.4940344933513027
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,3.224185405241671e-05,0.4151330872775937
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,3.0438272989807357e-05,0.3380860750246796
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,2.8735582671387693e-05,0.2667680140103904
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,2.712813935733687e-05,0.2041255532552596
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,2.5610615013694096e-05,0.1517564618361199
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,2.4177979652049467e-05,0.1099045187905547
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,2.2825484657137037e-05,0.0777674835957422
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,2.1548647047067694e-05,0.0539303927115326
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,2.0343234614030807e-05,0.0367634180651046
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,1.9205251896212053e-05,0.024702288426846
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,1.8130926934429838e-05,0.0164005661057057
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,1.7116698769593878e-05,0.01078205486193
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,1.6159205639544986e-05,0.0070315082709056
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,1.5255273836153279e-05,0.0045557096348588
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,1.440190718574058e-05,0.0029360797871717
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,1.359627711795879e-05,0.0018842142684426
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,1.283571329020642e-05,0.0012050559624148
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,1.211769473650715e-05,0.0007685881043372
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,1.1439841511512262e-05,0.0004891339269
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,1.0799906801930346e-05,0.0003107429088525
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,1.019576947923667e-05,0.0001971368182681
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,9.625427068977438e-06,0.0001249253170788
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,9.086989113365092e-06,7.909477703757176e-05
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,8.578670905164096e-06,5.004242639122933e-05
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,8.09878757209777e-06,3.164351993077934e-05
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,7.645748492168167e-06,2.0000323851948258e-05
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,7.218052021378054e-06,1.263673413632882e-05
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,6.814280516379548e-06,7.981966487522755e-06
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,6.4330956355513725e-06,5.040659531432114e-06
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,6.073233902929776e-06,3.182638182509994e-06
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,5.7335025202892635e-06,2.0092109581299813e-06
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,5.412775413491831e-06,1.2682790880797284e-06
EIC Ee=10 GeV,12.0,1.5,0.2448590256835922,5.109989500000001e-06,8.005071429939026e-07
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0051099895,0.0
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.004824141165181872,0.0
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.004554282935728595,0.0
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.004299520339157965,0.0
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.004059008938994618,0.0
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0038319515357996513,0.0
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.00361759552477221,0.0
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0034152304011644875,0.0
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0032241854052416736,0.0
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0030438272989807406,0.0
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0028735582671387708,0.0
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.002712813935733687,0.0
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0025610615013694094,7.306468221931244e-288
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0024177979652049487,5.247116453424271e-232
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.002282548465713707,1.2248641824779612e-187
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0021548647047067698,2.142771700267842e-152
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0020343234614030813,2.115423087710049e-124
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0019205251896212059,3.6489028695702296e-102
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.001813092693442985,1.6808313113338471e-84
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0017116698769593897,1.8066142547934612e-70
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.001615920563954499,2.569711817291851e-59
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0015255273836153284,2.0527216238125152e-50
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0014401907185740588,3.3197019449213356e-43
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0013596277117958798,2.861411159213947e-37
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.001283571329020644,2.234885525630922e-32
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.001211769473650715,2.3630700279019847e-28
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.001143984151151226,5.374773268819907e-25
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0010799906801930354,1.341131333182844e-21
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0010195769479236674,3.450744289362707e-18
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0009625427068977439,2.3310572297142124e-15
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0009086989113365091,5.045046240120252e-13
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0008578670905164096,4.6563956170058797e-11
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0008098787572097773,2.1462975928779708e-09
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.000764574849216817,5.3563157752577294e-08
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0007218052021378054,7.895204525194092e-07
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0006814280516379549,7.609936934286424e-06
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0006433095635551372,5.261620167191481e-05
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.000607323390292978,0.0002793370881606
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0005733502520289267,0.0011889989158433
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0005412775413491831,0.0041630986874353
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.00051099895,0.012188840869359
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0004824141165181868,0.0302500362754418
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0004554282935728592,0.0645282991051567
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.00042995203391579595,0.1200710343840894
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0004059008938994615,0.197871402899256
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.00038319515357996517,0.2932762304956948
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.00036175955247722094,0.3971212078723963
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0003415230401164488,0.4990742673345125
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.00032241854052416713,0.5910620446203193
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0003043827298980737,0.6689228510150582
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.000287355826713877,0.732043756737251
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0002712813935733687,0.7819727732324293
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.00025610615013694094,0.8210649834241073
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.00024177979652049468,0.8516420842870698
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.00022825484657137046,0.8756449433206939
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0002154864704706769,0.8945792606340064
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.00020343234614030807,0.9095807041373912
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.00019205251896212055,0.9215040687799028
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.00018130926934429838,0.9309996546489224
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.00017116698769593892,0.9385694180219668
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0001615920563954499,0.9446059746860832
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.00015255273836153278,0.9494194850672848
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.00014401907185740588,0.9532565637928508
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0001359627711795879,0.9563140218378368
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.00012835713290206428,0.958749194035446
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.0001211769473650715,0.9606879165431136
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.00011439841511512264,0.9622308084095672
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.00010799906801930352,0.9634582757862364
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,0.00010195769479236668,0.9644345173257872
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,9.625427068977445e-05,0.9652106789345524
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,9.086989113365092e-05,0.965827014294833
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,8.578670905164095e-05,0.9663133248642952
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,8.098787572097772e-05,0.966686553428544
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,7.645748492168166e-05,0.9669447583045172
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,7.218052021378058e-05,0.9670565338966842
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,6.814280516379549e-05,0.9669439761234924
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,6.433095635551372e-05,0.9664600811684504
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,6.073233902929775e-05,0.9653671262639142
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,5.733502520289264e-05,0.9633190642488804
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,5.412775413491833e-05,0.9598379193077048
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,5.1099895e-05,0.9542715145169098
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,4.824141165181868e-05,0.945732085353414
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,4.5542829357285924e-05,0.9330204300067484
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,4.29952033915796e-05,0.9145342207170342
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,4.0590089389946125e-05,0.8881904890670648
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,3.8319515357996516e-05,0.8515039979426443
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,3.6175955247722094e-05,0.8020550375108205
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,3.415230401164488e-05,0.7384264449516097
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,3.224185405241671e-05,0.6612603014880154
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,3.0438272989807357e-05,0.5737760126396573
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,2.8735582671387693e-05,0.481316162362692
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,2.712813935733687e-05,0.3900866368509389
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,2.5610615013694096e-05,0.3056963166583734
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,2.4177979652049467e-05,0.2320946876605655
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,2.2825484657137037e-05,0.1711857299584405
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,2.1548647047067694e-05,0.1230451960641715
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,2.0343234614030807e-05,0.0864739700739683
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,1.9205251896212053e-05,0.0596110042008421
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,1.8130926934429838e-05,0.0404286734183016
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,1.7116698769593878e-05,0.0270486442680402
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,1.6159205639544986e-05,0.0178945056448643
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,1.5255273836153279e-05,0.0117298164026227
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,1.440190718574058e-05,0.0076313558740203
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,1.359627711795879e-05,0.0049347937237484
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,1.283571329020642e-05,0.0031754307741708
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,1.211769473650715e-05,0.0020352585986265
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,1.1439841511512262e-05,0.0013003460268944
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,1.0799906801930346e-05,0.0008286956756962
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,1.019576947923667e-05,0.0005270468592422
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,9.625427068977438e-06,0.0003346564483628
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,9.086989113365092e-06,0.0002122205913733
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,8.578670905164096e-06,0.0001344399253327
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,8.09878757209777e-06,8.509666910199607e-05
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,7.645748492168167e-06,5.382860753954075e-05
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,7.218052021378054e-06,3.403204138052367e-05
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,6.814280516379548e-06,2.1507172609905985e-05
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,6.4330956355513725e-06,1.3587385087617692e-05
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,6.073233902929776e-06,8.581732233204725e-06
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,5.7335025202892635e-06,5.419058379547991e-06
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,5.412775413491831e-06,3.4213776203516433e-06
EIC Ee=10 GeV,12.0,1.5,0.3062986948944054,5.109989500000001e-06,2.159838222261016e-06
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0051099895,0.0
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.004824141165181872,0.0
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.004554282935728595,0.0
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.004299520339157965,0.0
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.004059008938994618,0.0
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0038319515357996513,0.0
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.00361759552477221,0.0
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0034152304011644875,0.0
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0032241854052416736,0.0
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0030438272989807406,0.0
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0028735582671387708,0.0
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.002712813935733687,0.0
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0025610615013694094,0.0
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0024177979652049487,0.0
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.002282548465713707,9.027747670749341e-290
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0021548647047067698,1.149363862005147e-233
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0020343234614030813,4.228111698209564e-189
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0019205251896212059,1.0615380147143465e-153
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.001813092693442985,1.3965508742072235e-125
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0017116698769593897,3.030460668744937e-103
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.001615920563954499,1.6903460809702652e-85
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0015255273836153284,2.2244071245605546e-71
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0014401907185740588,4.7724260231672e-60
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0013596277117958798,9.382976474731068e-51
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.001283571329020644,3.9635326559228896e-43
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.001211769473650715,5.6553970415522906e-37
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.001143984151151226,4.915340210429515e-32
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0010799906801930354,4.645267632957686e-28
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0010195769479236674,8.107759102486623e-25
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0009625427068977439,6.610255986754649e-22
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0009086989113365091,1.198324147424643e-18
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0008578670905164096,1.0618786575756601e-15
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0008098787572097773,3.003343756533759e-13
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.000764574849216817,3.3103610772904876e-11
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0007218052021378054,1.7261079688828407e-09
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0006814280516379549,4.933125155717582e-08
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0006433095635551372,8.516204660248816e-07
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.000607323390292978,9.478551245506435e-06
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0005733502520289267,7.201649081717554e-05
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0005412775413491831,0.0003957795562787
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.00051099895,0.0016630332150622
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0004824141165181868,0.0056032401418964
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0004554282935728592,0.0156975734686736
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.00042995203391579595,0.0375008571469958
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0004059008938994615,0.0777298929794381
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.00038319515357996517,0.1416613236812987
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.00036175955247722094,0.2298100320217527
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0003415230401164488,0.3361910729305665
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.00032241854052416713,0.449878093456743
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0003043827298980737,0.5590636645732853
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.000287355826713877,0.6549486343403933
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0002712813935733687,0.7334071491787899
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.00025610615013694094,0.7943708051569879
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.00024177979652049468,0.8401543367252597
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.00022825484657137046,0.873890107273633
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0002154864704706769,0.8985662488486944
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.00020343234614030807,0.9166295197405468
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.00019205251896212055,0.929928441102074
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.00018130926934429838,0.9398014732930622
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.00017116698769593892,0.9471988977327378
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0001615920563954499,0.9527917492425028
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.00015255273836153278,0.9570554498901992
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.00014401907185740588,0.9603296694736624
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0001359627711795879,0.9628597685262668
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.00012835713290206428,0.9648251102464144
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.0001211769473650715,0.9663583706608768
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.00011439841511512264,0.9675587821568375
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.00010799906801930352,0.968501306332995
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,0.00010195769479236668,0.9692430661933484
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,9.625427068977445e-05,0.9698279176138132
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,9.086989113365092e-05,0.970289738454937
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,8.578670905164095e-05,0.9706547700916834
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,8.098787572097772e-05,0.970942926729368
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,7.645748492168166e-05,0.9711669748806888
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,7.218052021378058e-05,0.9713271128081248
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,6.814280516379549e-05,0.971398878825383
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,6.433095635551372e-05,0.9713165222581842
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,6.073233902929775e-05,0.970958406025408
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,5.733502520289264e-05,0.9701345436488902
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,5.412775413491833e-05,0.9685556370175984
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,5.1099895e-05,0.9657639333113074
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,4.824141165181868e-05,0.9610665633985171
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,4.5542829357285924e-05,0.9535534391301308
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,4.29952033915796e-05,0.942188223232529
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,4.0590089389946125e-05,0.92584242734835
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,3.8319515357996516e-05,0.9032205969989188
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,3.6175955247722094e-05,0.8728081606829969
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,3.415230401164488e-05,0.8329882887915392
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,3.224185405241671e-05,0.7823579684870187
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,3.0438272989807357e-05,0.7202177207521954
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,2.8735582671387693e-05,0.6471451108747369
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,2.712813935733687e-05,0.565411239142178
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,2.5610615013694096e-05,0.4789370308884226
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,2.4177979652049467e-05,0.3926608019979768
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,2.2825484657137037e-05,0.3115081282947997
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,2.1548647047067694e-05,0.2393836493622122
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,2.0343234614030807e-05,0.1785695830761905
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,1.9205251896212053e-05,0.1296652208362225
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,1.8130926934429838e-05,0.0919408554861949
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,1.7116698769593878e-05,0.0638641509406334
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,1.6159205639544986e-05,0.0435918659361092
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,1.5255273836153279e-05,0.0293209289533392
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,1.440190718574058e-05,0.0194831664624883
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,1.359627711795879e-05,0.0128171140487436
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,1.283571329020642e-05,0.0083631059058679
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,1.211769473650715e-05,0.0054207502895311
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,1.1439841511512262e-05,0.0034947692206476
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,1.0799906801930346e-05,0.0022433579621451
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,1.019576947923667e-05,0.0014350578104305
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,9.625427068977438e-06,0.0009154417626921
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,9.086989113365092e-06,0.0005826725121924
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,8.578670905164096e-06,0.0003702077515535
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,8.09878757209777e-06,0.000234882072355
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,7.645748492168167e-06,0.0001488547525362
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,7.218052021378054e-06,9.425057526090316e-05
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,6.814280516379548e-06,5.963395544261984e-05
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,6.4330956355513725e-06,3.770988381118496e-05
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,6.073233902929776e-06,2.383523720045214e-05
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,5.7335025202892635e-06,1.5060065851417131e-05
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,5.412775413491831e-06,9.51282548451308e-06
EIC Ee=10 GeV,12.0,1.5,0.3831547161967765,5.109989500000001e-06,6.0074897529318825e-06
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0051099895,0.0
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.004824141165181872,0.0
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.004554282935728595,0.0
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.004299520339157965,0.0
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.004059008938994618,0.0
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0038319515357996513,0.0
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.00361759552477221,0.0
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0034152304011644875,0.0
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0032241854052416736,0.0
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0030438272989807406,0.0
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0028735582671387708,0.0
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.002712813935733687,0.0
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0025610615013694094,0.0
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0024177979652049487,0.0
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.002282548465713707,0.0
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0021548647047067698,0.0
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0020343234614030813,4.73293205006163e-294
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0019205251896212059,4.4911480705009556e-237
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.001813092693442985,8.152476846244553e-192
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0017116698769593897,7.287449504246267e-156
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.001615920563954499,2.6405338080739744e-127
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0015255273836153284,1.3036675504590484e-104
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0014401907185740588,1.5635940349442776e-86
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0013596277117958798,5.907077609735462e-72
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.001283571329020644,4.6173850481742595e-60
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.001211769473650715,1.882552499015335e-50
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.001143984151151226,9.393680809714084e-43
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0010799906801930354,1.3530402354082038e-36
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0010195769479236674,1.1859476044253135e-31
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0009625427068977439,1.1761306725991196e-27
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0009086989113365091,2.175569816544168e-24
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0008578670905164096,1.6050670347005465e-21
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0008098787572097773,2.3940682703144636e-18
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.000764574849216817,1.769789916010873e-15
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0007218052021378054,3.90958566103407e-13
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0006814280516379549,3.254223982762078e-11
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0006433095635551372,1.29851608852329e-09
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.000607323390292978,3.000625210827049e-08
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0005733502520289267,4.506454659300535e-07
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0005412775413491831,4.682408335895725e-06
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.00051099895,3.530548567296507e-05
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0004824141165181868,0.0002020988538388
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0004554282935728592,0.0009121622203493
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.00042995203391579595,0.0033383894358876
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0004059008938994615,0.0101177093078289
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.00038319515357996517,0.0258444249113408
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.00036175955247722094,0.0565469323979817
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0003415230401164488,0.107614748390766
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.00032241854052416713,0.1808312975801987
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0003043827298980737,0.2724228095080084
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.000287355826713877,0.3738296258795848
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0002712813935733687,0.4749149491881407
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.00025610615013694094,0.567453498990841
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.00024177979652049468,0.6469217151298604
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.00022825484657137046,0.7122812140171881
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0002154864704706769,0.7647069224098115
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.00020343234614030807,0.8062896025834686
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.00019205251896212055,0.8391962357946321
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.00018130926934429838,0.865295170733486
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.00017116698769593892,0.8860705120871311
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0001615920563954499,0.9026634422384704
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.00015255273836153278,0.9159467531860876
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.00014401907185740588,0.9265935192260212
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0001359627711795879,0.9351296261783
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.00012835713290206428,0.941971153713608
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.0001211769473650715,0.9474504824253824
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.00011439841511512264,0.95183476273775
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.00010799906801930352,0.9553393861361972
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,0.00010195769479236668,0.9581381716043724
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,9.625427068977445e-05,0.9603713189570006
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,9.086989113365092e-05,0.9621517647478744
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,8.578670905164095e-05,0.963570333136832
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,8.098787572097772e-05,0.964699933790349
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,7.645748492168166e-05,0.9655989294871472
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,7.218052021378058e-05,0.9663133982307904
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,6.814280516379549e-05,0.9668768769151692
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,6.433095635551372e-05,0.9673048964904376
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,6.073233902929775e-05,0.96758269532294
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,5.733502520289264e-05,0.967648460774223
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,5.412775413491833e-05,0.967378052077532
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,5.1099895e-05,0.9665787696839137
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,4.824141165181868e-05,0.964997282290974
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,4.5542829357285924e-05,0.9623333892223672
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,4.29952033915796e-05,0.958228993195566
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,4.0590089389946125e-05,0.9521943327405936
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,3.8319515357996516e-05,0.9434675719005388
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,3.6175955247722094e-05,0.9308616141452768
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,3.415230401164488e-05,0.9126806955852808
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,3.224185405241671e-05,0.8867933447616815
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,3.0438272989807357e-05,0.8509529086496975
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,2.8735582671387693e-05,0.8033752293704609
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,2.712813935733687e-05,0.74339076691247
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,2.5610615013694096e-05,0.6718859440126393
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,2.4177979652049467e-05,0.591364981096204
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,2.2825484657137037e-05,0.505652713028162
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,2.1548647047067694e-05,0.4193336080946293
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,2.0343234614030807e-05,0.3370183922729316
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,1.9205251896212053e-05,0.262582697428064
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,1.8130926934429838e-05,0.1985961524242121
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,1.7116698769593878e-05,0.146117108123291
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,1.6159205639544986e-05,0.1048647916193062
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,1.5255273836153279e-05,0.0736284331601962
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,1.440190718574058e-05,0.0507282167076878
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,1.359627711795879e-05,0.0343938062789298
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,1.283571329020642e-05,0.0230074014367911
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,1.211769473650715e-05,0.0152198683345915
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,1.1439841511512262e-05,0.0099763841124469
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,1.0799906801930346e-05,0.0064906193183409
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,1.019576947923667e-05,0.0041972197156848
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,9.625427068977438e-06,0.0027008840568291
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,9.086989113365092e-06,0.0017311466833539
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,8.578670905164096e-06,0.0011060724038701
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,8.09878757209777e-06,0.0007049023433841
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,7.645748492168167e-06,0.0004483231082106
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,7.218052021378054e-06,0.0002846740464693
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,6.814280516379548e-06,0.0001805268684171
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,6.4330956355513725e-06,0.0001143634495954
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,6.073233902929776e-06,7.238946203429838e-05
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,5.7335025202892635e-06,4.579088339591405e-05
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,5.412775413491831e-06,2.8950520253875535e-05
EIC Ee=10 GeV,12.0,1.5,0.4792953381484155,5.109989500000001e-06,1.8295896780105446e-05
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0051099895,0.0
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.004824141165181872,0.0
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.004554282935728595,0.0
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.004299520339157965,0.0
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.004059008938994618,0.0
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0038319515357996513,0.0
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.00361759552477221,0.0
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0034152304011644875,0.0
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0032241854052416736,0.0
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0030438272989807406,0.0
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0028735582671387708,0.0
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.002712813935733687,0.0
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0025610615013694094,0.0
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0024177979652049487,0.0
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.002282548465713707,0.0
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0021548647047067698,0.0
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0020343234614030813,0.0
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0019205251896212059,0.0
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.001813092693442985,6.975977316648441e-283
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0017116698769593897,1.280770615667194e-227
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.001615920563954499,1.015253295249727e-183
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0015255273836153284,7.582809682498316e-149
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0014401907185740588,3.84901913744428e-121
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0013596277117958798,3.969412096676961e-99
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.001283571329020644,1.2337745471126582e-81
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.001211769473650715,9.8262251169933e-68
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.001143984151151226,1.09643575435195e-56
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0010799906801930354,6.609707286114164e-48
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0010195769479236674,6.316152954593203e-41
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0009625427068977439,2.2901415779250228e-35
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0009086989113365091,6.588895970659174e-31
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0008578670905164096,2.8479908633760735e-27
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0008098787572097773,3.056407150730352e-24
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.000764574849216817,1.485495678207008e-21
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0007218052021378054,1.9031803679514663e-18
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0006814280516379549,1.6714474183209362e-15
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0006433095635551372,4.294185786775074e-13
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.000607323390292978,4.0007936706109666e-11
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0005733502520289267,1.716811728400732e-09
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0005412775413491831,4.048880244019929e-08
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.00051099895,5.903517799538274e-07
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0004824141165181868,5.805959403536311e-06
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0004554282935728592,4.145081982247675e-05
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.00042995203391579595,0.0002276908386208
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0004059008938994615,0.0010010482793817
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.00038319515357996517,0.00361253717275
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.00036175955247722094,0.0109002239539917
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0003415230401164488,0.0279411704068141
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.00032241854052416713,0.0617181604206152
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0003043827298980737,0.1189798189491451
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.000287355826713877,0.2026345497721786
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0002712813935733687,0.3087778015700402
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.00025610615013694094,0.4268705309361264
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.00024177979652049468,0.5435043019562402
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.00022825484657137046,0.6473456959297154
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0002154864704706769,0.7322125425933116
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.00020343234614030807,0.7971726970625772
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.00019205251896212055,0.844714779159572
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.00018130926934429838,0.8786371238818945
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.00017116698769593892,0.902624119714508
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0001615920563954499,0.919635297818968
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.00015255273836153278,0.9318228929959476
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.00014401907185740588,0.940673598969814
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0001359627711795879,0.9471928079490436
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.00012835713290206428,0.952058985403988
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.0001211769473650715,0.9557341485632508
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.00011439841511512264,0.9585376092304108
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.00010799906801930352,0.9606938570225144
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,0.00010195769479236668,0.9623634883059382
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,9.625427068977445e-05,0.963663312600044
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,9.086989113365092e-05,0.9646795862461351
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,8.578670905164095e-05,0.9654768590087648
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,8.098787572097772e-05,0.9661039914189786
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,7.645748492168166e-05,0.9665983226209544
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,7.218052021378058e-05,0.9669885990862128
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,6.814280516379549e-05,0.9672969446203208
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,6.433095635551372e-05,0.9675394924560315
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,6.073233902929775e-05,0.9677240106270192
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,5.733502520289264e-05,0.9678420700277516
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,5.412775413491833e-05,0.967855558026538
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,5.1099895e-05,0.9676821913908472
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,4.824141165181868e-05,0.9671868565598084
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,4.5542829357285924e-05,0.9661813950172994
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,4.29952033915796e-05,0.964426645856717
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,4.0590089389946125e-05,0.9616239289733736
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,3.8319515357996516e-05,0.9573883147589636
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,3.6175955247722094e-05,0.951206039023767
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,3.415230401164488e-05,0.9423699500988488
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,3.224185405241671e-05,0.9298759250170008
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,3.0438272989807357e-05,0.912309020941145
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,2.8735582671387693e-05,0.8878448169779114
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,2.712813935733687e-05,0.8544944747475497
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,2.5610615013694096e-05,0.810546717254001
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,2.4177979652049467e-05,0.755022106585908
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,2.2825484657137037e-05,0.6880451085664344
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,2.1548647047067694e-05,0.6111446610434094
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,2.0343234614030807e-05,0.5273887011973131
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,1.9205251896212053e-05,0.4411291856699668
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,1.8130926934429838e-05,0.3572632300412034
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,1.7116698769593878e-05,0.2802376110643684
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,1.6159205639544986e-05,0.2132163925957291
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,1.5255273836153279e-05,0.1577181228239203
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,1.440190718574058e-05,0.1137462004857314
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,1.359627711795879e-05,0.0802232678426931
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,1.283571329020642e-05,0.0554979528233929
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,1.211769473650715e-05,0.0377659580323134
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,1.1439841511512262e-05,0.0253452732705993
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,1.0799906801930346e-05,0.0168138416893345
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,1.019576947923667e-05,0.0110479326164524
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,9.625427068977438e-06,0.007202509779069
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,9.086989113365092e-06,0.0046655588598753
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,8.578670905164096e-06,0.0030065219758901
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,8.09878757209777e-06,0.0019292960128617
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,7.645748492168167e-06,0.001233849153069
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,7.218052021378054e-06,0.0007869428933004
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,6.814280516379548e-06,0.000500814417429
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,6.4330956355513725e-06,0.0003181648821984
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,6.073233902929776e-06,0.0002018468053984
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,5.7335025202892635e-06,0.0001279110533061
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,5.412775413491831e-06,8.098578995322528e-05
EIC Ee=10 GeV,12.0,1.5,0.599559424587181,5.109989500000001e-06,5.123921723942371e-05
EIC Ee=10 GeV,12.0,1.5,0.75,0.0051099895,0.0
EIC Ee=10 GeV,12.0,1.5,0.75,0.004824141165181872,0.0
EIC Ee=10 GeV,12.0,1.5,0.75,0.004554282935728595,0.0
EIC Ee=10 GeV,12.0,1.5,0.75,0.004299520339157965,0.0
EIC Ee=10 GeV,12.0,1.5,0.75,0.004059008938994618,0.0
EIC Ee=10 GeV,12.0,1.5,0.75,0.0038319515357996513,0.0
EIC Ee=10 GeV,12.0,1.5,0.75,0.00361759552477221,0.0
EIC Ee=10 GeV,12.0,1.5,0.75,0.0034152304011644875,0.0
EIC Ee=10 GeV,12.0,1.5,0.75,0.0032241854052416736,0.0
EIC Ee=10 GeV,12.0,1.5,0.75,0.0030438272989807406,0.0
EIC Ee=10 GeV,12.0,1.5,0.75,0.0028735582671387708,0.0
EIC Ee=10 GeV,12.0,1.5,0.75,0.002712813935733687,0.0
EIC Ee=10 GeV,12.0,1.5,0.75,0.0025610615013694094,0.0
EIC Ee=10 GeV,12.0,1.5,0.75,0.0024177979652049487,0.0
EIC Ee=10 GeV,12.0,1.5,0.75,0.002282548465713707,0.0
EIC Ee=10 GeV,12.0,1.5,0.75,0.0021548647047067698,0.0
EIC Ee=10 GeV,12.0,1.5,0.75,0.0020343234614030813,0.0
EIC Ee=10 GeV,12.0,1.5,0.75,0.0019205251896212059,0.0
EIC Ee=10 GeV,12.0,1.5,0.75,0.001813092693442985,0.0
EIC Ee=10 GeV,12.0,1.5,0.75,0.0017116698769593897,0.0
EIC Ee=10 GeV,12.0,1.5,0.75,0.001615920563954499,7.3140262745820295e-286
EIC Ee=10 GeV,12.0,1.5,0.75,0.0015255273836153284,5.50888790536693e-230
EIC Ee=10 GeV,12.0,1.5,0.75,0.0014401907185740588,1.3491922007514555e-185
EIC Ee=10 GeV,12.0,1.5,0.75,0.0013596277117958798,2.5103726941824633e-150
EIC Ee=10 GeV,12.0,1.5,0.75,0.001283571329020644,2.709744137904971e-122
EIC Ee=10 GeV,12.0,1.5,0.75,0.001211769473650715,5.287757183883291e-100
EIC Ee=10 GeV,12.0,1.5,0.75,0.001143984151151226,2.8344467935087955e-82
EIC Ee=10 GeV,12.0,1.5,0.75,0.0010799906801930354,3.5892330498718622e-68
EIC Ee=10 GeV,12.0,1.5,0.75,0.0010195769479236674,5.911901407171583e-57
EIC Ee=10 GeV,12.0,1.5,0.75,0.0009625427068977439,4.922698636279424e-48
EIC Ee=10 GeV,12.0,1.5,0.75,0.0009086989113365091,6.129122566426861e-41
EIC Ee=10 GeV,12.0,1.5,0.75,0.0008578670905164096,2.727390994318375e-35
EIC Ee=10 GeV,12.0,1.5,0.75,0.0008098787572097773,8.842402168262658e-31
EIC Ee=10 GeV,12.0,1.5,0.75,0.000764574849216817,3.856374097283317e-27
EIC Ee=10 GeV,12.0,1.5,0.75,0.0007218052021378054,4.034690789825933e-24
EIC Ee=10 GeV,12.0,1.5,0.75,0.0006814280516379549,2.6190947438249918e-21
EIC Ee=10 GeV,12.0,1.5,0.75,0.0006433095635551372,4.7363757369479885e-18
EIC Ee=10 GeV,12.0,1.5,0.75,0.000607323390292978,3.802364475178961e-15
EIC Ee=10 GeV,12.0,1.5,0.75,0.0005733502520289267,9.11712276977582e-13
EIC Ee=10 GeV,12.0,1.5,0.75,0.0005412775413491831,8.19068035540269e-11
EIC Ee=10 GeV,12.0,1.5,0.75,0.00051099895,3.3778926991728502e-09
EIC Ee=10 GeV,12.0,1.5,0.75,0.0004824141165181868,7.489326933370253e-08
EIC Ee=10 GeV,12.0,1.5,0.75,0.0004554282935728592,1.0091342590483811e-06
EIC Ee=10 GeV,12.0,1.5,0.75,0.00042995203391579595,9.098408587821974e-06
EIC Ee=10 GeV,12.0,1.5,0.75,0.0004059008938994615,5.917624436616291e-05
EIC Ee=10 GeV,12.0,1.5,0.75,0.00038319515357996517,0.0002937398051607
EIC Ee=10 GeV,12.0,1.5,0.75,0.00036175955247722094,0.0011582097024922
EIC Ee=10 GeV,12.0,1.5,0.75,0.0003415230401164488,0.0037318201886623
EIC Ee=10 GeV,12.0,1.5,0.75,0.00032241854052416713,0.0100453348922621
EIC Ee=10 GeV,12.0,1.5,0.75,0.0003043827298980737,0.0230439044587883
EIC Ee=10 GeV,12.0,1.5,0.75,0.000287355826713877,0.0459259876870111
EIC Ee=10 GeV,12.0,1.5,0.75,0.0002712813935733687,0.081007964429752
EIC Ee=10 GeV,12.0,1.5,0.75,0.00025610615013694094,0.1286743468010011
EIC Ee=10 GeV,12.0,1.5,0.75,0.00024177979652049468,0.186999136016301
EIC Ee=10 GeV,12.0,1.5,0.75,0.00022825484657137046,0.2522488697767642
EIC Ee=10 GeV,12.0,1.5,0.75,0.0002154864704706769,0.3199764623866773
EIC Ee=10 GeV,12.0,1.5,0.75,0.00020343234614030807,0.3861370749475921
EIC Ee=10 GeV,12.0,1.5,0.75,0.00019205251896212055,0.4477748504313388
EIC Ee=10 GeV,12.0,1.5,0.75,0.00018130926934429838,0.5031778123237275
EIC Ee=10 GeV,12.0,1.5,0.75,0.00017116698769593892,0.5516726810387406
EIC Ee=10 GeV,12.0,1.5,0.75,0.0001615920563954499,0.5932949663294625
EIC Ee=10 GeV,12.0,1.5,0.75,0.00015255273836153278,0.6284911435073721
EIC Ee=10 GeV,12.0,1.5,0.75,0.00014401907185740588,0.6579081094743482
EIC Ee=10 GeV,12.0,1.5,0.75,0.0001359627711795879,0.6822634452378493
EIC Ee=10 GeV,12.0,1.5,0.75,0.00012835713290206428,0.7022711925430597
EIC Ee=10 GeV,12.0,1.5,0.75,0.0001211769473650715,0.7186011903410965
EIC Ee=10 GeV,12.0,1.5,0.75,0.00011439841511512264,0.7318582538061319
EIC Ee=10 GeV,12.0,1.5,0.75,0.00010799906801930352,0.7425735410603677
EIC Ee=10 GeV,12.0,1.5,0.75,0.00010195769479236668,0.7512036526774958
EIC Ee=10 GeV,12.0,1.5,0.75,9.625427068977445e-05,0.7581345321389018
EIC Ee=10 GeV,12.0,1.5,0.75,9.086989113365092e-05,0.7636880712587389
EIC Ee=10 GeV,12.0,1.5,0.75,8.578670905164095e-05,0.7681299244700593
EIC Ee=10 GeV,12.0,1.5,0.75,8.098787572097772e-05,0.7716775254354128
EIC Ee=10 GeV,12.0,1.5,0.75,7.645748492168166e-05,0.7745076899210455
EIC Ee=10 GeV,12.0,1.5,0.75,7.218052021378058e-05,0.7767634772675696
EIC Ee=10 GeV,12.0,1.5,0.75,6.814280516379549e-05,0.7785601772470074
EIC Ee=10 GeV,12.0,1.5,0.75,6.433095635551372e-05,0.7799903909941971
EIC Ee=10 GeV,12.0,1.5,0.75,6.073233902929775e-05,0.7811280458029133
EIC Ee=10 GeV,12.0,1.5,0.75,5.733502520289264e-05,0.7820300862743931
EIC Ee=10 GeV,12.0,1.5,0.75,5.412775413491833e-05,0.7827311716315973
EIC Ee=10 GeV,12.0,1.5,0.75,5.1099895e-05,0.7832228649344022
EIC Ee=10 GeV,12.0,1.5,0.75,4.824141165181868e-05,0.7834134716079292
EIC Ee=10 GeV,12.0,1.5,0.75,4.5542829357285924e-05,0.7830798473336155
EIC Ee=10 GeV,12.0,1.5,0.75,4.29952033915796e-05,0.7818292947338409
EIC Ee=10 GeV,12.0,1.5,0.75,4.0590089389946125e-05,0.7790815673502244
EIC Ee=10 GeV,12.0,1.5,0.75,3.8319515357996516e-05,0.774082668230091
EIC Ee=10 GeV,12.0,1.5,0.75,3.6175955247722094e-05,0.7659640716898559
EIC Ee=10 GeV,12.0,1.5,0.75,3.415230401164488e-05,0.7538163785106385
EIC Ee=10 GeV,12.0,1.5,0.75,3.224185405241671e-05,0.7366904119330465
EIC Ee=10 GeV,12.0,1.5,0.75,3.0438272989807357e-05,0.7134888089459226
EIC Ee=10 GeV,12.0,1.5,0.75,2.8735582671387693e-05,0.6828899075955102
EIC Ee=10 GeV,12.0,1.5,0.75,2.712813935733687e-05,0.6435570320346443
EIC Ee=10 GeV,12.0,1.5,0.75,2.5610615013694096e-05,0.5946990569691447
EIC Ee=10 GeV,12.0,1.5,0.75,2.4177979652049467e-05,0.5367024451725543
EIC Ee=10 GeV,12.0,1.5,0.75,2.2825484657137037e-05,0.4714476942318351
EIC Ee=10 GeV,12.0,1.5,0.75,2.1548647047067694e-05,0.4021270750217182
EIC Ee=10 GeV,12.0,1.5,0.75,2.0343234614030807e-05,0.3326418023584161
EIC Ee=10 GeV,12.0,1.5,0.75,1.9205251896212053e-05,0.2668143867812527
EIC Ee=10 GeV,12.0,1.5,0.75,1.8130926934429838e-05,0.2076924686940914
EIC Ee=10 GeV,12.0,1.5,0.75,1.7116698769593878e-05,0.1571478313227168
EIC Ee=10 GeV,12.0,1.5,0.75,1.6159205639544986e-05,0.1158263222779353
EIC Ee=10 GeV,12.0,1.5,0.75,1.5255273836153279e-05,0.0833675674565669
EIC Ee=10 GeV,12.0,1.5,0.75,1.440190718574058e-05,0.0587520179468945
EIC Ee=10 GeV,12.0,1.5,0.75,1.359627711795879e-05,0.04064722298444
EIC Ee=10 GeV,12.0,1.5,0.75,1.283571329020642e-05,0.0276772436063899
EIC Ee=10 GeV,12.0,1.5,0.75,1.211769473650715e-05,0.0185918482826208
EIC Ee=10 GeV,12.0,1.5,0.75,1.1439841511512262e-05,0.0123468696598473
EIC Ee=10 GeV,12.0,1.5,0.75,1.0799906801930346e-05,0.008121686727031
EIC Ee=10 GeV,12.0,1.5,0.75,1.019576947923667e-05,0.0053003403291322
EIC Ee=10 GeV,12.0,1.5,0.75,9.625427068977438e-06,0.0034366841272136
EIC Ee=10 GeV,12.0,1.5,0.75,9.086989113365092e-06,0.002216507662726
EIC Ee=10 GeV,12.0,1.5,0.75,8.578670905164096e-06,0.0014233880119476
EIC Ee=10 GeV,12.0,1.5,0.75,8.09878757209777e-06,0.0009108743458802
EIC Ee=10 GeV,12.0,1.5,0.75,7.645748492168167e-06,0.0005812565715077
EIC Ee=10 GeV,12.0,1.5,0.75,7.218052021378054e-06,0.0003700760334555
EIC Ee=10 GeV,12.0,1.5,0.75,6.814280516379548e-06,0.000235191868467
EIC Ee=10 GeV,12.0,1.5,0.75,6.4330956355513725e-06,0.0001492517228991
EIC Ee=10 GeV,12.0,1.5,0.75,6.073233902929776e-06,9.460390861241528e-05
EIC Ee=10 GeV,12.0,1.5,0.75,5.7335025202892635e-06,5.990920748956446e-05
EIC Ee=10 GeV,12.0,1.5,0.75,5.412775413491831e-06,3.7910083041678895e-05
EIC Ee=10 GeV,12.0,1.5,0.75,5.109989500000001e-06,2.397497359328891e-05
EIC Ee=18 GeV,12.0,1.5,0.1,0.0051099895,9.614791606772814e-132
EIC Ee=18 GeV,12.0,1.5,0.1,0.004824141165181872,1.0408802053523428e-116
EIC Ee=18 GeV,12.0,1.5,0.1,0.004554282935728595,9.37979590005877e-105
EIC Ee=18 GeV,12.0,1.5,0.1,0.004299520339157965,1.1207614514924872e-90
EIC Ee=18 GeV,12.0,1.5,0.1,0.004059008938994618,2.88778645965284e-78
EIC Ee=18 GeV,12.0,1.5,0.1,0.0038319515357996513,2.084730146752312e-68
EIC Ee=18 GeV,12.0,1.5,0.1,0.00361759552477221,1.4124133926650484e-60
EIC Ee=18 GeV,12.0,1.5,0.1,0.0034152304011644875,2.3460242482511148e-54
EIC Ee=18 GeV,12.0,1.5,0.1,0.0032241854052416736,2.0485468163742546e-49
EIC Ee=18 GeV,12.0,1.5,0.1,0.0030438272989807406,1.7282175668173542e-45
EIC Ee=18 GeV,12.0,1.5,0.1,0.0028735582671387708,2.5304595723343853e-42
EIC Ee=18 GeV,12.0,1.5,0.1,0.002712813935733687,9.508450475306133e-39
EIC Ee=18 GeV,12.0,1.5,0.1,0.0025610615013694094,6.585755756399414e-35
EIC Ee=18 GeV,12.0,1.5,0.1,0.0024177979652049487,1.552826031929871e-31
EIC Ee=18 GeV,12.0,1.5,0.1,0.002282548465713707,2.4426762857110247e-28
EIC Ee=18 GeV,12.0,1.5,0.1,0.0021548647047067698,1.3184646387857904e-25
EIC Ee=18 GeV,12.0,1.5,0.1,0.0020343234614030813,3.751215544683581e-23
EIC Ee=18 GeV,12.0,1.5,0.1,0.0019205251896212059,1.7108681398588537e-19
EIC Ee=18 GeV,12.0,1.5,0.1,0.001813092693442985,4.175545938207404e-16
EIC Ee=18 GeV,12.0,1.5,0.1,0.0017116698769593897,2.403922566589892e-13
EIC Ee=18 GeV,12.0,1.5,0.1,0.001615920563954499,3.9849882479391186e-11
EIC Ee=18 GeV,12.0,1.5,0.1,0.0015255273836153284,2.4060713473614102e-09
EIC Ee=18 GeV,12.0,1.5,0.1,0.0014401907185740588,6.511922295673364e-08
EIC Ee=18 GeV,12.0,1.5,0.1,0.0013596277117958798,9.404745741073496e-07
EIC Ee=18 GeV,12.0,1.5,0.1,0.001283571329020644,8.387659281284931e-06
EIC Ee=18 GeV,12.0,1.5,0.1,0.001211769473650715,5.2181505414122785e-05
EIC Ee=18 GeV,12.0,1.5,0.1,0.001143984151151226,0.0002496094455432
EIC Ee=18 GeV,12.0,1.5,0.1,0.0010799906801930354,0.0009826166738026
EIC Ee=18 GeV,12.0,1.5,0.1,0.0010195769479236674,0.0033021413258892
EIC Ee=18 GeV,12.0,1.5,0.1,0.0009625427068977439,0.0096080017093034
EIC Ee=18 GeV,12.0,1.5,0.1,0.0009086989113365091,0.0243275039214751
EIC Ee=18 GeV,12.0,1.5,0.1,0.0008578670905164096,0.0538374156413129
EIC Ee=18 GeV,12.0,1.5,0.1,0.0008098787572097773,0.1047877563495518
EIC Ee=18 GeV,12.0,1.5,0.1,0.000764574849216817,0.1809102444856987
EIC Ee=18 GeV,12.0,1.5,0.1,0.0007218052021378054,0.2800192023086628
EIC Ee=18 GeV,12.0,1.5,0.1,0.0006814280516379549,0.3935509844873954
EIC Ee=18 GeV,12.0,1.5,0.1,0.0006433095635551372,0.5093853639436609
EIC Ee=18 GeV,12.0,1.5,0.1,0.000607323390292978,0.6161916414945501
EIC Ee=18 GeV,12.0,1.5,0.1,0.0005733502520289267,0.7066642394330253
EIC Ee=18 GeV,12.0,1.5,0.1,0.0005412775413491831,0.7783119151179044
EIC Ee=18 GeV,12.0,1.5,0.1,0.00051099895,0.8323001934950471
EIC Ee=18 GeV,12.0,1.5,0.1,0.0004824141165181868,0.8716535351809254
EIC Ee=18 GeV,12.0,1.5,0.1,0.0004554282935728592,0.8998022380708233
EIC Ee=18 GeV,12.0,1.5,0.1,0.00042995203391579595,0.9197849063796296
EIC Ee=18 GeV,12.0,1.5,0.1,0.0004059008938994615,0.9339794307722392
EIC Ee=18 GeV,12.0,1.5,0.1,0.00038319515357996517,0.9441227028658034
EIC Ee=18 GeV,12.0,1.5,0.1,0.00036175955247722094,0.951436813145987
EIC Ee=18 GeV,12.0,1.5,0.1,0.0003415230401164488,0.956766497188359
EIC Ee=18 GeV,12.0,1.5,0.1,0.00032241854052416713,0.9606925453816896
EIC Ee=18 GeV,12.0,1.5,0.1,0.0003043827298980737,0.9636152330211796
EIC Ee=18 GeV,12.0,1.5,0.1,0.000287355826713877,0.965812393374905
EIC Ee=18 GeV,12.0,1.5,0.1,0.0002712813935733687,0.967478787447526
EIC Ee=18 GeV,12.0,1.5,0.1,0.00025610615013694094,0.9687525094678212
EIC Ee=18 GeV,12.0,1.5,0.1,0.00024177979652049468,0.9697326656339296
EIC Ee=18 GeV,12.0,1.5,0.1,0.00022825484657137046,0.9704912522305338
EIC Ee=18 GeV,12.0,1.5,0.1,0.0002154864704706769,0.97108119163675
EIC Ee=18 GeV,12.0,1.5,0.1,0.00020343234614030807,0.9715418183041692
EIC Ee=18 GeV,12.0,1.5,0.1,0.00019205251896212055,0.971902651780063
EIC Ee=18 GeV,12.0,1.5,0.1,0.00018130926934429838,0.9721859090325364
EIC Ee=18 GeV,12.0,1.5,0.1,0.00017116698769593892,0.9724076454714824
EIC Ee=18 GeV,12.0,1.5,0.1,0.0001615920563954499,0.9725766748537747
EIC Ee=18 GeV,12.0,1.5,0.1,0.00015255273836153278,0.9726903341802304
EIC Ee=18 GeV,12.0,1.5,0.1,0.00014401907185740588,0.9727269677626856
EIC Ee=18 GeV,12.0,1.5,0.1,0.0001359627711795879,0.9726355869911942
EIC Ee=18 GeV,12.0,1.5,0.1,0.00012835713290206428,0.972325236699888
EIC Ee=18 GeV,12.0,1.5,0.1,0.0001211769473650715,0.971660468551474
EIC Ee=18 GeV,12.0,1.5,0.1,0.00011439841511512264,0.9704645683544756
EIC Ee=18 GeV,12.0,1.5,0.1,0.00010799906801930352,0.9685170128440256
EIC Ee=18 GeV,12.0,1.5,0.1,0.00010195769479236668,0.9655305768749196
EIC Ee=18 GeV,12.0,1.5,0.1,9.625427068977445e-05,0.961113843741524
EIC Ee=18 GeV,12.0,1.5,0.1,9.086989113365092e-05,0.9547273228398918
EIC Ee=18 GeV,12.0,1.5,0.1,8.578670905164095e-05,0.9455999377869996
EIC Ee=18 GeV,12.0,1.5,0.1,8.098787572097772e-05,0.9325177978152218
EIC Ee=18 GeV,12.0,1.5,0.1,7.645748492168166e-05,0.9134377379872496
EIC Ee=18 GeV,12.0,1.5,0.1,7.218052021378058e-05,0.8851779548823204
EIC Ee=18 GeV,12.0,1.5,0.1,6.814280516379549e-05,0.843815845316774
EIC Ee=18 GeV,12.0,1.5,0.1,6.433095635551372e-05,0.7861542858591711
EIC Ee=18 GeV,12.0,1.5,0.1,6.073233902929775e-05,0.7115847121432434
EIC Ee=18 GeV,12.0,1.5,0.1,5.733502520289264e-05,0.6230684235928035
EIC Ee=18 GeV,12.0,1.5,0.1,5.412775413491833e-05,0.5265725827268845
EIC Ee=18 GeV,12.0,1.5,0.1,5.1099895e-05,0.4293787979345753
EIC Ee=18 GeV,12.0,1.5,0.1,4.824141165181868e-05,0.3382040954328879
EIC Ee=18 GeV,12.0,1.5,0.1,4.5542829357285924e-05,0.2578881084968132
EIC Ee=18 GeV,12.0,1.5,0.1,4.29952033915796e-05,0.1909201723779301
EIC Ee=18 GeV,12.0,1.5,0.1,4.0590089389946125e-05,0.1376735206476118
EIC Ee=18 GeV,12.0,1.5,0.1,3.8319515357996516e-05,0.0970245390190282
EIC Ee=18 GeV,12.0,1.5,0.1,3.6175955247722094e-05,0.0670440349970545
EIC Ee=18 GeV,12.0,1.5,0.1,3.415230401164488e-05,0.0455621184969411
EIC Ee=18 GeV,12.0,1.5,0.1,3.224185405241671e-05,0.0305351492059965
EIC Ee=18 GeV,12.0,1.5,0.1,3.0438272989807357e-05,0.0202297443820201
EIC Ee=18 GeV,12.0,1.5,0.1,2.8735582671387693e-05,0.0132761017346476
EIC Ee=18 GeV,12.0,1.5,0.1,2.712813935733687e-05,0.0086456571144493
EIC Ee=18 GeV,12.0,1.5,0.1,2.5610615013694096e-05,0.0055950635477893
EIC Ee=18 GeV,12.0,1.5,0.1,2.4177979652049467e-05,0.0036025838821993
EIC Ee=18 GeV,12.0,1.5,0.1,2.2825484657137037e-05,0.0023102206522889
EIC Ee=18 GeV,12.0,1.5,0.1,2.1548647047067694e-05,0.0014766304110653
EIC Ee=18 GeV,12.0,1.5,0.1,2.0343234614030807e-05,0.0009413511191104
EIC Ee=18 GeV,12.0,1.5,0.1,1.9205251896212053e-05,0.0005988539331521
EIC Ee=18 GeV,12.0,1.5,0.1,1.8130926934429838e-05,0.000380332047025
EIC Ee=18 GeV,12.0,1.5,0.1,1.7116698769593878e-05,0.0002412263525596
EIC Ee=18 GeV,12.0,1.5,0.1,1.6159205639544986e-05,0.0001528354603354
EIC Ee=18 GeV,12.0,1.5,0.1,1.5255273836153279e-05,9.675093320177462e-05
EIC Ee=18 GeV,12.0,1.5,0.1,1.440190718574058e-05,6.120585511246821e-05
EIC Ee=18 GeV,12.0,1.5,0.1,1.359627711795879e-05,3.869879618597065e-05
EIC Ee=18 GeV,12.0,1.5,0.1,1.283571329020642e-05,2.4457741577306103e-05
EIC Ee=18 GeV,12.0,1.5,0.1,1.211769473650715e-05,1.545210562406024e-05
EIC Ee=18 GeV,12.0,1.5,0.1,1.1439841511512262e-05,9.759816568830158e-06
EIC Ee=18 GeV,12.0,1.5,0.1,1.0799906801930346e-05,6.163144929582824e-06
EIC Ee=18 GeV,12.0,1.5,0.1,1.019576947923667e-05,3.891248661111152e-06
EIC Ee=18 GeV,12.0,1.5,0.1,9.625427068977438e-06,2.45649953144421e-06
EIC Ee=18 GeV,12.0,1.5,0.1,9.086989113365092e-06,1.5505921571331551e-06
EIC Ee=18 GeV,12.0,1.5,0.1,8.578670905164096e-06,9.786813048944024e-07
EIC Ee=18 GeV,12.0,1.5,0.1,8.09878757209777e-06,6.176685030652455e-07
EIC Ee=18 GeV,12.0,1.5,0.1,7.645748492168167e-06,3.89803869569019e-07
EIC Ee=18 GeV,12.0,1.5,0.1,7.218052021378054e-06,2.4599041672794813e-07
EIC Ee=18 GeV,12.0,1.5,0.1,6.814280516379548e-06,1.5522991374169429e-07
EIC Ee=18 GeV,12.0,1.5,0.1,6.4330956355513725e-06,9.79537068661491e-08
EIC Ee=18 GeV,12.0,1.5,0.1,6.073233902929776e-06,6.180974993232073e-08
EIC Ee=18 GeV,12.0,1.5,0.1,5.7335025202892635e-06,3.9001891619446685e-08
EIC Ee=18 GeV,12.0,1.5,0.1,5.412775413491831e-06,2.460982109515265e-08
EIC Ee=18 GeV,12.0,1.5,0.1,5.109989500000001e-06,1.5528394504212957e-08
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0051099895,5.205576931151629e-186
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.004824141165181872,8.451822722343184e-163
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.004554282935728595,2.4119624456464872e-144
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.004299520339157965,1.7595958436070086e-124
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.004059008938994618,1.462450316015877e-107
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0038319515357996513,4.0428056881258536e-94
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.00361759552477221,1.0751244981669603e-82
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0034152304011644875,8.252846584678856e-72
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0032241854052416736,4.2964297944942357e-63
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0030438272989807406,3.769712610519338e-56
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0028735582671387708,1.710932382999181e-50
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.002712813935733687,1.1483783465063552e-45
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0025610615013694094,1.321455105541966e-41
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0024177979652049487,6.56451960045458e-38
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.002282548465713707,5.083870897272108e-34
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0021548647047067698,9.203241303604176e-31
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0020343234614030813,3.8503901330748703e-28
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0019205251896212059,6.298826444200195e-26
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.001813092693442985,1.54489429491699e-22
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0017116698769593897,8.876812114024484e-19
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.001615920563954499,1.003880231502748e-15
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0015255273836153284,3.4199026469598034e-13
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0014401907185740588,5.0508329332214637e-11
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0013596277117958798,3.656314212474118e-09
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.001283571329020644,1.3022154142591126e-07
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.001211769473650715,2.4106255393835008e-06
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.001143984151151226,2.5654814612576405e-05
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0010799906801930354,0.0001751103509304
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0010195769479236674,0.0008468275419223
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0009625427068977439,0.0031445138922891
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0009086989113365091,0.0094924702373036
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0008578670905164096,0.0241505899271673
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0008098787572097773,0.0529438893389045
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.000764574849216817,0.1015682617177238
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0007218052021378054,0.1728135568577855
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0006814280516379549,0.264341120940757
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0006433095635551372,0.3687584223178501
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.000607323390292978,0.4761097178851992
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0005733502520289267,0.5771540615168426
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0005412775413491831,0.6656324674025847
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.00051099895,0.738831278758492
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0004824141165181868,0.7968614037151532
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0004554282935728592,0.8414849665571587
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.00042995203391579595,0.8751030898517048
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0004059008938994615,0.9001172037963892
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.00038319515357996517,0.9186194365037632
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.00036175955247722094,0.9322945221593906
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0003415230401164488,0.9424332666502274
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.00032241854052416713,0.9499932799592976
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0003043827298980737,0.9556710904309004
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.000287355826713877,0.9599682565157828
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0002712813935733687,0.9632450533378524
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.00025610615013694094,0.9657611025558828
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.00024177979652049468,0.967704821668935
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.00022825484657137046,0.9692142354914328
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0002154864704706769,0.9703914996017272
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.00020343234614030807,0.9713130030744728
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.00019205251896212055,0.9720364208555488
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.00018130926934429838,0.9726056759660467
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.00017116698769593892,0.9730544492332224
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0001615920563954499,0.973408471803413
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.00015255273836153278,0.973685792065491
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.00014401907185740588,0.9738923923961188
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0001359627711795879,0.9740107085426244
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.00012835713290206428,0.9739835747366083
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.0001211769473650715,0.9737011351330048
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.00011439841511512264,0.9729974100135668
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.00010799906801930352,0.971656749141812
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,0.00010195769479236668,0.9694186082891432
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,9.625427068977445e-05,0.9659645419189706
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,9.086989113365092e-05,0.9608950330338836
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,8.578670905164095e-05,0.9537358047327106
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,8.098787572097772e-05,0.943998535380302
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,7.645748492168166e-05,0.9312397361938344
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,7.218052021378058e-05,0.9149645967899628
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,6.814280516379549e-05,0.8942218441891152
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,6.433095635551372e-05,0.8669775554710678
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,6.073233902929775e-05,0.8298484881597381
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,5.733502520289264e-05,0.7789796242561662
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,5.412775413491833e-05,0.7120428434506534
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,5.1099895e-05,0.630088205998925
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,4.824141165181868e-05,0.5378621230318975
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,4.5542829357285924e-05,0.4424132279574214
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,4.29952033915796e-05,0.3509543891870878
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,4.0590089389946125e-05,0.2691038723370869
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,3.8319515357996516e-05,0.2000698760256924
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,3.6175955247722094e-05,0.1447298311795255
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,3.415230401164488e-05,0.1022373326634282
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,3.224185405241671e-05,0.0707685268884017
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,3.0438272989807357e-05,0.0481546409964838
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,2.8735582671387693e-05,0.0323030752377683
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,2.712813935733687e-05,0.021416002667537
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,2.5610615013694096e-05,0.0140619624445075
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,2.4177979652049467e-05,0.0091610331637215
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,2.2825484657137037e-05,0.0059303609205158
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,2.1548647047067694e-05,0.003819347054889
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,2.0343234614030807e-05,0.002449652196873
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,1.9205251896212053e-05,0.001565962669546
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,1.8130926934429838e-05,0.0009984049533012
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,1.7116698769593878e-05,0.000635201374092
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,1.6159205639544986e-05,0.000403442040987
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,1.5255273836153279e-05,0.0002558967149177
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,1.440190718574058e-05,0.0001621366411196
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,1.359627711795879e-05,0.0001026421311688
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,1.283571329020642e-05,6.493428827144544e-05
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,1.211769473650715e-05,4.10569759454537e-05
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,1.1439841511512262e-05,2.5948513800402065e-05
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,1.0799906801930346e-05,1.639415574230555e-05
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,1.019576947923667e-05,1.0354930867902255e-05
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,9.625427068977438e-06,6.538998324941297e-06
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,9.086989113365092e-06,4.128577527998363e-06
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,8.578670905164096e-06,2.606334900908613e-06
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,8.09878757209777e-06,1.645177504455852e-06
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,7.645748492168167e-06,1.0383834982621806e-06
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,7.218052021378054e-06,6.55349508243004e-07
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,6.814280516379548e-06,4.13584725531792e-07
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,6.4330956355513725e-06,2.609980043729341e-07
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,6.073233902929776e-06,1.6470050600530877e-07
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,5.7335025202892635e-06,1.039299707285099e-07
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,5.412775413491831e-06,6.558088046445691e-08
EIC Ee=18 GeV,12.0,1.5,0.1250918539920213,5.109989500000001e-06,4.1381496049309935e-08
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0051099895,4.1702100390880743e-234
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.004824141165181872,4.1820189173425586e-203
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.004554282935728595,1.7641551496630386e-178
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.004299520339157965,6.948085777421765e-159
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.004059008938994618,1.7289262970443633e-138
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0038319515357996513,1.8170474161228824e-118
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.00361759552477221,2.528466118185369e-102
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0034152304011644875,2.2974255465136994e-89
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0032241854052416736,5.1183433463634045e-79
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0030438272989807406,8.843964727357046e-71
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0028735582671387708,3.1350523120667055e-64
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.002712813935733687,7.8037949812433475e-59
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0025610615013694094,9.17789974660745e-53
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0024177979652049487,1.6839559579162942e-47
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.002282548465713707,1.2073266255786699e-42
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0021548647047067698,9.211735952919752e-38
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0020343234614030813,1.3532304888717934e-33
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0019205251896212059,3.407377273835071e-30
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.001813092693442985,1.9051153866535102e-27
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0017116698769593897,3.4337185811726184e-25
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.001615920563954499,4.149343493850742e-23
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0015255273836153284,1.0753675984735912e-19
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0014401907185740588,2.864155106916362e-16
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0013596277117958798,1.6731765205831887e-13
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.001283571329020644,2.825980603179363e-11
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.001211769473650715,1.785716696326178e-09
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.001143984151151226,5.1967161353204527e-08
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0010799906801930354,8.194762115886162e-07
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0010195769479236674,7.959184296325128e-06
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0009625427068977439,5.278389500925349e-05
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0009086989113365091,0.0002599653504773
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0008578670905164096,0.0010182127552901
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0008098787572097773,0.003345052221549
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.000764574849216817,0.0095409184528673
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0007218052021378054,0.0239703921485739
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0006814280516379549,0.0531427626139486
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0006433095635551372,0.1039908720954433
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.000607323390292978,0.1804748858474784
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0005733502520289267,0.280526589360143
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0005412775413491831,0.3956713393787825
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.00051099895,0.5138111083589394
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0004824141165181868,0.6233919327827501
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0004554282935728592,0.7165746077815605
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.00042995203391579595,0.7902227580874553
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0004059008938994615,0.8450526748401536
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.00038319515357996517,0.8840030574410648
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.00036175955247722094,0.9107330509065336
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0003415230401164488,0.9286590652432402
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.00032241854052416713,0.9405306237274818
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0003043827298980737,0.9483655572617056
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.000287355826713877,0.9535578220964048
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0002712813935733687,0.9570333619670572
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.00025610615013694094,0.9593928636611436
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.00024177979652049468,0.9610214561670012
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.00022825484657137046,0.9621654446742036
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0002154864704706769,0.9629830832169362
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.00020343234614030807,0.9635770768845248
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.00019205251896212055,0.9640150130509056
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.00018130926934429838,0.964342106005204
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.00017116698769593892,0.9645891462811595
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0001615920563954499,0.9647774838310692
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.00015255273836153278,0.9649221402247316
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.00014401907185740588,0.965033495985149
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0001359627711795879,0.965117262016285
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.00012835713290206428,0.9651722829266152
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.0001211769473650715,0.9651870234448516
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.00011439841511512264,0.9651368257873232
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.00010799906801930352,0.9649826300917816
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,0.00010195769479236668,0.9646682015954005
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,9.625427068977445e-05,0.9641103803475572
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,9.086989113365092e-05,0.963180923365136
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,8.578670905164095e-05,0.9616884242938074
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,8.098787572097772e-05,0.95936671303648
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,7.645748492168166e-05,0.95584827765785
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,7.218052021378058e-05,0.9505763778607728
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,6.814280516379549e-05,0.9426264149316212
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,6.433095635551372e-05,0.930451094392397
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,6.073233902929775e-05,0.9116424784175928
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,5.733502520289264e-05,0.8829744203823221
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,5.412775413491833e-05,0.8410655241266822
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,5.1099895e-05,0.7836166615100397
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,4.824141165181868e-05,0.7105969377468685
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,4.5542829357285924e-05,0.6247279764914041
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,4.29952033915796e-05,0.5310931366620438
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,4.0590089389946125e-05,0.4360624675923579
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,3.8319515357996516e-05,0.3458927720438233
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,3.6175955247722094e-05,0.2654775482799569
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,3.415230401164488e-05,0.1976572213545352
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,3.224185405241671e-05,0.1432065947194584
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,3.0438272989807357e-05,0.1013105442550521
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,2.8735582671387693e-05,0.0702188476718009
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,2.712813935733687e-05,0.0478340480330958
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,2.5610615013694096e-05,0.0321179447528295
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,2.4177979652049467e-05,0.0213095843022091
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,2.2825484657137037e-05,0.014000811214737
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,2.1548647047067694e-05,0.0091257914953835
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,2.0343234614030807e-05,0.0059099430328523
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,1.9205251896212053e-05,0.0038074352873969
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,1.8130926934429838e-05,0.0024426478446692
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,1.7116698769593878e-05,0.0015618097496088
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,1.6159205639544986e-05,0.0009959223789297
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,1.5255273836153279e-05,0.0006337057002073
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,1.440190718574058e-05,0.0004025344649938
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,1.359627711795879e-05,0.0002553424572243
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,1.283571329020642e-05,0.0001617962530062
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,1.211769473650715e-05,0.0001024320788419
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,1.1439841511512262e-05,6.480413669732761e-05
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,1.0799906801930346e-05,4.0976057070747456e-05
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,1.019576947923667e-05,2.589806233352565e-05
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,9.625427068977438e-06,1.6362627323728144e-05
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,9.086989113365092e-06,1.0335190749909754e-05
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,8.578670905164096e-06,6.526620000474577e-06
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,8.09878757209777e-06,4.1208059209450455e-06
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,7.645748492168167e-06,2.60145071689975e-06
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,7.218052021378054e-06,1.642105511460812e-06
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,6.814280516379548e-06,1.036450077233666e-06
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,6.4330956355513725e-06,6.541320474177843e-07
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,6.073233902929776e-06,4.128177859999086e-07
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,5.7335025202892635e-06,2.605147131470019e-07
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,5.412775413491831e-06,1.6439587815451413e-07
EIC Ee=18 GeV,12.0,1.5,0.1564797193516119,5.109989500000001e-06,1.0373791810958283e-07
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0051099895,5.6086330861626996e-291
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.004824141165181872,7.384445516070596e-248
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.004554282935728595,1.3162037336926011e-213
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.004299520339157965,2.1176961089773058e-186
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.004059008938994618,8.645436853182018e-165
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0038319515357996513,1.267519475890694e-147
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.00361759552477221,1.9224178660057813e-130
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0034152304011644875,1.668762911017612e-111
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0032241854052416736,1.8462981971559082e-95
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0030438272989807406,1.1375830400758473e-82
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0028735582671387708,1.644409794077321e-72
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.002712813935733687,1.934053041506563e-64
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0025610615013694094,5.026826588681427e-58
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0024177979652049487,9.20194453695816e-53
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.002282548465713707,9.495676392644834e-48
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0021548647047067698,5.206492669090207e-43
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0020343234614030813,8.395861510948415e-39
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0019205251896212059,2.2618983438332667e-35
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.001813092693442985,2.1525997950842038e-32
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0017116698769593897,5.107132210416111e-29
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.001615920563954499,4.4911026797133385e-26
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0015255273836153284,1.0090402428296453e-23
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0014401907185740588,1.1581039390033789e-21
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0013596277117958798,2.0575997167050622e-18
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.001283571329020644,1.965698943133036e-15
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.001211769473650715,5.697133297512293e-13
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.001143984151151226,6.607267999854323e-11
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0010799906801930354,3.5138252128071115e-09
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0010195769479236674,9.369422747101016e-08
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0009625427068977439,1.3857373824704078e-06
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0009086989113365091,1.268696994999374e-05
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0008578670905164096,7.988115878509151e-05
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0008098787572097773,0.0003781702200493
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.000764574849216817,0.0014366113805365
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0007218052021378054,0.0045619087474439
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0006814280516379549,0.0124026745777319
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0006433095635551372,0.0293049038860043
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.000607323390292978,0.0608323715620595
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0005733502520289267,0.1119957429320699
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0005412775413491831,0.1846721128496827
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.00051099895,0.2758008595574047
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0004824141165181868,0.37779344217478
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0004554282935728592,0.4809780890119697
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.00042995203391579595,0.5765500619344537
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0004059008938994615,0.658596235586728
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.00038319515357996517,0.7246731507598634
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.00036175955247722094,0.7752121685151143
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0003415230401164488,0.8123837087455847
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.00032241854052416713,0.8390025178207694
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0003043827298980737,0.8577814532471684
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.000287355826713877,0.8709699267789429
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0002712813935733687,0.880269029805783
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.00025610615013694094,0.8868918371398887
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.00024177979652049468,0.8916730027815458
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.00022825484657137046,0.8951762987642771
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0002154864704706769,0.8977806374271781
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.00020343234614030807,0.8997420460255968
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.00019205251896212055,0.9012357169048208
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.00018130926934429838,0.902383591427094
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.00017116698769593892,0.9032721687967796
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0001615920563954499,0.903963972174974
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.00015255273836153278,0.9045049828588502
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.00014401907185740588,0.9049295074347912
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0001359627711795879,0.9052631972778356
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.00012835713290206428,0.9055237680623024
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.0001211769473650715,0.905717306905528
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.00011439841511512264,0.9058279906286268
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.00010799906801930352,0.9058029594608136
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,0.00010195769479236668,0.9055396635073584
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,9.625427068977445e-05,0.90488185970239
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,9.086989113365092e-05,0.903618657438382
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,8.578670905164095e-05,0.9014772397421972
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,8.098787572097772e-05,0.8981186198753482
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,7.645748492168166e-05,0.8931552205590416
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,7.218052021378058e-05,0.8861899146625292
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,6.814280516379549e-05,0.8768623216083812
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,6.433095635551372e-05,0.8648797341895842
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,6.073233902929775e-05,0.8499700898562984
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,5.733502520289264e-05,0.831657741883908
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,5.412775413491833e-05,0.8088472448494879
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,5.1099895e-05,0.7794555920917872
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,4.824141165181868e-05,0.7405574794912527
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,4.5542829357285924e-05,0.6893504439504845
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,4.29952033915796e-05,0.6246528487777958
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,4.0590089389946125e-05,0.5480813416206516
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,3.8319515357996516e-05,0.4640995350413132
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,3.6175955247722094e-05,0.3788398328517304
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,3.415230401164488e-05,0.2983653471243385
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,3.224185405241671e-05,0.2272400762589241
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,3.0438272989807357e-05,0.1678975213046006
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,2.8735582671387693e-05,0.1207766367932524
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,2.712813935733687e-05,0.0848951716597807
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,2.5610615013694096e-05,0.0585130226133988
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,2.4177979652049467e-05,0.0396705223084161
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,2.2825484657137037e-05,0.0265305797580899
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,2.1548647047067694e-05,0.017544515490569
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,2.0343234614030807e-05,0.0114959634699386
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,1.9205251896212053e-05,0.0074766486548919
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,1.8130926934429838e-05,0.0048333246549417
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,1.7116698769593878e-05,0.0031093625385171
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,1.6159205639544986e-05,0.0019924999801409
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,1.5255273836153279e-05,0.0012728102529395
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,1.440190718574058e-05,0.0008110347013924
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,1.359627711795879e-05,0.0005157564202447
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,1.283571329020642e-05,0.0003274576174969
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,1.211769473650715e-05,0.0002076402947943
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,1.1439841511512262e-05,0.000131530624475
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,1.0799906801930346e-05,8.325125128424892e-05
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,1.019576947923667e-05,5.265929516978355e-05
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,9.625427068977438e-06,3.3291769343920205e-05
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,9.086989113365092e-06,2.1038841185836987e-05
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,8.578670905164096e-06,1.3291258584406671e-05
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,8.09878757209777e-06,8.394572742699777e-06
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,7.645748492168167e-06,5.300809850426105e-06
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,7.218052021378054e-06,3.3466880775223325e-06
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,6.814280516379548e-06,2.112672273978147e-06
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,6.4330956355513725e-06,1.3335350725724558e-06
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,6.073233902929776e-06,8.416689907331469e-07
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,5.7335025202892635e-06,5.31190216160543e-07
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,5.412775413491831e-06,3.352250378786858e-07
EIC Ee=18 GeV,12.0,1.5,0.1957433820584431,5.109989500000001e-06,2.115461214091367e-07
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0051099895,0.0
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.004824141165181872,0.0
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.004554282935728595,0.0
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.004299520339157965,4.576441159234415e-277
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.004059008938994618,5.801623879912905e-240
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0038319515357996513,1.598981319971618e-207
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.00361759552477221,3.414209917345307e-174
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0034152304011644875,4.47067218667853e-146
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0032241854052416736,9.651309460246343e-124
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0030438272989807406,5.312300696495893e-106
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0028735582671387708,6.564887967706169e-92
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.002712813935733687,1.0260424430809203e-80
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0025610615013694094,8.089427197896069e-72
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0024177979652049487,1.0406050065963848e-64
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.002282548465713707,6.69764566332518e-59
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0021548647047067698,4.610856335453288e-54
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0020343234614030813,4.2122802664962555e-50
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0019205251896212059,1.0255157235424309e-46
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.001813092693442985,2.0953722402718238e-41
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0017116698769593897,1.0235103609460038e-36
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.001615920563954499,6.35448604320545e-33
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0015255273836153284,8.37508174304606e-30
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0014401907185740588,3.7855542233599156e-27
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0013596277117958798,1.0345950053996296e-24
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.001283571329020644,1.3372625363285312e-21
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.001211769473650715,6.6862051322232194e-18
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.001143984151151226,7.821439807407754e-15
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0010799906801930354,2.6077210562074625e-12
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0010195769479236674,3.067172815750097e-10
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0009625427068977439,1.5019529465844586e-08
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0009086989113365091,3.555490405675248e-07
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0008578670905164096,4.657123571607897e-06
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0008098787572097773,3.791936664533756e-05
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.000764574849216817,0.0002114383614613
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0007218052021378054,0.0008745902036213
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0006814280516379549,0.0028692842466436
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0006433095635551372,0.0078937307932106
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.000607323390292978,0.0189995529363572
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0005733502520289267,0.0410271076699849
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0005412775413491831,0.0801362187862406
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.00051099895,0.1414341625407038
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0004824141165181868,0.2254541990278427
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0004554282935728592,0.3264322675290492
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.00042995203391579595,0.4342741750174095
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0004059008938994615,0.5385734571378474
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.00038319515357996517,0.6317153360137875
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.00036175955247722094,0.709826290468446
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0003415230401164488,0.7721666942955239
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.00032241854052416713,0.8199969019476631
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0003043827298980737,0.8555528457405399
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.000287355826713877,0.8813314153118773
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0002712813935733687,0.899669153877669
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.00025610615013694094,0.9125405143843344
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.00024177979652049468,0.921501956151994
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.00022825484657137046,0.9277201557443628
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0002154864704706769,0.9320380309863066
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.00020343234614030807,0.93504881195999
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.00019205251896212055,0.9371626340338088
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.00018130926934429838,0.9386599405945824
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.00017116698769593892,0.939731433047118
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0001615920563954499,0.940506643174108
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.00015255273836153278,0.9410737722515486
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.00014401907185740588,0.9414932037537034
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0001359627711795879,0.9418065979485352
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.00012835713290206428,0.9420429711895112
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.0001211769473650715,0.9422227292025228
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.00011439841511512264,0.9423602203425248
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.00010799906801930352,0.9424649234399944
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,0.00010195769479236668,0.9425410359864884
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,9.625427068977445e-05,0.9425852764917376
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,9.086989113365092e-05,0.9425830747130826
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,8.578670905164095e-05,0.942503962531337
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,8.098787572097772e-05,0.9422976267168812
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,7.645748492168166e-05,0.9418909102697578
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,7.218052021378058e-05,0.9411821539365492
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,6.814280516379549e-05,0.9400245708859428
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,6.433095635551372e-05,0.9381800125085114
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,6.073233902929775e-05,0.9352038170773662
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,5.733502520289264e-05,0.930235570087376
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,5.412775413491833e-05,0.9217672145532012
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,5.1099895e-05,0.9075506068188586
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,4.824141165181868e-05,0.8847879417250873
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,4.5542829357285924e-05,0.8506329318710801
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,4.29952033915796e-05,0.802889653685349
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,4.0590089389946125e-05,0.7407504868710396
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,3.8319515357996516e-05,0.6653875626998897
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,3.6175955247722094e-05,0.5801110176021186
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,3.415230401164488e-05,0.4898901150693727
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,3.224185405241671e-05,0.4003663889891727
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,3.0438272989807357e-05,0.3167349837170933
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,2.8735582671387693e-05,0.2428645221991553
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,2.712813935733687e-05,0.1808737879407306
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,2.5610615013694096e-05,0.13119039211564
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,2.4177979652049467e-05,0.0929512954375336
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,2.2825484657137037e-05,0.0645331577867654
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,2.1548647047067694e-05,0.0440336204340753
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,2.0343234614030807e-05,0.0296113846795629
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,1.9205251896212053e-05,0.0196731767328268
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,1.8130926934429838e-05,0.0129407667332959
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,1.7116698769593878e-05,0.0084431770884661
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,1.6159205639544986e-05,0.0054723695205821
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,1.5255273836153279e-05,0.0035279177552544
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,1.440190718574058e-05,0.0022645752973698
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,1.359627711795879e-05,0.0014486012348293
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,1.283571329020642e-05,0.0009240673187333
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,1.211769473650715e-05,0.0005881558690458
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,1.1439841511512262e-05,0.0003736883804286
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,1.0799906801930346e-05,0.0002370887847056
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,1.019576947923667e-05,0.0001502524492879
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,9.625427068977438e-06,9.513516666572507e-05
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,9.086989113365092e-06,6.019345840250094e-05
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,8.578670905164096e-06,3.806359293054113e-05
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,8.09878757209777e-06,2.405875798392124e-05
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,7.645748492168167e-06,1.5201271565421808e-05
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,7.218052021378054e-06,9.6020074955112e-06
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,6.814280516379548e-06,6.063803597555849e-06
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,6.4330956355513725e-06,3.82868378490387e-06
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,6.073233902929776e-06,2.417081638627708e-06
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,5.7335025202892635e-06,1.5257501964091445e-06
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,5.412775413491831e-06,9.630216626234975e-07
EIC Ee=18 GeV,12.0,1.5,0.2448590256835922,5.109989500000001e-06,6.077952483641141e-07
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0051099895,0.0
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.004824141165181872,0.0
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.004554282935728595,0.0
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.004299520339157965,0.0
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.004059008938994618,0.0
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0038319515357996513,1.4226473085953237e-277
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.00361759552477221,4.005197180022408e-238
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0034152304011644875,9.936907321095036e-207
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0032241854052416736,1.1844860505434574e-181
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0030438272989807406,1.6573256642378425e-160
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0028735582671387708,3.403762027927244e-137
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.002712813935733687,7.127876539808847e-118
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0025610615013694094,1.9421944242375483e-102
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0024177979652049487,3.963329284818328e-90
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.002282548465713707,8.221583008094539e-80
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0021548647047067698,5.031099561881703e-71
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0020343234614030813,6.308671516834073e-64
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0019205251896212059,7.785123876257484e-58
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.001813092693442985,6.345806401495913e-51
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0017116698769593897,4.722209911954073e-45
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.001615920563954499,2.609279481877581e-40
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0015255273836153284,1.6886631075269585e-36
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0014401907185740588,2.1750062247788964e-33
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0013596277117958798,1.782475456326448e-30
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.001283571329020644,1.226734114616963e-27
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.001211769473650715,3.6685751856306e-25
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.001143984151151226,5.506928325496961e-22
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0010799906801930354,2.4318993352431397e-18
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0010195769479236674,2.6223240818971707e-15
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0009625427068977439,9.160393888943709e-13
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0009086989113365091,1.2036847823868843e-10
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0008578670905164096,6.5671784734522545e-09
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0008098787572097773,1.6942881268575028e-07
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.000764574849216817,2.3949733089205644e-06
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0007218052021378054,2.145036867377404e-05
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0006814280516379549,0.000137901231893
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0006433095635551372,0.0006909424014802
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.000607323390292978,0.002800324900928
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0005733502520289267,0.0093097697527926
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0005412775413491831,0.0256699086406251
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.00051099895,0.0595503787438351
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0004824141165181868,0.1182019967761996
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0004554282935728592,0.2043657710006901
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.00042995203391579595,0.3134214030084923
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0004059008938994615,0.4341685776315891
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.00038319515357996517,0.5529956541982121
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.00036175955247722094,0.6587015505892457
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0003415230401164488,0.7452227975673783
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.00032241854052416713,0.8115695849336607
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0003043827298980737,0.8600846447955809
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.000287355826713877,0.8944728881020512
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0002712813935733687,0.918430685510246
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.00025610615013694094,0.9350092629386392
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.00024177979652049468,0.9464852567015356
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.00022825484657137046,0.9544667336561417
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0002154864704706769,0.9600587982428248
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.00020343234614030807,0.9640121478684238
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.00019205251896212055,0.9668351528329122
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.00018130926934429838,0.9688725342252248
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.00017116698769593892,0.9703589489234412
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0001615920563954499,0.9714550475914592
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.00015255273836153278,0.972271625552635
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.00014401907185740588,0.972885771078454
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0001359627711795879,0.9733516621352012
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.00012835713290206428,0.9737077954483444
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.0001211769473650715,0.9739818409478446
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.00011439841511512264,0.9741938995698672
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.00010799906801930352,0.9743585235437656
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,0.00010195769479236668,0.9744850580239444
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,9.625427068977445e-05,0.9745749054304118
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,9.086989113365092e-05,0.9746155540707035
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,8.578670905164095e-05,0.9745758521785256
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,8.098787572097772e-05,0.9744091822047488
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,7.645748492168166e-05,0.9740648182456456
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,7.218052021378058e-05,0.9734983005042646
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,6.814280516379549e-05,0.9726698872757068
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,6.433095635551372e-05,0.9715258205099075
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,6.073233902929775e-05,0.9699591900030436
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,5.733502520289264e-05,0.9677488713301146
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,5.412775413491833e-05,0.9644915711371008
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,5.1099895e-05,0.9595532542881288
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,4.824141165181868e-05,0.9520400284762158
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,4.5542829357285924e-05,0.940756046946544
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,4.29952033915796e-05,0.9241443700929216
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,4.0590089389946125e-05,0.9002656554858431
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,3.8319515357996516e-05,0.8668355445247393
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,3.6175955247722094e-05,0.8213480496047251
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,3.415230401164488e-05,0.7615912644711282
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,3.224185405241671e-05,0.6868543726202568
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,3.0438272989807357e-05,0.5992694625205743
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,2.8735582671387693e-05,0.504085866034404
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,2.712813935733687e-05,0.4083878906056434
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,2.5610615013694096e-05,0.319028192109949
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,2.4177979652049467e-05,0.2409588540685035
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,2.2825484657137037e-05,0.1765879405633223
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,2.1548647047067694e-05,0.1260585131151981
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,2.0343234614030807e-05,0.0879924647130857
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,1.9205251896212053e-05,0.0602745170165655
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,1.8130926934429838e-05,0.0406466068808918
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,1.7116698769593878e-05,0.0270596409741084
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,1.6159205639544986e-05,0.01782592017629
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,1.5255273836153279e-05,0.0116432109995857
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,1.440190718574058e-05,0.0075525820780902
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,1.359627711795879e-05,0.0048719571038935
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,1.283571329020642e-05,0.0031287598487214
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,1.211769473650715e-05,0.0020021063263002
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,1.1439841511512262e-05,0.0012774949713057
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,1.0799906801930346e-05,0.0008132771970356
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,1.019576947923667e-05,0.0005168042114484
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,9.625427068977438e-06,0.0003279308268067
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,9.086989113365092e-06,0.0002078431159137
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,8.578670905164096e-06,0.0001316099682057
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,8.09878757209777e-06,8.327668585452464e-05
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,7.645748492168167e-06,5.266289718863384e-05
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,7.218052021378054e-06,3.3287762995274995e-05
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,6.814280516379548e-06,2.1033149858213336e-05
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,6.4330956355513725e-06,1.328607549980736e-05
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,6.073233902929776e-06,8.390501862132441e-06
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,5.7335025202892635e-06,5.297839008445983e-06
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,5.412775413491831e-06,3.3446115607113088e-06
EIC Ee=18 GeV,12.0,1.5,0.3062986948944054,5.109989500000001e-06,2.1112606521127083e-06
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0051099895,0.0
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.004824141165181872,0.0
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.004554282935728595,0.0
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.004299520339157965,0.0
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.004059008938994618,0.0
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0038319515357996513,0.0
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.00361759552477221,3.1427863546629493e-305
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0034152304011644875,8.61864097732325e-262
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0032241854052416736,1.1478328877590674e-225
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0030438272989807406,7.23773341932054e-195
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0028735582671387708,3.032661558399289e-167
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.002712813935733687,2.664727862031294e-145
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0025610615013694094,7.182171801076232e-128
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0024177979652049487,5.033569208540414e-114
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.002282548465713707,8.868475368885812e-103
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0021548647047067698,2.3721700417929389e-88
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0020343234614030813,1.3401737454908703e-76
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0019205251896212059,2.899889857092912e-67
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.001813092693442985,7.545287192585589e-60
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0017116698769593897,5.86645672461417e-54
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.001615920563954499,2.857463812765078e-49
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0015255273836153284,4.5754746423559025e-45
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0014401907185740588,1.8422193440162298e-40
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0013596277117958798,1.2813132326279049e-36
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.001283571329020644,3.079893844024651e-33
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.001211769473650715,6.435202123973564e-30
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.001143984151151226,7.573986213484598e-27
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0010799906801930354,7.070399797262487e-23
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0010195769479236674,5.400757265145339e-19
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0009625427068977439,7.289556585305885e-16
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0009086989113365091,2.706569253357043e-13
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0008578670905164096,3.876865523801853e-11
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0008098787572097773,2.453867434852648e-09
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.000764574849216817,7.385452951538235e-08
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0007218052021378054,1.1686579530902388e-06
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0006814280516379549,1.0916996901213696e-05
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0006433095635551372,6.735812037324658e-05
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.000607323390292978,0.000303548450788
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0005733502520289267,0.0010860373507643
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0005412775413491831,0.003279577638645
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.00051099895,0.0086891846059676
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0004824141165181868,0.0206419043505571
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0004554282935728592,0.0444061898065161
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.00042995203391579595,0.0866443163015506
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0004059008938994615,0.153004035860472
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.00038319515357996517,0.2444627643546905
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.00036175955247722094,0.3551002051949615
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0003415230401164488,0.4734830164537471
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.00032241854052416713,0.5868548511398648
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0003043827298980737,0.6853827496541088
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.000287355826713877,0.7643245906082744
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0002712813935733687,0.8237153117927544
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.00025610615013694094,0.8665449613742019
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.00024177979652049468,0.8967793600406949
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.00022825484657137046,0.9180596686316744
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0002154864704706769,0.9331900619650684
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.00020343234614030807,0.9441301491865816
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.00019205251896212055,0.9521849948072412
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.00018130926934429838,0.9582124225340508
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.00017116698769593892,0.9627823361222946
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0001615920563954499,0.9662824351285624
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.00015255273836153278,0.9689838446517108
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.00014401907185740588,0.9710810840161008
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0001359627711795879,0.9727166931384288
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.00012835713290206428,0.973996859199736
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.0001211769473650715,0.975001695147344
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.00011439841511512264,0.9757922368474088
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.00010799906801930352,0.9764153463107288
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,0.00010195769479236668,0.9769072238814022
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,9.625427068977445e-05,0.977295923425848
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,9.086989113365092e-05,0.9776028620485088
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,8.578670905164095e-05,0.9778425614673698
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,8.098787572097772e-05,0.9780194808857102
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,7.645748492168166e-05,0.9781225249828006
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,7.218052021378058e-05,0.9781202384161628
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,6.814280516379549e-05,0.9779561631128344
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,6.433095635551372e-05,0.9775313457061168
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,6.073233902929775e-05,0.9766557240361012
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,5.733502520289264e-05,0.974975963960896
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,5.412775413491833e-05,0.971929029012617
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,5.1099895e-05,0.9667769058793724
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,4.824141165181868e-05,0.9587256550268474
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,4.5542829357285924e-05,0.9470571144935144
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,4.29952033915796e-05,0.9311708166005616
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,4.0590089389946125e-05,0.9104948754380224
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,3.8319515357996516e-05,0.8843464366056166
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,3.6175955247722094e-05,0.8518755851377576
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,3.415230401164488e-05,0.8121068554255353
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,3.224185405241671e-05,0.7639593930812048
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,3.0438272989807357e-05,0.7063204596943973
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,2.8735582671387693e-05,0.6385417672293577
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,2.712813935733687e-05,0.5614039593400638
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,2.5610615013694096e-05,0.4778537217451011
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,2.4177979652049467e-05,0.3927338526498447
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,2.2825484657137037e-05,0.3115198179588907
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,2.1548647047067694e-05,0.2388260071224559
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,2.0343234614030807e-05,0.1774532996954572
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,1.9205251896212053e-05,0.1282341228408889
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,1.8130926934429838e-05,0.090459406258739
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,1.7116698769593878e-05,0.0625184126937174
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,1.6159205639544986e-05,0.0424732454414553
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,1.5255273836153279e-05,0.0284485831855622
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,1.440190718574058e-05,0.0188343865447403
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,1.359627711795879e-05,0.012351655337243
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,1.283571329020642e-05,0.0080382788011344
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,1.211769473650715e-05,0.0051988772834222
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,1.1439841511512262e-05,0.0033457362325872
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,1.0799906801930346e-05,0.0021445579348375
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,1.019576947923667e-05,0.0013702323052895
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,9.625427068977438e-06,0.0008732528544141
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,9.086989113365092e-06,0.000555391669358
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,8.578670905164096e-06,0.0003526564733941
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,8.09878757209777e-06,0.000223635723975
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,7.645748492168167e-06,0.0001416713621311
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,7.218052021378054e-06,8.967390380609228e-05
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,6.814280516379548e-06,5.67239114288841e-05
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,6.4330956355513725e-06,3.586249259608245e-05
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,6.073233902929776e-06,2.2663931446937453e-05
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,5.7335025202892635e-06,1.4318163385035252e-05
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,5.412775413491831e-06,9.043279475167089e-06
EIC Ee=18 GeV,12.0,1.5,0.3831547161967765,5.109989500000001e-06,5.710504124905267e-06
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0051099895,0.0
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.004824141165181872,0.0
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.004554282935728595,0.0
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.004299520339157965,0.0
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.004059008938994618,0.0
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0038319515357996513,0.0
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.00361759552477221,0.0
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0034152304011644875,0.0
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0032241854052416736,2.2956698651311753e-291
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0030438272989807406,8.384597533666284e-255
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0028735582671387708,9.250670868723851e-226
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.002712813935733687,9.703677384239598e-193
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0025610615013694094,1.3506315314263195e-161
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0024177979652049487,7.392275100382645e-137
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.002282548465713707,3.304164127976459e-117
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0021548647047067698,1.3422598801685411e-101
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0020343234614030813,3.359907332822539e-89
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0019205251896212059,2.370275006167345e-79
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.001813092693442985,1.5767848397315229e-71
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0017116698769593897,2.607275716274149e-65
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.001615920563954499,2.997533147157659e-60
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0015255273836153284,2.6898681179210447e-55
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0014401907185740588,1.0225573431860164e-48
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0013596277117958798,3.4187795412919923e-43
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.001283571329020644,8.958247200372711e-39
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.001211769473650715,3.1240484007931563e-35
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.001143984151151226,2.6593737873271934e-32
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0010799906801930354,2.237565069865999e-29
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0010195769479236674,1.3134571875425198e-26
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0009625427068977439,2.539164198643051e-24
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0009086989113365091,1.2749915504606733e-21
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0008578670905164096,5.623455263507336e-18
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0008098787572097773,5.669690248070248e-15
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.000764574849216817,1.506691535930092e-12
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0007218052021378054,1.3916299279273082e-10
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0006814280516379549,5.6492032313325354e-09
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0006433095635551372,1.2172158286282794e-07
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.000607323390292978,1.601862224072222e-06
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0005733502520289267,1.427085347355176e-05
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0005412775413491831,9.322456602903892e-05
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.00051099895,0.0004748174208309
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0004824141165181868,0.0019640589920394
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0004554282935728592,0.0067425246095268
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.00042995203391579595,0.0194124398510604
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0004059008938994615,0.0472486057781152
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.00038319515357996517,0.0982011131477486
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.00036175955247722094,0.176584601690186
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0003415230401164488,0.2790831226940669
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.00032241854052416713,0.3946595183316832
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0003043827298980737,0.50918585642516
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.000287355826713877,0.6114335859763396
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0002712813935733687,0.6961546479266396
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.00025610615013694094,0.7632583204889763
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.00024177979652049468,0.815264772249615
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.00022825484657137046,0.8552587888829933
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0002154864704706769,0.8859611607528572
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.00020343234614030807,0.9095299303474907
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.00019205251896212055,0.927629253257316
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.00018130926934429838,0.941538820012228
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.00017116698769593892,0.9522428153760604
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0001615920563954499,0.9604963056900028
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.00015255273836153278,0.966876274281066
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.00014401907185740588,0.9718220450591628
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0001359627711795879,0.9756674381933929
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.00012835713290206428,0.978666051240733
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.0001211769473650715,0.9810108181963666
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.00011439841511512264,0.9828489246807198
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.00010799906801930352,0.984293061431563
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,0.00010195769479236668,0.9854298598452416
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,9.625427068977445e-05,0.9863261974323874
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,9.086989113365092e-05,0.987033910843232
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,8.578670905164095e-05,0.9875933100590008
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,8.098787572097772e-05,0.9880356812693852
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,7.645748492168166e-05,0.9883845108562216
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,7.218052021378058e-05,0.98865433692516
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,6.814280516379549e-05,0.9888454322260884
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,6.433095635551372e-05,0.9889332545031836
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,6.073233902929775e-05,0.9888540818510576
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,5.733502520289264e-05,0.9884902400986416
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,5.412775413491833e-05,0.9876575682944072
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,5.1099895e-05,0.9860884493653156
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,4.824141165181868e-05,0.9833799157524904
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,4.5542829357285924e-05,0.978875434633771
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,4.29952033915796e-05,0.9715337135070092
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,4.0590089389946125e-05,0.9599459912008298
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,3.8319515357996516e-05,0.9426126798200236
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,3.6175955247722094e-05,0.918357142062118
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,3.415230401164488e-05,0.8865949668799733
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,3.224185405241671e-05,0.847300647208834
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,3.0438272989807357e-05,0.8007373894242977
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,2.8735582671387693e-05,0.7470839869059587
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,2.712813935733687e-05,0.6861806741511235
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,2.5610615013694096e-05,0.6177858110968666
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,2.4177979652049467e-05,0.5424447464971314
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,2.2825484657137037e-05,0.4623458658019063
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,2.1548647047067694e-05,0.3813506495694376
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,2.0343234614030807e-05,0.30406460063839
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,1.9205251896212053e-05,0.2345568697322011
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,1.8130926934429838e-05,0.1754414420492775
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,1.7116698769593878e-05,0.1276258967833259
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,1.6159205639544986e-05,0.0906032219197341
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,1.5255273836153279e-05,0.0629840629229195
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,1.440190718574058e-05,0.0430130653937093
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,1.359627711795879e-05,0.0289414269913566
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,1.283571329020642e-05,0.0192354426409784
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,1.211769473650715e-05,0.0126562007438404
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,1.1439841511512262e-05,0.0082590777365281
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,1.0799906801930346e-05,0.0053537857090299
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,1.019576947923667e-05,0.0034518228007892
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,9.625427068977438e-06,0.002215900990719
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,9.086989113365092e-06,0.0014175489413422
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,8.578670905164096e-06,0.0009043001176347
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,8.09878757209777e-06,0.0005755946773241
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,7.645748492168167e-06,0.0003657176549641
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,7.218052021378054e-06,0.0002320367396131
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,6.814280516379548e-06,0.0001470532777496
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,6.4330956355513725e-06,9.311080288913055e-05
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,6.073233902929776e-06,5.891323851533016e-05
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,5.7335025202892635e-06,3.725435329193234e-05
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,5.412775413491831e-06,2.3547420538121436e-05
EIC Ee=18 GeV,12.0,1.5,0.4792953381484155,5.109989500000001e-06,1.4878266797125586e-05
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0051099895,0.0
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.004824141165181872,0.0
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.004554282935728595,0.0
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.004299520339157965,0.0
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.004059008938994618,0.0
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0038319515357996513,0.0
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.00361759552477221,0.0
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0034152304011644875,0.0
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0032241854052416736,0.0
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0030438272989807406,0.0
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0028735582671387708,1.5417171868064563e-276
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.002712813935733687,2.824719488683166e-239
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0025610615013694094,1.122031355131038e-209
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0024177979652049487,3.642084220869674e-186
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.002282548465713707,1.9694847482078335e-162
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0021548647047067698,2.494317082590006e-137
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0020343234614030813,2.1709902160366493e-117
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0019205251896212059,1.4973712736565192e-101
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.001813092693442985,5.7073377551487316e-89
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0017116698769593897,5.622892970220745e-79
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.001615920563954499,4.876466909989517e-71
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0015255273836153284,9.85942916533024e-65
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0014401907185740588,1.2568179162913302e-59
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0013596277117958798,1.6010976012400778e-53
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.001283571329020644,4.5159560138145686e-48
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.001211769473650715,1.5241258775650481e-43
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.001143984151151226,1.4454463763134812e-39
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0010799906801930354,8.891569968795756e-36
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0010195769479236674,2.719150919670868e-32
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0009625427068977439,2.3820244036336846e-29
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0009086989113365091,1.6424104537949944e-26
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0008578670905164096,1.0168358684834448e-23
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0008098787572097773,4.306634518926288e-21
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.000764574849216817,8.503614295204413e-18
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0007218052021378054,6.869253261814274e-15
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0006814280516379549,1.5601757850678813e-12
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0006433095635551372,1.2973320474872022e-10
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.000607323390292978,5.136921692331971e-09
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0005733502520289267,1.2233048038250682e-07
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0005412775413491831,1.9805414886086593e-06
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.00051099895,2.199606663271448e-05
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0004824141165181868,0.0001676860824897
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0004554282935728592,0.0009077078281735
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.00042995203391579595,0.0036679546150201
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0004059008938994615,0.0116172541044696
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.00038319515357996517,0.0300257658022466
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.00036175955247722094,0.0653329138228425
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0003415230401164488,0.1226315110255255
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.00032241854052416713,0.2026858359958252
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0003043827298980737,0.300534098410229
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.000287355826713877,0.4067920271256445
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0002712813935733687,0.5108370796764387
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.00025610615013694094,0.604037419255483
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.00024177979652049468,0.6815616360766116
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.00022825484657137046,0.7423908101204815
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0002154864704706769,0.7881444349740491
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.00020343234614030807,0.8216484866674467
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.00019205251896212055,0.8458632011106892
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.00018130926934429838,0.8633259959817488
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.00017116698769593892,0.8759877296700325
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0001615920563954499,0.8852582240159964
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.00015255273836153278,0.8921241165938165
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.00014401907185740588,0.8972677596925612
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0001359627711795879,0.9011617924519952
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.00012835713290206428,0.9041367534455486
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.0001211769473650715,0.9064270002452152
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.00011439841511512264,0.908201239537463
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.00010799906801930352,0.9095827517067112
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,0.00010195769479236668,0.910662879094452
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,9.625427068977445e-05,0.9115101360582606
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,9.086989113365092e-05,0.9121764596175164
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,8.578670905164095e-05,0.9127015717317116
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,8.098787572097772e-05,0.9131160734017196
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,7.645748492168166e-05,0.9134436508978264
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,7.218052021378058e-05,0.913702535136473
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,6.814280516379549e-05,0.9139059077579462
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,6.433095635551372e-05,0.9140600687266588
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,6.073233902929775e-05,0.914158489658003
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,5.733502520289264e-05,0.914171199609176
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,5.412775413491833e-05,0.9140323640526932
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,5.1099895e-05,0.9136308651585971
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,4.824141165181868e-05,0.912805082022736
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,4.5542829357285924e-05,0.911333285205546
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,4.29952033915796e-05,0.9088979850067292
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,4.0590089389946125e-05,0.9049886992978908
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,3.8319515357996516e-05,0.8987137461371065
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,3.6175955247722094e-05,0.8885792956861466
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,3.415230401164488e-05,0.8724551547892283
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,3.224185405241671e-05,0.8479436269727687
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,3.0438272989807357e-05,0.8130199323424246
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,2.8735582671387693e-05,0.7665027981550836
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,2.712813935733687e-05,0.7081685944321658
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,2.5610615013694096e-05,0.6388315375983757
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,2.4177979652049467e-05,0.5606376385294144
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,2.2825484657137037e-05,0.4772411223373262
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,2.1548647047067694e-05,0.3933879753695051
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,2.0343234614030807e-05,0.3139383841588904
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,1.9205251896212053e-05,0.2428251021767423
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,1.8130926934429838e-05,0.182420704584102
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,1.7116698769593878e-05,0.1334585402975429
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,1.6159205639544986e-05,0.0953642458423265
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,1.5255273836153279e-05,0.0667542911124126
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,1.440190718574058e-05,0.045904919923236
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,1.359627711795879e-05,0.0310930277758619
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,1.283571329020642e-05,0.0207928457148997
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,1.211769473650715e-05,0.0137567388840449
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,1.1439841511512262e-05,0.0090209722760485
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,1.0799906801930346e-05,0.0058722148979619
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,1.019576947923667e-05,0.0037995640708531
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,9.625427068977438e-06,0.0024464139611367
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,9.086989113365092e-06,0.0015688851641422
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,8.578670905164096e-06,0.0010028789213425
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,8.09878757209777e-06,0.000639401601747
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,7.645748492168167e-06,0.0004068070893789
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,7.218052021378054e-06,0.0002583883225537
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,6.814280516379548e-06,0.0001638975149654
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,6.4330956355513725e-06,0.0001038494612448
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,6.073233902929776e-06,6.574500430520168e-05
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,5.7335025202892635e-06,4.159330725096112e-05
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,5.412775413491831e-06,2.629945806750009e-05
EIC Ee=18 GeV,12.0,1.5,0.599559424587181,5.109989500000001e-06,1.6621916957299515e-05
EIC Ee=18 GeV,12.0,1.5,0.75,0.0051099895,0.0
EIC Ee=18 GeV,12.0,1.5,0.75,0.004824141165181872,0.0
EIC Ee=18 GeV,12.0,1.5,0.75,0.004554282935728595,0.0
EIC Ee=18 GeV,12.0,1.5,0.75,0.004299520339157965,0.0
EIC Ee=18 GeV,12.0,1.5,0.75,0.004059008938994618,0.0
EIC Ee=18 GeV,12.0,1.5,0.75,0.0038319515357996513,0.0
EIC Ee=18 GeV,12.0,1.5,0.75,0.00361759552477221,0.0
EIC Ee=18 GeV,12.0,1.5,0.75,0.0034152304011644875,0.0
EIC Ee=18 GeV,12.0,1.5,0.75,0.0032241854052416736,0.0
EIC Ee=18 GeV,12.0,1.5,0.75,0.0030438272989807406,0.0
EIC Ee=18 GeV,12.0,1.5,0.75,0.0028735582671387708,0.0
EIC Ee=18 GeV,12.0,1.5,0.75,0.002712813935733687,0.0
EIC Ee=18 GeV,12.0,1.5,0.75,0.0025610615013694094,4.70519673985e-313
EIC Ee=18 GeV,12.0,1.5,0.75,0.0024177979652049487,1.4934832106036082e-269
EIC Ee=18 GeV,12.0,1.5,0.75,0.002282548465713707,4.0816950382362756e-228
EIC Ee=18 GeV,12.0,1.5,0.75,0.0021548647047067698,3.3507846465022852e-195
EIC Ee=18 GeV,12.0,1.5,0.75,0.0020343234614030813,4.676372197400699e-169
EIC Ee=18 GeV,12.0,1.5,0.75,0.0019205251896212059,2.7379933864708963e-148
EIC Ee=18 GeV,12.0,1.5,0.75,0.001813092693442985,4.678463654747796e-131
EIC Ee=18 GeV,12.0,1.5,0.75,0.0017116698769593897,1.5244845989199902e-112
EIC Ee=18 GeV,12.0,1.5,0.75,0.001615920563954499,3.639330328204766e-97
EIC Ee=18 GeV,12.0,1.5,0.75,0.0015255273836153284,9.749060196334734e-84
EIC Ee=18 GeV,12.0,1.5,0.75,0.0014401907185740588,5.588293912167378e-73
EIC Ee=18 GeV,12.0,1.5,0.75,0.0013596277117958798,1.9700732329943116e-64
EIC Ee=18 GeV,12.0,1.5,0.75,0.001283571329020644,1.213585250173912e-57
EIC Ee=18 GeV,12.0,1.5,0.75,0.001211769473650715,3.0839090964088664e-52
EIC Ee=18 GeV,12.0,1.5,0.75,0.001143984151151226,1.502895148005913e-47
EIC Ee=18 GeV,12.0,1.5,0.75,0.0010799906801930354,2.9364175361339126e-42
EIC Ee=18 GeV,12.0,1.5,0.75,0.0010195769479236674,1.0246355065584228e-37
EIC Ee=18 GeV,12.0,1.5,0.75,0.0009625427068977439,5.150331997168485e-34
EIC Ee=18 GeV,12.0,1.5,0.75,0.0009086989113365091,1.4852088331053878e-30
EIC Ee=18 GeV,12.0,1.5,0.75,0.0008578670905164096,2.7625649347987217e-27
EIC Ee=18 GeV,12.0,1.5,0.75,0.0008098787572097773,1.3365802651055312e-24
EIC Ee=18 GeV,12.0,1.5,0.75,0.000764574849216817,1.8799295286049857e-22
EIC Ee=18 GeV,12.0,1.5,0.75,0.0007218052021378054,7.138949410243343e-20
EIC Ee=18 GeV,12.0,1.5,0.75,0.0006814280516379549,2.119399492447624e-16
EIC Ee=18 GeV,12.0,1.5,0.75,0.0006433095635551372,1.3624775084055968e-13
EIC Ee=18 GeV,12.0,1.5,0.75,0.000607323390292978,2.3400083041832967e-11
EIC Ee=18 GeV,12.0,1.5,0.75,0.0005733502520289267,1.4243019627442203e-09
EIC Ee=18 GeV,12.0,1.5,0.75,0.0005412775413491831,3.880496213284624e-08
EIC Ee=18 GeV,12.0,1.5,0.75,0.00051099895,5.726549763941192e-07
EIC Ee=18 GeV,12.0,1.5,0.75,0.0004824141165181868,5.31378909397766e-06
EIC Ee=18 GeV,12.0,1.5,0.75,0.0004554282935728592,3.4625348237254125e-05
EIC Ee=18 GeV,12.0,1.5,0.75,0.00042995203391579595,0.0001714464773202
EIC Ee=18 GeV,12.0,1.5,0.75,0.0004059008938994615,0.0006808486475573
EIC Ee=18 GeV,12.0,1.5,0.75,0.00038319515357996517,0.0022444774824032
EIC Ee=18 GeV,12.0,1.5,0.75,0.00036175955247722094,0.0062760169267047
EIC Ee=18 GeV,12.0,1.5,0.75,0.0003415230401164488,0.0151070769323284
EIC Ee=18 GeV,12.0,1.5,0.75,0.00032241854052416713,0.0316737166768331
EIC Ee=18 GeV,12.0,1.5,0.75,0.0003043827298980737,0.0584947267244146
EIC Ee=18 GeV,12.0,1.5,0.75,0.000287355826713877,0.0963805656063441
EIC Ee=18 GeV,12.0,1.5,0.75,0.0002712813935733687,0.1438267761888118
EIC Ee=18 GeV,12.0,1.5,0.75,0.00025610615013694094,0.1975628614826095
EIC Ee=18 GeV,12.0,1.5,0.75,0.00024177979652049468,0.2537308119328184
EIC Ee=18 GeV,12.0,1.5,0.75,0.00022825484657137046,0.3088832984665985
EIC Ee=18 GeV,12.0,1.5,0.75,0.0002154864704706769,0.36046847368963
EIC Ee=18 GeV,12.0,1.5,0.75,0.00020343234614030807,0.4069097022226455
EIC Ee=18 GeV,12.0,1.5,0.75,0.00019205251896212055,0.4474777487023348
EIC Ee=18 GeV,12.0,1.5,0.75,0.00018130926934429838,0.4820835554213533
EIC Ee=18 GeV,12.0,1.5,0.75,0.00017116698769593892,0.5110612016459049
EIC Ee=18 GeV,12.0,1.5,0.75,0.0001615920563954499,0.5349809533096941
EIC Ee=18 GeV,12.0,1.5,0.75,0.00015255273836153278,0.5545103572742958
EIC Ee=18 GeV,12.0,1.5,0.75,0.00014401907185740588,0.5703234524219467
EIC Ee=18 GeV,12.0,1.5,0.75,0.0001359627711795879,0.5830484592815571
EIC Ee=18 GeV,12.0,1.5,0.75,0.00012835713290206428,0.5932423236137399
EIC Ee=18 GeV,12.0,1.5,0.75,0.0001211769473650715,0.6013823816485544
EIC Ee=18 GeV,12.0,1.5,0.75,0.00011439841511512264,0.6078681043442185
EIC Ee=18 GeV,12.0,1.5,0.75,0.00010799906801930352,0.6130281534134939
EIC Ee=18 GeV,12.0,1.5,0.75,0.00010195769479236668,0.6171296768759961
EIC Ee=18 GeV,12.0,1.5,0.75,9.625427068977445e-05,0.6203879897152366
EIC Ee=18 GeV,12.0,1.5,0.75,9.086989113365092e-05,0.622975628833687
EIC Ee=18 GeV,12.0,1.5,0.75,8.578670905164095e-05,0.6250303216180529
EIC Ee=18 GeV,12.0,1.5,0.75,8.098787572097772e-05,0.6266617377225475
EIC Ee=18 GeV,12.0,1.5,0.75,7.645748492168166e-05,0.6279570683752973
EIC Ee=18 GeV,12.0,1.5,0.75,7.218052021378058e-05,0.6289854947350801
EIC Ee=18 GeV,12.0,1.5,0.75,6.814280516379549e-05,0.6298011170450494
EIC Ee=18 GeV,12.0,1.5,0.75,6.433095635551372e-05,0.6304421136917135
EIC Ee=18 GeV,12.0,1.5,0.75,6.073233902929775e-05,0.6309219990638028
EIC Ee=18 GeV,12.0,1.5,0.75,5.733502520289264e-05,0.6312124100403763
EIC Ee=18 GeV,12.0,1.5,0.75,5.412775413491833e-05,0.6312260855375609
EIC Ee=18 GeV,12.0,1.5,0.75,5.1099895e-05,0.6308094967788095
EIC Ee=18 GeV,12.0,1.5,0.75,4.824141165181868e-05,0.6297394534564777
EIC Ee=18 GeV,12.0,1.5,0.75,4.5542829357285924e-05,0.6277066359220528
EIC Ee=18 GeV,12.0,1.5,0.75,4.29952033915796e-05,0.6242766581887818
EIC Ee=18 GeV,12.0,1.5,0.75,4.0590089389946125e-05,0.6188262955085992
EIC Ee=18 GeV,12.0,1.5,0.75,3.8319515357996516e-05,0.6104603044513173
EIC Ee=18 GeV,12.0,1.5,0.75,3.6175955247722094e-05,0.5979680138574156
EIC Ee=18 GeV,12.0,1.5,0.75,3.415230401164488e-05,0.5799321678540404
EIC Ee=18 GeV,12.0,1.5,0.75,3.224185405241671e-05,0.5550213711764379
EIC Ee=18 GeV,12.0,1.5,0.75,3.0438272989807357e-05,0.5223407569670365
EIC Ee=18 GeV,12.0,1.5,0.75,2.8735582671387693e-05,0.4817077244633199
EIC Ee=18 GeV,12.0,1.5,0.75,2.712813935733687e-05,0.4338395688979841
EIC Ee=18 GeV,12.0,1.5,0.75,2.5610615013694096e-05,0.3804471023167169
EIC Ee=18 GeV,12.0,1.5,0.75,2.4177979652049467e-05,0.3241255531070986
EIC Ee=18 GeV,12.0,1.5,0.75,2.2825484657137037e-05,0.2679598957565801
EIC Ee=18 GeV,12.0,1.5,0.75,2.1548647047067694e-05,0.2149445276373651
EIC Ee=18 GeV,12.0,1.5,0.75,2.0343234614030807e-05,0.1674451736928022
EIC Ee=18 GeV,12.0,1.5,0.75,1.9205251896212053e-05,0.1268901455232723
EIC Ee=18 GeV,12.0,1.5,0.75,1.8130926934429838e-05,0.0937415367404805
EIC Ee=18 GeV,12.0,1.5,0.75,1.7116698769593878e-05,0.0676777060569287
EIC Ee=18 GeV,12.0,1.5,0.75,1.6159205639544986e-05,0.0478705874961928
EIC Ee=18 GeV,12.0,1.5,0.75,1.5255273836153279e-05,0.0332568999907325
EIC Ee=18 GeV,12.0,1.5,0.75,1.440190718574058e-05,0.0227460265756564
EIC Ee=18 GeV,12.0,1.5,0.75,1.359627711795879e-05,0.0153489641962899
EIC Ee=18 GeV,12.0,1.5,0.75,1.283571329020642e-05,0.0102388207103098
EIC Ee=18 GeV,12.0,1.5,0.75,1.211769473650715e-05,0.0067635276486776
EIC Ee=18 GeV,12.0,1.5,0.75,1.1439841511512262e-05,0.0044311369889625
EIC Ee=18 GeV,12.0,1.5,0.75,1.0799906801930346e-05,0.0028830889568213
EIC Ee=18 GeV,12.0,1.5,0.75,1.019576947923667e-05,0.0018651187053509
EIC Ee=18 GeV,12.0,1.5,0.75,9.625427068977438e-06,0.0012008633058759
EIC Ee=18 GeV,12.0,1.5,0.75,9.086989113365092e-06,0.000770171506552
EIC Ee=18 GeV,12.0,1.5,0.75,8.578670905164096e-06,0.0004923772860006
EIC Ee=18 GeV,12.0,1.5,0.75,8.09878757209777e-06,0.0003139668910668
EIC Ee=18 GeV,12.0,1.5,0.75,7.645748492168167e-06,0.0001997832150165
EIC Ee=18 GeV,12.0,1.5,0.75,7.218052021378054e-06,0.0001269110174141
EIC Ee=18 GeV,12.0,1.5,0.75,6.814280516379548e-06,8.050975211152625e-05
EIC Ee=18 GeV,12.0,1.5,0.75,6.4330956355513725e-06,5.101797477220036e-05
EIC Ee=18 GeV,12.0,1.5,0.75,6.073233902929776e-06,3.2301146699853194e-05
EIC Ee=18 GeV,12.0,1.5,0.75,5.7335025202892635e-06,2.0436607404995257e-05
EIC Ee=18 GeV,12.0,1.5,0.75,5.412775413491831e-06,1.2922811310043687e-05
EIC Ee=18 GeV,12.0,1.5,0.75,5.109989500000001e-06,8.167922828547377e-06


==> anc/fig_3b.csv <==
dataset,m_S_GeV,m_rhoD_GeV,m_piD_GeV,g_Se,probability
BaBar,12.0,3.0,0.1,0.0010219979,0.0
BaBar,12.0,3.0,0.1,0.0009692586900926282,0.0
BaBar,12.0,3.0,0.1,0.0009192410359356683,0.0
BaBar,12.0,3.0,0.1,0.0008718044942855522,0.0
BaBar,12.0,3.0,0.1,0.0008268158693360137,0.0
BaBar,12.0,3.0,0.1,0.0007841488387211181,1.502876460588508e-271
BaBar,12.0,3.0,0.1,0.0007436835988180469,1.535693640464263e-220
BaBar,12.0,3.0,0.1,0.0007053065283536803,2.8590465016087386e-179
BaBar,12.0,3.0,0.1,0.0006689098693704431,7.026239255146401e-146
BaBar,12.0,3.0,0.1,0.0006343914246555948,7.304218607373546e-119
BaBar,12.0,3.0,0.1,0.00060165427078439,5.32296377711594e-97
BaBar,12.0,3.0,0.1,0.0005706064859713637,2.6432548239347636e-79
BaBar,12.0,3.0,0.1,0.0005411608919655916,5.639755172252908e-65
BaBar,12.0,3.0,0.1,0.0005132348092651928,2.291903306506393e-53
BaBar,12.0,3.0,0.1,0.0004867498249637504,5.898957718872053e-44
BaBar,12.0,3.0,0.1,0.0004616315725767937,2.5319500221579e-36
BaBar,12.0,3.0,0.1,0.00043780952323011895,3.9555817144096275e-30
BaBar,12.0,3.0,0.1,0.00041521678762363714,4.227499039227467e-25
BaBar,12.0,3.0,0.1,0.0003937899282146815,5.1578903623691066e-21
BaBar,12.0,3.0,0.1,0.00037346878109341733,1.0901098292472332e-17
BaBar,12.0,3.0,0.1,0.0003541962870501945,5.607329820849647e-15
BaBar,12.0,3.0,0.1,0.00033591833136050874,9.259123670230488e-13
BaBar,12.0,3.0,0.1,0.00031858359183770156,6.143509777667104e-11
BaBar,12.0,3.0,0.1,0.00030214339472675524,1.9639200301716175e-09
BaBar,12.0,3.0,0.1,0.00028655157803454846,3.5040636913558894e-08
BaBar,12.0,3.0,0.1,0.0002717643619128198,3.935050702850328e-07
BaBar,12.0,3.0,0.1,0.00025774022572989496,3.0700724638338533e-06
BaBar,12.0,3.0,0.1,0.00024443979148600623,1.803105348908343e-05
BaBar,12.0,3.0,0.1,0.0002318257132448525,8.485712188974468e-05
BaBar,12.0,3.0,0.1,0.00021986257227093618,0.0003346006371734
BaBar,12.0,3.0,0.1,0.000208516777578235,0.0011368210742136
BaBar,12.0,3.0,0.1,0.0001977564716109651,0.0033778145283006
BaBar,12.0,3.0,0.1,0.00018755144079159462,0.0088369268633221
BaBar,12.0,3.0,0.1,0.0001778730306849417,0.0204294304917961
BaBar,12.0,3.0,0.1,0.00016869406554014687,0.0419006766024613
BaBar,12.0,3.0,0.1,0.00015998877198460253,0.0767122660072758
BaBar,12.0,3.0,0.1,0.0001517327066555851,0.1264749926392158
BaBar,12.0,3.0,0.1,0.00014390268756638483,0.18985429489028
BaBar,12.0,3.0,0.1,0.0001364767290142209,0.2627118578154661
BaBar,12.0,3.0,0.1,0.00012943397984717023,0.3394027133530618
BaBar,12.0,3.0,0.1,0.00012275466491677115,0.4144274533505794
BaBar,12.0,3.0,0.1,0.00011642002955190914,0.4836245423842936
BaBar,12.0,3.0,0.1,0.0001104122868980734,0.5445813408366906
BaBar,12.0,3.0,0.1,0.00010471456797412012,0.5964135444133634
BaBar,12.0,3.0,0.1,9.931087430630839e-05,0.6392402447990144
BaBar,12.0,3.0,0.1,9.418603300660995e-05,0.6736317631225827
BaBar,12.0,3.0,0.1,8.932565416916003e-05,0.7001884145732203
BaBar,12.0,3.0,0.1,8.471609046522223e-05,0.7193049789157573
BaBar,12.0,3.0,0.1,8.034439882321661e-05,0.731102034011756
BaBar,12.0,3.0,0.1,7.619830408621254e-05,0.7354611377441787
BaBar,12.0,3.0,0.1,7.22661645448411e-05,0.7320930302991642
BaBar,12.0,3.0,0.1,6.853693924884878e-05,0.7205979269541956
BaBar,12.0,3.0,0.1,6.500015700550577e-05,0.7005239759885193
BaBar,12.0,3.0,0.1,6.164588697782223e-05,0.671460703904982
BaBar,12.0,3.0,0.1,5.846471080001453e-05,0.6332024659281964
BaBar,12.0,3.0,0.1,5.544769613192589e-05,0.5859868310758893
BaBar,12.0,3.0,0.1,5.258637157814568e-05,0.5307576446872524
BaBar,12.0,3.0,0.1,4.987270290140293e-05,0.4693393984261406
BaBar,12.0,3.0,0.1,4.7299070463444774e-05,0.4043930173086187
BaBar,12.0,3.0,0.1,4.485824783005658e-05,0.3390984150904121
BaBar,12.0,3.0,0.1,4.2543381480148945e-05,0.2766440009386914
BaBar,12.0,3.0,0.1,4.0347971561937786e-05,0.2197031443559138
BaBar,12.0,3.0,0.1,3.826585364218305e-05,0.1700740637661589
BaBar,12.0,3.0,0.1,3.62911813972402e-05,0.1285680300270245
BaBar,12.0,3.0,0.1,3.4418410197323274e-05,0.0951214628616257
BaBar,12.0,3.0,0.1,3.2642281537886046e-05,0.0690404339864716
BaBar,12.0,3.0,0.1,3.095780827440664e-05,0.049276858388263
BaBar,12.0,3.0,0.1,2.9360260619116833e-05,0.0346649402576002
BaBar,12.0,3.0,0.1,2.78451528603565e-05,0.0240860872919546
BaBar,12.0,3.0,0.1,2.6408230767262956e-05,0.0165615209081228
BaBar,12.0,3.0,0.1,2.5045459644428945e-05,0.0112881975388571
BaBar,12.0,3.0,0.1,2.375301300298854e-05,0.0076379127856089
BaBar,12.0,3.0,0.1,2.2527261816320597e-05,0.0051368185262169
BaBar,12.0,3.0,0.1,2.1364764330201233e-05,0.0034375062854119
BaBar,12.0,3.0,0.1,2.0262256398793527e-05,0.0022909142516334
BaBar,12.0,3.0,0.1,1.9216642319338997e-05,0.0015216407835751
BaBar,12.0,3.0,0.1,1.8224986139816016e-05,0.0010079062991682
BaBar,12.0,3.0,0.1,1.728450341515807e-05,0.0006661206580287
BaBar,12.0,3.0,0.1,1.6392553388884323e-05,0.0004394314777359
BaBar,12.0,3.0,0.1,1.5546631578189626e-05,0.0002894563412429
BaBar,12.0,3.0,0.1,1.47443627416737e-05,0.0001904362774936
BaBar,12.0,3.0,0.1,1.3983494209963838e-05,0.0001251669780838
BaBar,12.0,3.0,0.1,1.3261889560504374e-05,8.220225875106815e-05
BaBar,12.0,3.0,0.1,1.257752261875251e-05,5.3950696989477225e-05
BaBar,12.0,3.0,0.1,1.1928471768936567e-05,3.539018668218554e-05
BaBar,12.0,3.0,0.1,1.1312914558402077e-05,2.3205145360074e-05
BaBar,12.0,3.0,0.1,1.0729122580395341e-05,1.5210251548544124e-05
BaBar,12.0,3.0,0.1,1.0175456620915975e-05,9.967071160351154e-06
BaBar,12.0,3.0,0.1,9.650362056011442e-06,6.529813780694727e-06
BaBar,12.0,3.0,0.1,9.152364486589697e-06,4.277152708452948e-06
BaBar,12.0,3.0,0.1,8.680065598493126e-06,2.8012027546275726e-06
BaBar,12.0,3.0,0.1,8.232139236209322e-06,1.8343508026969597e-06
BaBar,12.0,3.0,0.1,7.807327679194225e-06,1.2010973496235516e-06
BaBar,12.0,3.0,0.1,7.404438110352001e-06,7.863936652040571e-07
BaBar,12.0,3.0,0.1,7.02233926675555e-06,5.148423659143857e-07
BaBar,12.0,3.0,0.1,6.659958263203388e-06,3.3704374720659906e-07
BaBar,12.0,3.0,0.1,6.3162775796937455e-06,2.206379679239592e-07
BaBar,12.0,3.0,0.1,5.990332204357164e-06,1.444307414892461e-07
BaBar,12.0,3.0,0.1,5.6812069238252936e-06,9.454253303659733e-08
BaBar,12.0,3.0,0.1,5.388033753427548e-06,6.188498370313317e-08
BaBar,12.0,3.0,0.1,5.109989500000001e-06,4.050751525956741e-08
BaBar,12.0,3.0,0.1351066751601771,0.0010219979,0.0
BaBar,12.0,3.0,0.1351066751601771,0.0009692586900926282,0.0
BaBar,12.0,3.0,0.1351066751601771,0.0009192410359356683,0.0
BaBar,12.0,3.0,0.1351066751601771,0.0008718044942855522,0.0
BaBar,12.0,3.0,0.1351066751601771,0.0008268158693360137,0.0
BaBar,12.0,3.0,0.1351066751601771,0.0007841488387211181,0.0
BaBar,12.0,3.0,0.1351066751601771,0.0007436835988180469,0.0
BaBar,12.0,3.0,0.1351066751601771,0.0007053065283536803,0.0
BaBar,12.0,3.0,0.1351066751601771,0.0006689098693704431,1.8098684530351354e-266
BaBar,12.0,3.0,0.1351066751601771,0.0006343914246555948,2.140049825495849e-216
BaBar,12.0,3.0,0.1351066751601771,0.00060165427078439,7.035359367137091e-176
BaBar,12.0,3.0,0.1351066751601771,0.0005706064859713637,4.3106367232133405e-143
BaBar,12.0,3.0,0.1351066751601771,0.0005411608919655916,1.4778428864829125e-116
BaBar,12.0,3.0,0.1351066751601771,0.0005132348092651928,4.4400948861403555e-95
BaBar,12.0,3.0,0.1351066751601771,0.0004867498249637504,1.0814601482845915e-77
BaBar,12.0,3.0,0.1351066751601771,0.0004616315725767937,1.2907593680205265e-63
BaBar,12.0,3.0,0.1351066751601771,0.00043780952323011895,3.2354566658881192e-52
BaBar,12.0,3.0,0.1351066751601771,0.00041521678762363714,5.528132939343632e-43
BaBar,12.0,3.0,0.1351066751601771,0.0003937899282146815,1.6686886538200948e-35
BaBar,12.0,3.0,0.1351066751601771,0.00037346878109341733,1.9230093824488052e-29
BaBar,12.0,3.0,0.1351066751601771,0.0003541962870501945,1.5793791679151855e-24
BaBar,12.0,3.0,0.1351066751601771,0.00033591833136050874,1.5346607597806232e-20
BaBar,12.0,3.0,0.1351066751601771,0.00031858359183770156,2.6660433405012527e-17
BaBar,12.0,3.0,0.1351066751601771,0.00030214339472675524,1.1599982897279615e-14
BaBar,12.0,3.0,0.1351066751601771,0.00028655157803454846,1.664324244549903e-12
BaBar,12.0,3.0,0.1351066751601771,0.0002717643619128198,9.846141680489902e-11
BaBar,12.0,3.0,0.1351066751601771,0.00025774022572989496,2.877879748278083e-09
BaBar,12.0,3.0,0.1351066751601771,0.00024443979148600623,4.81017922011228e-08
BaBar,12.0,3.0,0.1351066751601771,0.0002318257132448525,5.174406614095304e-07
BaBar,12.0,3.0,0.1351066751601771,0.00021986257227093618,3.938496415706557e-06
BaBar,12.0,3.0,0.1351066751601771,0.000208516777578235,2.285319591167014e-05
BaBar,12.0,3.0,0.1351066751601771,0.0001977564716109651,0.0001069580492393
BaBar,12.0,3.0,0.1351066751601771,0.00018755144079159462,0.0004200449033817
BaBar,12.0,3.0,0.1351066751601771,0.0001778730306849417,0.001418328855802
BaBar,12.0,3.0,0.1351066751601771,0.00016869406554014687,0.0041710172986441
BaBar,12.0,3.0,0.1351066751601771,0.00015998877198460253,0.010751000825467
BaBar,12.0,3.0,0.1351066751601771,0.0001517327066555851,0.0243957853947925
BaBar,12.0,3.0,0.1351066751601771,0.00014390268756638483,0.0490013302925375
BaBar,12.0,3.0,0.1351066751601771,0.0001364767290142209,0.0878021048983453
BaBar,12.0,3.0,0.1351066751601771,0.00012943397984717023,0.1417822102108235
BaBar,12.0,3.0,0.1351066751601771,0.00012275466491677115,0.2088104976407766
BaBar,12.0,3.0,0.1351066751601771,0.00011642002955190914,0.2841134124699253
BaBar,12.0,3.0,0.1351066751601771,0.0001104122868980734,0.3617848999651891
BaBar,12.0,3.0,0.1351066751601771,0.00010471456797412012,0.4364401580217352
BaBar,12.0,3.0,0.1351066751601771,9.931087430630839e-05,0.5042640611559418
BaBar,12.0,3.0,0.1351066751601771,9.418603300660995e-05,0.5632513606109968
BaBar,12.0,3.0,0.1351066751601771,8.932565416916003e-05,0.612865249476812
BaBar,12.0,3.0,0.1351066751601771,8.471609046522223e-05,0.653459390407987
BaBar,12.0,3.0,0.1351066751601771,8.034439882321661e-05,0.6857253455572674
BaBar,12.0,3.0,0.1351066751601771,7.619830408621254e-05,0.710299708250539
BaBar,12.0,3.0,0.1351066751601771,7.22661645448411e-05,0.7275647354917577
BaBar,12.0,3.0,0.1351066751601771,6.853693924884878e-05,0.7376097133044209
BaBar,12.0,3.0,0.1351066751601771,6.500015700550577e-05,0.7402827445335857
BaBar,12.0,3.0,0.1351066751601771,6.164588697782223e-05,0.7352602776270786
BaBar,12.0,3.0,0.1351066751601771,5.846471080001453e-05,0.7221001309397743
BaBar,12.0,3.0,0.1351066751601771,5.544769613192589e-05,0.7003001279838185
BaBar,12.0,3.0,0.1351066751601771,5.258637157814568e-05,0.6694131781082697
BaBar,12.0,3.0,0.1351066751601771,4.987270290140293e-05,0.6292496530600811
BaBar,12.0,3.0,0.1351066751601771,4.7299070463444774e-05,0.5801466193429
BaBar,12.0,3.0,0.1351066751601771,4.485824783005658e-05,0.5232249084802554
BaBar,12.0,3.0,0.1351066751601771,4.2543381480148945e-05,0.4605137210272277
BaBar,12.0,3.0,0.1351066751601771,4.0347971561937786e-05,0.3948358944864688
BaBar,12.0,3.0,0.1351066751601771,3.826585364218305e-05,0.3294354301511124
BaBar,12.0,3.0,0.1351066751601771,3.62911813972402e-05,0.2674518493670458
BaBar,12.0,3.0,0.1351066751601771,3.4418410197323274e-05,0.2114215072642033
BaBar,12.0,3.0,0.1351066751601771,3.2642281537886046e-05,0.162964214945542
BaBar,12.0,3.0,0.1351066751601771,3.095780827440664e-05,0.1227180648767979
BaBar,12.0,3.0,0.1351066751601771,2.9360260619116833e-05,0.0904831690446883
BaBar,12.0,3.0,0.1351066751601771,2.78451528603565e-05,0.0654785461063795
BaBar,12.0,3.0,0.1351066751601771,2.6408230767262956e-05,0.046615267818802
BaBar,12.0,3.0,0.1351066751601771,2.5045459644428945e-05,0.0327215458926231
BaBar,12.0,3.0,0.1351066751601771,2.375301300298854e-05,0.0226943807791166
BaBar,12.0,3.0,0.1351066751601771,2.2527261816320597e-05,0.0155809018092517
BaBar,12.0,3.0,0.1351066751601771,2.1364764330201233e-05,0.0106064567716441
BaBar,12.0,3.0,0.1351066751601771,2.0262256398793527e-05,0.0071691829626277
BaBar,12.0,3.0,0.1351066751601771,1.9216642319338997e-05,0.0048174691686209
BaBar,12.0,3.0,0.1351066751601771,1.8224986139816016e-05,0.0032215511768006
BaBar,12.0,3.0,0.1351066751601771,1.728450341515807e-05,0.0021457676821784
BaBar,12.0,3.0,0.1351066751601771,1.6392553388884323e-05,0.0014245709414554
BaBar,12.0,3.0,0.1351066751601771,1.5546631578189626e-05,0.0009432519764444
BaBar,12.0,3.0,0.1351066751601771,1.47443627416737e-05,0.0006231991026352
BaBar,12.0,3.0,0.1351066751601771,1.3983494209963838e-05,0.0004110139136175
BaBar,12.0,3.0,0.1351066751601771,1.3261889560504374e-05,0.0002706825888348
BaBar,12.0,3.0,0.1351066751601771,1.257752261875251e-05,0.0001780555321265
BaBar,12.0,3.0,0.1351066751601771,1.1928471768936567e-05,0.0001170139440036
BaBar,12.0,3.0,0.1351066751601771,1.1312914558402077e-05,7.683952124759583e-05
BaBar,12.0,3.0,0.1351066751601771,1.0729122580395341e-05,5.042662735676572e-05
BaBar,12.0,3.0,0.1351066751601771,1.0175456620915975e-05,3.3076146789261376e-05
BaBar,12.0,3.0,0.1351066751601771,9.650362056011442e-06,2.1686596836604012e-05
BaBar,12.0,3.0,0.1351066751601771,9.152364486589697e-06,1.4214229201322104e-05
BaBar,12.0,3.0,0.1351066751601771,8.680065598493126e-06,9.31404064701714e-06
BaBar,12.0,3.0,0.1351066751601771,8.232139236209322e-06,6.101802329179886e-06
BaBar,12.0,3.0,0.1351066751601771,7.807327679194225e-06,3.996698484210281e-06
BaBar,12.0,3.0,0.1351066751601771,7.404438110352001e-06,2.6174747932988013e-06
BaBar,12.0,3.0,0.1351066751601771,7.02233926675555e-06,1.714009972924032e-06
BaBar,12.0,3.0,0.1351066751601771,6.659958263203388e-06,1.1222858425470676e-06
BaBar,12.0,3.0,0.1351066751601771,6.3162775796937455e-06,7.34785691129761e-07
BaBar,12.0,3.0,0.1351066751601771,5.990332204357164e-06,4.810511378824574e-07
BaBar,12.0,3.0,0.1351066751601771,5.6812069238252936e-06,3.149199961279171e-07
BaBar,12.0,3.0,0.1351066751601771,5.388033753427548e-06,2.061540066016721e-07
BaBar,12.0,3.0,0.1351066751601771,5.109989500000001e-06,1.3494885493028948e-07
BaBar,12.0,3.0,0.1825381367283761,0.0010219979,0.0
BaBar,12.0,3.0,0.1825381367283761,0.0009692586900926282,0.0
BaBar,12.0,3.0,0.1825381367283761,0.0009192410359356683,0.0
BaBar,12.0,3.0,0.1825381367283761,0.0008718044942855522,0.0
BaBar,12.0,3.0,0.1825381367283761,0.0008268158693360137,0.0
BaBar,12.0,3.0,0.1825381367283761,0.0007841488387211181,0.0
BaBar,12.0,3.0,0.1825381367283761,0.0007436835988180469,0.0
BaBar,12.0,3.0,0.1825381367283761,0.0007053065283536803,0.0
BaBar,12.0,3.0,0.1825381367283761,0.0006689098693704431,0.0
BaBar,12.0,3.0,0.1825381367283761,0.0006343914246555948,0.0
BaBar,12.0,3.0,0.1825381367283761,0.00060165427078439,6.309396e-317
BaBar,12.0,3.0,0.1825381367283761,0.0005706064859713637,2.655904789439684e-257
BaBar,12.0,3.0,0.1825381367283761,0.0005411608919655916,4.5851467484683754e-209
BaBar,12.0,3.0,0.1825381367283761,0.0005132348092651928,4.8544241216675424e-170
BaBar,12.0,3.0,0.1825381367283761,0.0004867498249637504,1.8114553637142246e-138
BaBar,12.0,3.0,0.1825381367283761,0.0004616315725767937,6.31981997525023e-113
BaBar,12.0,3.0,0.1825381367283761,0.00043780952323011895,2.9280950718659014e-92
BaBar,12.0,3.0,0.1825381367283761,0.00041521678762363714,1.545853698500097e-75
BaBar,12.0,3.0,0.1825381367283761,0.0003937899282146815,5.311614068030922e-62
BaBar,12.0,3.0,0.1825381367283761,0.00037346878109341733,4.87942249872784e-51
BaBar,12.0,3.0,0.1825381367283761,0.0003541962870501945,3.7638142709970976e-42
BaBar,12.0,3.0,0.1825381367283761,0.00033591833136050874,6.151437057243162e-35
BaBar,12.0,3.0,0.1825381367283761,0.00031858359183770156,4.4991654238963585e-29
BaBar,12.0,3.0,0.1825381367283761,0.00030214339472675524,2.691958489621729e-24
BaBar,12.0,3.0,0.1825381367283761,0.00028655157803454846,2.140345775597817e-20
BaBar,12.0,3.0,0.1825381367283761,0.0002717643619128198,3.335184911840063e-17
BaBar,12.0,3.0,0.1825381367283761,0.00025774022572989496,1.3897093196018036e-14
BaBar,12.0,3.0,0.1825381367283761,0.00024443979148600623,1.987634819028743e-12
BaBar,12.0,3.0,0.1825381367283761,0.0002318257132448525,1.195158420861477e-10
BaBar,12.0,3.0,0.1825381367283761,0.00021986257227093618,3.570088174512267e-09
BaBar,12.0,3.0,0.1825381367283761,0.000208516777578235,6.087396292345644e-08
BaBar,12.0,3.0,0.1825381367283761,0.0001977564716109651,6.651376441793344e-07
BaBar,12.0,3.0,0.1825381367283761,0.00018755144079159462,5.118108709444271e-06
BaBar,12.0,3.0,0.1825381367283761,0.0001778730306849417,2.9859687222770132e-05
BaBar,12.0,3.0,0.1825381367283761,0.00016869406554014687,0.0001394745655893
BaBar,12.0,3.0,0.1825381367283761,0.00015998877198460253,0.0005416725325077
BaBar,12.0,3.0,0.1825381367283761,0.0001517327066555851,0.0017927828104912
BaBar,12.0,3.0,0.1825381367283761,0.00014390268756638483,0.0051351416092301
BaBar,12.0,3.0,0.1825381367283761,0.0001364767290142209,0.0128536772789878
BaBar,12.0,3.0,0.1825381367283761,0.00012943397984717023,0.0283211893597947
BaBar,12.0,3.0,0.1825381367283761,0.00012275466491677115,0.0553345920754217
BaBar,12.0,3.0,0.1825381367283761,0.00011642002955190914,0.09672125481736
BaBar,12.0,3.0,0.1825381367283761,0.0001104122868980734,0.1528695043375302
BaBar,12.0,3.0,0.1825381367283761,0.00010471456797412012,0.2211309403944806
BaBar,12.0,3.0,0.1825381367283761,9.931087430630839e-05,0.2965233121513961
BaBar,12.0,3.0,0.1825381367283761,9.418603300660995e-05,0.3732837404382419
BaBar,12.0,3.0,0.1825381367283761,8.932565416916003e-05,0.4463905439833734
BaBar,12.0,3.0,0.1825381367283761,8.471609046522223e-05,0.5124265739528849
BaBar,12.0,3.0,0.1825381367283761,8.034439882321661e-05,0.5696875347624935
BaBar,12.0,3.0,0.1825381367283761,7.619830408621254e-05,0.6177917902417799
BaBar,12.0,3.0,0.1825381367283761,7.22661645448411e-05,0.657113736186315
BaBar,12.0,3.0,0.1825381367283761,6.853693924884878e-05,0.6882718780320408
BaBar,12.0,3.0,0.1825381367283761,6.500015700550577e-05,0.7117869821784604
BaBar,12.0,3.0,0.1825381367283761,6.164588697782223e-05,0.7279308292406713
BaBar,12.0,3.0,0.1825381367283761,5.846471080001453e-05,0.7367177410390612
BaBar,12.0,3.0,0.1825381367283761,5.544769613192589e-05,0.7379589575277817
BaBar,12.0,3.0,0.1825381367283761,5.258637157814568e-05,0.73131480492039
BaBar,12.0,3.0,0.1825381367283761,4.987270290140293e-05,0.7163315593724255
BaBar,12.0,3.0,0.1825381367283761,4.7299070463444774e-05,0.692502545451222
BaBar,12.0,3.0,0.1825381367283761,4.485824783005658e-05,0.6594075302101334
BaBar,12.0,3.0,0.1825381367283761,4.2543381480148945e-05,0.616950633808591
BaBar,12.0,3.0,0.1825381367283761,4.0347971561937786e-05,0.5656533352722648
BaBar,12.0,3.0,0.1825381367283761,3.826585364218305e-05,0.5068965395224071
BaBar,12.0,3.0,0.1825381367283761,3.62911813972402e-05,0.4429822743783671
BaBar,12.0,3.0,0.1825381367283761,3.4418410197323274e-05,0.3769322638217935
BaBar,12.0,3.0,0.1825381367283761,3.2642281537886046e-05,0.3120484161557425
BaBar,12.0,3.0,0.1825381367283761,3.095780827440664e-05,0.2513715483473872
BaBar,12.0,3.0,0.1825381367283761,2.9360260619116833e-05,0.1972202287449815
BaBar,12.0,3.0,0.1825381367283761,2.78451528603565e-05,0.1509448116415602
BaBar,12.0,3.0,0.1825381367283761,2.6408230767262956e-05,0.1129290218719853
BaBar,12.0,3.0,0.1825381367283761,2.5045459644428945e-05,0.0827782269791882
BaBar,12.0,3.0,0.1825381367283761,2.375301300298854e-05,0.0595924427001684
BaBar,12.0,3.0,0.1825381367283761,2.2527261816320597e-05,0.0422331253562012
BaBar,12.0,3.0,0.1825381367283761,2.1364764330201233e-05,0.0295301524269405
BaBar,12.0,3.0,0.1825381367283761,2.0262256398793527e-05,0.0204130832234734
BaBar,12.0,3.0,0.1825381367283761,1.9216642319338997e-05,0.013975474275362
BaBar,12.0,3.0,0.1825381367283761,1.8224986139816016e-05,0.0094913026982874
BaBar,12.0,3.0,0.1825381367283761,1.728450341515807e-05,0.0064029143117912
BaBar,12.0,3.0,0.1825381367283761,1.6392553388884323e-05,0.0042956157300983
BaBar,12.0,3.0,0.1825381367283761,1.5546631578189626e-05,0.0028687535090945
BaBar,12.0,3.0,0.1825381367283761,1.47443627416737e-05,0.0019086921343498
BaBar,12.0,3.0,0.1825381367283761,1.3983494209963838e-05,0.001266042208706
BaBar,12.0,3.0,0.1825381367283761,1.3261889560504374e-05,0.0008376717629094
BaBar,12.0,3.0,0.1825381367283761,1.257752261875251e-05,0.0005531127086461
BaBar,12.0,3.0,0.1825381367283761,1.1928471768936567e-05,0.0003646129954267
BaBar,12.0,3.0,0.1825381367283761,1.1312914558402077e-05,0.0002400292453389
BaBar,12.0,3.0,0.1825381367283761,1.0729122580395341e-05,0.0001578409660894
BaBar,12.0,3.0,0.1825381367283761,1.0175456620915975e-05,0.0001037023399791
BaBar,12.0,3.0,0.1825381367283761,9.650362056011442e-06,6.808377828534846e-05
BaBar,12.0,3.0,0.1825381367283761,9.152364486589697e-06,4.467292282062284e-05
BaBar,12.0,3.0,0.1825381367283761,8.680065598493126e-06,2.9298064349784226e-05
BaBar,12.0,3.0,0.1825381367283761,8.232139236209322e-06,1.920730632517643e-05
BaBar,12.0,3.0,0.1825381367283761,7.807327679194225e-06,1.258805732735796e-05
BaBar,12.0,3.0,0.1825381367283761,7.404438110352001e-06,8.247862463341685e-06
BaBar,12.0,3.0,0.1825381367283761,7.02233926675555e-06,5.403005529202671e-06
BaBar,12.0,3.0,0.1825381367283761,6.659958263203388e-06,3.538812985386704e-06
BaBar,12.0,3.0,0.1825381367283761,6.3162775796937455e-06,2.3175104157262257e-06
BaBar,12.0,3.0,0.1825381367283761,5.990332204357164e-06,1.5175350821697152e-06
BaBar,12.0,3.0,0.1825381367283761,5.6812069238252936e-06,9.93614037333562e-07
BaBar,12.0,3.0,0.1825381367283761,5.388033753427548e-06,6.50527847306648e-07
BaBar,12.0,3.0,0.1825381367283761,5.109989500000001e-06,4.258818570817259e-07
BaBar,12.0,3.0,0.246621207433047,0.0010219979,0.0
BaBar,12.0,3.0,0.246621207433047,0.0009692586900926282,0.0
BaBar,12.0,3.0,0.246621207433047,0.0009192410359356683,0.0
BaBar,12.0,3.0,0.246621207433047,0.0008718044942855522,0.0
BaBar,12.0,3.0,0.246621207433047,0.0008268158693360137,0.0
BaBar,12.0,3.0,0.246621207433047,0.0007841488387211181,0.0
BaBar,12.0,3.0,0.246621207433047,0.0007436835988180469,0.0
BaBar,12.0,3.0,0.246621207433047,0.0007053065283536803,0.0
BaBar,12.0,3.0,0.246621207433047,0.0006689098693704431,0.0
BaBar,12.0,3.0,0.246621207433047,0.0006343914246555948,0.0
BaBar,12.0,3.0,0.246621207433047,0.00060165427078439,0.0
BaBar,12.0,3.0,0.246621207433047,0.0005706064859713637,0.0
BaBar,12.0,3.0,0.246621207433047,0.0005411608919655916,0.0
BaBar,12.0,3.0,0.246621207433047,0.0005132348092651928,5.099010287012669e-297
BaBar,12.0,3.0,0.246621207433047,0.0004867498249637504,3.725678468162071e-241
BaBar,12.0,3.0,0.246621207433047,0.0004616315725767937,5.8989197325389205e-196
BaBar,12.0,3.0,0.246621207433047,0.00043780952323011895,2.1959164931847193e-159
BaBar,12.0,3.0,0.246621207433047,0.00041521678762363714,8.524689440899498e-130
BaBar,12.0,3.0,0.246621207433047,0.0003937899282146815,7.425463901454017e-106
BaBar,12.0,3.0,0.246621207433047,0.00037346878109341733,1.7397991307613312e-86
BaBar,12.0,3.0,0.246621207433047,0.0003541962870501945,8.194077903519745e-71
BaBar,12.0,3.0,0.246621207433047,0.00033591833136050874,3.957520020329472e-58
BaBar,12.0,3.0,0.246621207433047,0.00031858359183770156,7.344415126430333e-48
BaBar,12.0,3.0,0.246621207433047,0.00030214339472675524,1.5286864536851086e-39
BaBar,12.0,3.0,0.246621207433047,0.00028655157803454846,8.506699586111379e-33
BaBar,12.0,3.0,0.246621207433047,0.0002717643619128198,2.5584174041543537e-27
BaBar,12.0,3.0,0.246621207433047,0.00025774022572989496,7.344360303245354e-23
BaBar,12.0,3.0,0.246621207433047,0.00024443979148600623,3.178663871977976e-19
BaBar,12.0,3.0,0.246621207433047,0.0002318257132448525,2.990052158218515e-16
BaBar,12.0,3.0,0.246621207433047,0.00021986257227093618,8.19291969372362e-14
BaBar,12.0,3.0,0.246621207433047,0.000208516777578235,8.280407690530442e-12
BaBar,12.0,3.0,0.246621207433047,0.0001977564716109651,3.7401595735150144e-10
BaBar,12.0,3.0,0.246621207433047,0.00018755144079159462,8.838083860538862e-09
BaBar,12.0,3.0,0.246621207433047,0.0001778730306849417,1.244826052439949e-07
BaBar,12.0,3.0,0.246621207433047,0.00016869406554014687,1.1648141440184985e-06
BaBar,12.0,3.0,0.246621207433047,0.00015998877198460253,7.915458485082998e-06
BaBar,12.0,3.0,0.246621207433047,0.0001517327066555851,4.1905207401453406e-05
BaBar,12.0,3.0,0.246621207433047,0.00014390268756638483,0.0001819751188593
BaBar,12.0,3.0,0.246621207433047,0.0001364767290142209,0.0006705985296966
BaBar,12.0,3.0,0.246621207433047,0.00012943397984717023,0.0021385623053152
BaBar,12.0,3.0,0.246621207433047,0.00012275466491677115,0.0059611135754797
BaBar,12.0,3.0,0.246621207433047,0.00011642002955190914,0.0146019185066532
BaBar,12.0,3.0,0.246621207433047,0.0001104122868980734,0.0315766495458015
BaBar,12.0,3.0,0.246621207433047,0.00010471456797412012,0.0606528759607704
BaBar,12.0,3.0,0.246621207433047,9.931087430630839e-05,0.1043668385081982
BaBar,12.0,3.0,0.246621207433047,9.418603300660995e-05,0.1626223633594169
BaBar,12.0,3.0,0.246621207433047,8.932565416916003e-05,0.2323059227843527
BaBar,12.0,3.0,0.246621207433047,8.471609046522223e-05,0.3081958552932409
BaBar,12.0,3.0,0.246621207433047,8.034439882321661e-05,0.3845760369840307
BaBar,12.0,3.0,0.246621207433047,7.619830408621254e-05,0.4566680216264617
BaBar,12.0,3.0,0.246621207433047,7.22661645448411e-05,0.5213516699743799
BaBar,12.0,3.0,0.246621207433047,6.853693924884878e-05,0.5771671317809389
BaBar,12.0,3.0,0.246621207433047,6.500015700550577e-05,0.6238828508498923
BaBar,12.0,3.0,0.246621207433047,6.164588697782223e-05,0.6619362711374635
BaBar,12.0,3.0,0.246621207433047,5.846471080001453e-05,0.6919516038008281
BaBar,12.0,3.0,0.246621207433047,5.544769613192589e-05,0.7144275560190866
BaBar,12.0,3.0,0.246621207433047,5.258637157814568e-05,0.7296030474015656
BaBar,12.0,3.0,0.246621207433047,4.987270290140293e-05,0.7374530207759706
BaBar,12.0,3.0,0.246621207433047,4.7299070463444774e-05,0.7377434047763781
BaBar,12.0,3.0,0.246621207433047,4.485824783005658e-05,0.7300895066116879
BaBar,12.0,3.0,0.246621207433047,4.2543381480148945e-05,0.7140065063972415
BaBar,12.0,3.0,0.246621207433047,4.0347971561937786e-05,0.6889850910308088
BaBar,12.0,3.0,0.246621207433047,3.826585364218305e-05,0.6546391763255243
BaBar,12.0,3.0,0.246621207433047,3.62911813972402e-05,0.610944819226266
BaBar,12.0,3.0,0.246621207433047,3.4418410197323274e-05,0.5585283510668484
BaBar,12.0,3.0,0.246621207433047,3.2642281537886046e-05,0.4988951468941348
BaBar,12.0,3.0,0.246621207433047,3.095780827440664e-05,0.4344652248328525
BaBar,12.0,3.0,0.246621207433047,2.9360260619116833e-05,0.368336421991309
BaBar,12.0,3.0,0.246621207433047,2.78451528603565e-05,0.3038158818598251
BaBar,12.0,3.0,0.246621207433047,2.6408230767262956e-05,0.2438737597305915
BaBar,12.0,3.0,0.246621207433047,2.5045459644428945e-05,0.1907047674646661
BaBar,12.0,3.0,0.246621207433047,2.375301300298854e-05,0.1455195050576283
BaBar,12.0,3.0,0.246621207433047,2.2527261816320597e-05,0.1085796528280554
BaBar,12.0,3.0,0.246621207433047,2.1364764330201233e-05,0.0794050568843451
BaBar,12.0,3.0,0.246621207433047,2.0262256398793527e-05,0.0570499487961457
BaBar,12.0,3.0,0.246621207433047,1.9216642319338997e-05,0.0403627329137014
BaBar,12.0,3.0,0.246621207433047,1.8224986139816016e-05,0.0281821038243605
BaBar,12.0,3.0,0.246621207433047,1.728450341515807e-05,0.0194580362653792
BaBar,12.0,3.0,0.246621207433047,1.6392553388884323e-05,0.0133084534858048
BaBar,12.0,3.0,0.246621207433047,1.5546631578189626e-05,0.0090309240829352
BaBar,12.0,3.0,0.246621207433047,1.47443627416737e-05,0.0060882464638494
BaBar,12.0,3.0,0.246621207433047,1.3983494209963838e-05,0.0040822593131395
BaBar,12.0,3.0,0.246621207433047,1.3261889560504374e-05,0.0027250379983332
BaBar,12.0,3.0,0.246621207433047,1.257752261875251e-05,0.0018124053222376
BaBar,12.0,3.0,0.246621207433047,1.1928471768936567e-05,0.0012018141738817
BaBar,12.0,3.0,0.246621207433047,1.1312914558402077e-05,0.0007949813793955
BaBar,12.0,3.0,0.246621207433047,1.0729122580395341e-05,0.0005248201453336
BaBar,12.0,3.0,0.246621207433047,1.0175456620915975e-05,0.0003459066996256
BaBar,12.0,3.0,0.246621207433047,9.650362056011442e-06,0.000227684859771
BaBar,12.0,3.0,0.246621207433047,9.152364486589697e-06,0.0001497075218566
BaBar,12.0,3.0,0.246621207433047,8.680065598493126e-06,9.835016013564666e-05
BaBar,12.0,3.0,0.246621207433047,8.232139236209322e-06,6.456540429984641e-05
BaBar,12.0,3.0,0.246621207433047,7.807327679194225e-06,4.236196097434861e-05
BaBar,12.0,3.0,0.246621207433047,7.404438110352001e-06,2.778118344022608e-05
BaBar,12.0,3.0,0.246621207433047,7.02233926675555e-06,1.821219045041628e-05
BaBar,12.0,3.0,0.246621207433047,6.659958263203388e-06,1.1935521609068208e-05
BaBar,12.0,3.0,0.246621207433047,6.3162775796937455e-06,7.820122469885946e-06
BaBar,12.0,3.0,0.246621207433047,5.990332204357164e-06,5.122701135447978e-06
BaBar,12.0,3.0,0.246621207433047,5.6812069238252936e-06,3.3551683041086933e-06
BaBar,12.0,3.0,0.246621207433047,5.388033753427548e-06,2.1972162459799e-06
BaBar,12.0,3.0,0.246621207433047,5.109989500000001e-06,1.438749951209678e-06
BaBar,12.0,3.0,0.3332017136026733,0.0010219979,0.0
BaBar,12.0,3.0,0.3332017136026733,0.0009692586900926282,0.0
BaBar,12.0,3.0,0.3332017136026733,0.0009192410359356683,0.0
BaBar,12.0,3.0,0.3332017136026733,0.0008718044942855522,0.0
BaBar,12.0,3.0,0.3332017136026733,0.0008268158693360137,0.0
BaBar,12.0,3.0,0.3332017136026733,0.0007841488387211181,0.0
BaBar,12.0,3.0,0.3332017136026733,0.0007436835988180469,0.0
BaBar,12.0,3.0,0.3332017136026733,0.0007053065283536803,0.0
BaBar,12.0,3.0,0.3332017136026733,0.0006689098693704431,0.0
BaBar,12.0,3.0,0.3332017136026733,0.0006343914246555948,0.0
BaBar,12.0,3.0,0.3332017136026733,0.00060165427078439,0.0
BaBar,12.0,3.0,0.3332017136026733,0.0005706064859713637,0.0
BaBar,12.0,3.0,0.3332017136026733,0.0005411608919655916,0.0
BaBar,12.0,3.0,0.3332017136026733,0.0005132348092651928,0.0
BaBar,12.0,3.0,0.3332017136026733,0.0004867498249637504,0.0
BaBar,12.0,3.0,0.3332017136026733,0.0004616315725767937,0.0
BaBar,12.0,3.0,0.3332017136026733,0.00043780952323011895,1.635412209948666e-280
BaBar,12.0,3.0,0.3332017136026733,0.00041521678762363714,7.653452194749827e-228
BaBar,12.0,3.0,0.3332017136026733,0.0003937899282146815,3.1334490237441704e-185
BaBar,12.0,3.0,0.3332017136026733,0.00037346878109341733,9.389439809239785e-151
BaBar,12.0,3.0,0.3332017136026733,0.0003541962870501945,7.418840012741681e-123
BaBar,12.0,3.0,0.3332017136026733,0.00033591833136050874,2.815640135212737e-100
BaBar,12.0,3.0,0.3332017136026733,0.00031858359183770156,5.375868058229902e-82
BaBar,12.0,3.0,0.3332017136026733,0.00030214339472675524,3.4472113899558814e-67
BaBar,12.0,3.0,0.3332017136026733,0.00028655157803454846,3.4371906389694065e-55
BaBar,12.0,3.0,0.3332017136026733,0.0002717643619128198,1.8355579292674558e-45
BaBar,12.0,3.0,0.3332017136026733,0.00025774022572989496,1.4258719548181402e-37
BaBar,12.0,3.0,0.3332017136026733,0.00024443979148600623,3.615440410634973e-31
BaBar,12.0,3.0,0.3332017136026733,0.0002318257132448525,5.755703339015706e-26
BaBar,12.0,3.0,0.3332017136026733,0.00021986257227093618,9.767254717516689e-22
BaBar,12.0,3.0,0.3332017136026733,0.000208516777578235,2.711723719428697e-18
BaBar,12.0,3.0,0.3332017136026733,0.0001977564716109651,1.743300872292292e-15
BaBar,12.0,3.0,0.3332017136026733,0.00018755144079159462,3.4432477480920266e-13
BaBar,12.0,3.0,0.3332017136026733,0.0001778730306849417,2.6337377596543375e-11
BaBar,12.0,3.0,0.3332017136026733,0.00016869406554014687,9.434212052911162e-10
BaBar,12.0,3.0,0.3332017136026733,0.00015998877198460253,1.848521123179103e-08
BaBar,12.0,3.0,0.3332017136026733,0.0001517327066555851,2.24695049553635e-07
BaBar,12.0,3.0,0.3332017136026733,0.00014390268756638483,1.8751208753407964e-06
BaBar,12.0,3.0,0.3332017136026733,0.0001364767290142209,1.1654029590768645e-05
BaBar,12.0,3.0,0.3332017136026733,0.00012943397984717023,5.751767165879843e-05
BaBar,12.0,3.0,0.3332017136026733,0.00012275466491677115,0.0002363395402542
BaBar,12.0,3.0,0.3332017136026733,0.00011642002955190914,0.0008334656038394
BaBar,12.0,3.0,0.3332017136026733,0.0001104122868980734,0.0025638052980009
BaBar,12.0,3.0,0.3332017136026733,0.00010471456797412012,0.0069291481189089
BaBar,12.0,3.0,0.3332017136026733,9.931087430630839e-05,0.0165162755327599
BaBar,12.0,3.0,0.3332017136026733,9.418603300660995e-05,0.0348605180194114
BaBar,12.0,3.0,0.3332017136026733,8.932565416916003e-05,0.0655535749052066
BaBar,12.0,3.0,0.3332017136026733,8.471609046522223e-05,0.1107749497540267
BaBar,12.0,3.0,0.3332017136026733,8.034439882321661e-05,0.1700362644917744
BaBar,12.0,3.0,0.3332017136026733,7.619830408621254e-05,0.2399739214848557
BaBar,12.0,3.0,0.3332017136026733,7.22661645448411e-05,0.3153439675274233
BaBar,12.0,3.0,0.3332017136026733,6.853693924884878e-05,0.3905966517369447
BaBar,12.0,3.0,0.3332017136026733,6.500015700550577e-05,0.4612036961650054
BaBar,12.0,3.0,0.3332017136026733,6.164588697782223e-05,0.5242808765043959
BaBar,12.0,3.0,0.3332017136026733,5.846471080001453e-05,0.5785337473298722
BaBar,12.0,3.0,0.3332017136026733,5.544769613192589e-05,0.6238110128270412
BaBar,12.0,3.0,0.3332017136026733,5.258637157814568e-05,0.6605588182759419
BaBar,12.0,3.0,0.3332017136026733,4.987270290140293e-05,0.6893671703927592
BaBar,12.0,3.0,0.3332017136026733,4.7299070463444774e-05,0.7106896311079784
BaBar,12.0,3.0,0.3332017136026733,4.485824783005658e-05,0.7247323230256986
BaBar,12.0,3.0,0.3332017136026733,4.2543381480148945e-05,0.7314561595757288
BaBar,12.0,3.0,0.3332017136026733,4.0347971561937786e-05,0.7306240383986655
BaBar,12.0,3.0,0.3332017136026733,3.826585364218305e-05,0.7218509776462567
BaBar,12.0,3.0,0.3332017136026733,3.62911813972402e-05,0.7046599567787691
BaBar,12.0,3.0,0.3332017136026733,3.4418410197323274e-05,0.678577650255635
BaBar,12.0,3.0,0.3332017136026733,3.2642281537886046e-05,0.643301490268098
BaBar,12.0,3.0,0.3332017136026733,3.095780827440664e-05,0.5989357582903951
BaBar,12.0,3.0,0.3332017136026733,2.9360260619116833e-05,0.5462451897910316
BaBar,12.0,3.0,0.3332017136026733,2.78451528603565e-05,0.4868307045823087
BaBar,12.0,3.0,0.3332017136026733,2.6408230767262956e-05,0.4231226204918967
BaBar,12.0,3.0,0.3332017136026733,2.5045459644428945e-05,0.3581358394110137
BaBar,12.0,3.0,0.3332017136026733,2.375301300298854e-05,0.2950291177966384
BaBar,12.0,3.0,0.3332017136026733,2.2527261816320597e-05,0.2366039813448897
BaBar,12.0,3.0,0.3332017136026733,2.1364764330201233e-05,0.1849069531437955
BaBar,12.0,3.0,0.3332017136026733,2.0262256398793527e-05,0.1410443782188154
BaBar,12.0,3.0,0.3332017136026733,1.9216642319338997e-05,0.1052226903203684
BaBar,12.0,3.0,0.3332017136026733,1.8224986139816016e-05,0.076947797975643
BaBar,12.0,3.0,0.3332017136026733,1.728450341515807e-05,0.0552880799506717
BaBar,12.0,3.0,0.3332017136026733,1.6392553388884323e-05,0.0391210400679284
BaBar,12.0,3.0,0.3332017136026733,1.5546631578189626e-05,0.0273193407403648
BaBar,12.0,3.0,0.3332017136026733,1.47443627416737e-05,0.0188654703066943
BaBar,12.0,3.0,0.3332017136026733,1.3983494209963838e-05,0.0129052725030788
BaBar,12.0,3.0,0.3332017136026733,1.3261889560504374e-05,0.0087586741744452
BaBar,12.0,3.0,0.3332017136026733,1.257752261875251e-05,0.0059055279792667
BaBar,12.0,3.0,0.3332017136026733,1.1928471768936567e-05,0.0039602296945087
BaBar,12.0,3.0,0.3332017136026733,1.1312914558402077e-05,0.0026438604318363
BaBar,12.0,3.0,0.3332017136026733,1.0729122580395341e-05,0.0017585743541249
BaBar,12.0,3.0,0.3332017136026733,1.0175456620915975e-05,0.0011662080848466
BaBar,12.0,3.0,0.3332017136026733,9.650362056011442e-06,0.0007714780680838
BaBar,12.0,3.0,0.3332017136026733,9.152364486589697e-06,0.0005093312572868
BaBar,12.0,3.0,0.3332017136026733,8.680065598493126e-06,0.0003357128760109
BaBar,12.0,3.0,0.3332017136026733,8.232139236209322e-06,0.0002209830602019
BaBar,12.0,3.0,0.3332017136026733,7.807327679194225e-06,0.000145305289467
BaBar,12.0,3.0,0.3332017136026733,7.404438110352001e-06,9.54604527648389e-05
BaBar,12.0,3.0,0.3332017136026733,7.02233926675555e-06,6.266960567656475e-05
BaBar,12.0,3.0,0.3332017136026733,6.659958263203388e-06,4.111877889919803e-05
BaBar,12.0,3.0,0.3332017136026733,6.3162775796937455e-06,2.6966255591429927e-05
BaBar,12.0,3.0,0.3332017136026733,5.990332204357164e-06,1.7678147909789626e-05
BaBar,12.0,3.0,0.3332017136026733,5.6812069238252936e-06,1.1585633371405302e-05
BaBar,12.0,3.0,0.3332017136026733,5.388033753427548e-06,7.590930486596438e-06
BaBar,12.0,3.0,0.3332017136026733,5.109989500000001e-06,4.9725937437991505e-06
BaBar,12.0,3.0,0.4501777568253076,0.0010219979,0.0
BaBar,12.0,3.0,0.4501777568253076,0.0009692586900926282,0.0
BaBar,12.0,3.0,0.4501777568253076,0.0009192410359356683,0.0
BaBar,12.0,3.0,0.4501777568253076,0.0008718044942855522,0.0
BaBar,12.0,3.0,0.4501777568253076,0.0008268158693360137,0.0
BaBar,12.0,3.0,0.4501777568253076,0.0007841488387211181,0.0
BaBar,12.0,3.0,0.4501777568253076,0.0007436835988180469,0.0
BaBar,12.0,3.0,0.4501777568253076,0.0007053065283536803,0.0
BaBar,12.0,3.0,0.4501777568253076,0.0006689098693704431,0.0
BaBar,12.0,3.0,0.4501777568253076,0.0006343914246555948,0.0
BaBar,12.0,3.0,0.4501777568253076,0.00060165427078439,0.0
BaBar,12.0,3.0,0.4501777568253076,0.0005706064859713637,0.0
BaBar,12.0,3.0,0.4501777568253076,0.0005411608919655916,0.0
BaBar,12.0,3.0,0.4501777568253076,0.0005132348092651928,0.0
BaBar,12.0,3.0,0.4501777568253076,0.0004867498249637504,0.0
BaBar,12.0,3.0,0.4501777568253076,0.0004616315725767937,0.0
BaBar,12.0,3.0,0.4501777568253076,0.00043780952323011895,0.0
BaBar,12.0,3.0,0.4501777568253076,0.00041521678762363714,0.0
BaBar,12.0,3.0,0.4501777568253076,0.0003937899282146815,0.0
BaBar,12.0,3.0,0.4501777568253076,0.00037346878109341733,1.9518176694871763e-273
BaBar,12.0,3.0,0.4501777568253076,0.0003541962870501945,4.063118765995159e-222
BaBar,12.0,3.0,0.4501777568253076,0.00033591833136050874,1.3386093680906549e-180
BaBar,12.0,3.0,0.4501777568253076,0.00031858359183770156,5.202191878505825e-147
BaBar,12.0,3.0,0.4501777568253076,0.00030214339472675524,7.81998445732496e-120
BaBar,12.0,3.0,0.4501777568253076,0.00028655157803454846,7.679887472179109e-98
BaBar,12.0,3.0,0.4501777568253076,0.0002717643619128198,4.8638277666696976e-80
BaBar,12.0,3.0,0.4501777568253076,0.00025774022572989496,1.2667336357569194e-65
BaBar,12.0,3.0,0.4501777568253076,0.00024443979148600623,6.060277975306412e-54
BaBar,12.0,3.0,0.4501777568253076,0.0002318257132448525,1.7830092109641476e-44
BaBar,12.0,3.0,0.4501777568253076,0.00021986257227093618,8.564935455556362e-37
BaBar,12.0,3.0,0.4501777568253076,0.000208516777578235,1.4795469705808215e-30
BaBar,12.0,3.0,0.4501777568253076,0.0001977564716109651,1.7387266391326176e-25
BaBar,12.0,3.0,0.4501777568253076,0.00018755144079159462,2.323773038880813e-21
BaBar,12.0,3.0,0.4501777568253076,0.0001778730306849417,5.350702089292597e-18
BaBar,12.0,3.0,0.4501777568253076,0.00016869406554014687,2.9762899287556738e-15
BaBar,12.0,3.0,0.4501777568253076,0.00015998877198460253,5.271240544496165e-13
BaBar,12.0,3.0,0.4501777568253076,0.0001517327066555851,3.724150572816663e-11
BaBar,12.0,3.0,0.4501777568253076,0.00014390268756638483,1.2617978018950086e-09
BaBar,12.0,3.0,0.4501777568253076,0.0001364767290142209,2.384134410544585e-08
BaBar,12.0,3.0,0.4501777568253076,0.00012943397984717023,2.8402875963693514e-07
BaBar,12.0,3.0,0.4501777568253076,0.00012275466491677115,2.3514475269149716e-06
BaBar,12.0,3.0,0.4501777568253076,0.00011642002955190914,1.458007299242065e-05
BaBar,12.0,3.0,0.4501777568253076,0.0001104122868980734,7.165685412272122e-05
BaBar,12.0,3.0,0.4501777568253076,0.00010471456797412012,0.0002911278344673
BaBar,12.0,3.0,0.4501777568253076,9.931087430630839e-05,0.0010068951735528
BaBar,12.0,3.0,0.4501777568253076,9.418603300660995e-05,0.0030202920804035
BaBar,12.0,3.0,0.4501777568253076,8.932565416916003e-05,0.0079434167479964
BaBar,12.0,3.0,0.4501777568253076,8.471609046522223e-05,0.0184406467222973
BaBar,12.0,3.0,0.4501777568253076,8.034439882321661e-05,0.0380043705843538
BaBar,12.0,3.0,0.4501777568253076,7.619830408621254e-05,0.0700051251169984
BaBar,12.0,3.0,0.4501777568253076,7.22661645448411e-05,0.1162704476122969
BaBar,12.0,3.0,0.4501777568253076,6.853693924884878e-05,0.1759838875412292
BaBar,12.0,3.0,0.4501777568253076,6.500015700550577e-05,0.2456385975744002
BaBar,12.0,3.0,0.4501777568253076,6.164588697782223e-05,0.3200850980207502
BaBar,12.0,3.0,0.4501777568253076,5.846471080001453e-05,0.3940308527028816
BaBar,12.0,3.0,0.4501777568253076,5.544769613192589e-05,0.4632381792678156
BaBar,12.0,3.0,0.4501777568253076,5.258637157814568e-05,0.5250458943674358
BaBar,12.0,3.0,0.4501777568253076,4.987270290140293e-05,0.5782748151784294
BaBar,12.0,3.0,0.4501777568253076,4.7299070463444774e-05,0.6227884957665929
BaBar,12.0,3.0,0.4501777568253076,4.485824783005658e-05,0.658976861452544
BaBar,12.0,3.0,0.4501777568253076,4.2543381480148945e-05,0.687336014003358
BaBar,12.0,3.0,0.4501777568253076,4.0347971561937786e-05,0.708216860379192
BaBar,12.0,3.0,0.4501777568253076,3.826585364218305e-05,0.7217352651112486
BaBar,12.0,3.0,0.4501777568253076,3.62911813972402e-05,0.7277863648222327
BaBar,12.0,3.0,0.4501777568253076,3.4418410197323274e-05,0.726095447018178
BaBar,12.0,3.0,0.4501777568253076,3.2642281537886046e-05,0.7162684703805583
BaBar,12.0,3.0,0.4501777568253076,3.095780827440664e-05,0.6978528612930998
BaBar,12.0,3.0,0.4501777568253076,2.9360260619116833e-05,0.6704438059589821
BaBar,12.0,3.0,0.4501777568253076,2.78451528603565e-05,0.6338572598035924
BaBar,12.0,3.0,0.4501777568253076,2.6408230767262956e-05,0.588356755603982
BaBar,12.0,3.0,0.4501777568253076,2.5045459644428945e-05,0.5348810612209857
BaBar,12.0,3.0,0.4501777568253076,2.375301300298854e-05,0.4751807160603903
BaBar,12.0,3.0,0.4501777568253076,2.2527261816320597e-05,0.4117657172041302
BaBar,12.0,3.0,0.4501777568253076,2.1364764330201233e-05,0.3476267578325091
BaBar,12.0,3.0,0.4501777568253076,2.0262256398793527e-05,0.2857947229898
BaBar,12.0,3.0,0.4501777568253076,1.9216642319338997e-05,0.2288792122593566
BaBar,12.0,3.0,0.4501777568253076,1.8224986139816016e-05,0.1787292243799798
BaBar,12.0,3.0,0.4501777568253076,1.728450341515807e-05,0.1362960659726345
BaBar,12.0,3.0,0.4501777568253076,1.6392553388884323e-05,0.1016947839058371
BaBar,12.0,3.0,0.4501777568253076,1.5546631578189626e-05,0.0743995416325589
BaBar,12.0,3.0,0.4501777568253076,1.47443627416737e-05,0.0534891026711215
BaBar,12.0,3.0,0.4501777568253076,1.3983494209963838e-05,0.0378739176643867
BaBar,12.0,3.0,0.4501777568253076,1.3261889560504374e-05,0.0264669604949866
BaBar,12.0,3.0,0.4501777568253076,1.257752261875251e-05,0.0182891931989731
BaBar,12.0,3.0,0.4501777568253076,1.1928471768936567e-05,0.0125188608144696
BaBar,12.0,3.0,0.4501777568253076,1.1312914558402077e-05,0.0085011683579886
BaBar,12.0,3.0,0.4501777568253076,1.0729122580395341e-05,0.0057347116547741
BaBar,12.0,3.0,0.4501777568253076,1.0175456620915975e-05,0.0038473031663723
BaBar,12.0,3.0,0.4501777568253076,9.650362056011442e-06,0.0025693918148372
BaBar,12.0,3.0,0.4501777568253076,9.152364486589697e-06,0.0017095573732782
BaBar,12.0,3.0,0.4501777568253076,8.680065598493126e-06,0.0011339881185634
BaBar,12.0,3.0,0.4501777568253076,8.232139236209322e-06,0.000750320684536
BaBar,12.0,3.0,0.4501777568253076,7.807327679194225e-06,0.0004954487108053
BaBar,12.0,3.0,0.4501777568253076,7.404438110352001e-06,0.0003266089519699
BaBar,12.0,3.0,0.4501777568253076,7.02233926675555e-06,0.0002150154459177
BaBar,12.0,3.0,0.4501777568253076,6.659958263203388e-06,0.0001413948091926
BaBar,12.0,3.0,0.4501777568253076,6.3162775796937455e-06,9.289862519574656e-05
BaBar,12.0,3.0,0.4501777568253076,5.990332204357164e-06,6.099163242489175e-05
BaBar,12.0,3.0,0.4501777568253076,5.6812069238252936e-06,4.0019888608506755e-05
BaBar,12.0,3.0,0.4501777568253076,5.388033753427548e-06,2.624668709785043e-05
BaBar,12.0,3.0,0.4501777568253076,5.109989500000001e-06,1.7207008485421265e-05
BaBar,12.0,3.0,0.6082201995573401,0.0010219979,0.0
BaBar,12.0,3.0,0.6082201995573401,0.0009692586900926282,0.0
BaBar,12.0,3.0,0.6082201995573401,0.0009192410359356683,0.0
BaBar,12.0,3.0,0.6082201995573401,0.0008718044942855522,0.0
BaBar,12.0,3.0,0.6082201995573401,0.0008268158693360137,0.0
BaBar,12.0,3.0,0.6082201995573401,0.0007841488387211181,0.0
BaBar,12.0,3.0,0.6082201995573401,0.0007436835988180469,0.0
BaBar,12.0,3.0,0.6082201995573401,0.0007053065283536803,0.0
BaBar,12.0,3.0,0.6082201995573401,0.0006689098693704431,0.0
BaBar,12.0,3.0,0.6082201995573401,0.0006343914246555948,0.0
BaBar,12.0,3.0,0.6082201995573401,0.00060165427078439,0.0
BaBar,12.0,3.0,0.6082201995573401,0.0005706064859713637,0.0
BaBar,12.0,3.0,0.6082201995573401,0.0005411608919655916,0.0
BaBar,12.0,3.0,0.6082201995573401,0.0005132348092651928,0.0
BaBar,12.0,3.0,0.6082201995573401,0.0004867498249637504,0.0
BaBar,12.0,3.0,0.6082201995573401,0.0004616315725767937,0.0
BaBar,12.0,3.0,0.6082201995573401,0.00043780952323011895,0.0
BaBar,12.0,3.0,0.6082201995573401,0.00041521678762363714,0.0
BaBar,12.0,3.0,0.6082201995573401,0.0003937899282146815,0.0
BaBar,12.0,3.0,0.6082201995573401,0.00037346878109341733,0.0
BaBar,12.0,3.0,0.6082201995573401,0.0003541962870501945,0.0
BaBar,12.0,3.0,0.6082201995573401,0.00033591833136050874,4.42416e-319
BaBar,12.0,3.0,0.6082201995573401,0.00031858359183770156,4.8024016061787274e-259
BaBar,12.0,3.0,0.6082201995573401,0.00030214339472675524,1.7841462814727498e-210
BaBar,12.0,3.0,0.6082201995573401,0.00028655157803454846,3.5112986141266045e-171
BaBar,12.0,3.0,0.6082201995573401,0.0002717643619128198,2.163198187032907e-139
BaBar,12.0,3.0,0.6082201995573401,0.00025774022572989496,1.1311351318612056e-113
BaBar,12.0,3.0,0.6082201995573401,0.00024443979148600623,7.24782351075599e-93
BaBar,12.0,3.0,0.6082201995573401,0.0002318257132448525,4.9343233309049214e-76
BaBar,12.0,3.0,0.6082201995573401,0.00021986257227093618,2.048964937322269e-62
BaBar,12.0,3.0,0.6082201995573401,0.000208516777578235,2.1353551960265223e-51
BaBar,12.0,3.0,0.6082201995573401,0.0001977564716109651,1.7588572296213797e-42
BaBar,12.0,3.0,0.6082201995573401,0.00018755144079159462,2.91525341158146e-35
BaBar,12.0,3.0,0.6082201995573401,0.0001778730306849417,2.0916595080611608e-29
BaBar,12.0,3.0,0.6082201995573401,0.00016869406554014687,1.217068701500914e-24
BaBar,12.0,3.0,0.6082201995573401,0.00015998877198460253,9.521106850335395e-21
BaBar,12.0,3.0,0.6082201995573401,0.0001517327066555851,1.4872915293813316e-17
BaBar,12.0,3.0,0.6082201995573401,0.00014390268756638483,6.306611814929569e-15
BaBar,12.0,3.0,0.6082201995573401,0.0001364767290142209,9.275433132725972e-13
BaBar,12.0,3.0,0.6082201995573401,0.00012943397984717023,5.7895115576200256e-11
BaBar,12.0,3.0,0.6082201995573401,0.00012275466491677115,1.8113818630355647e-09
BaBar,12.0,3.0,0.6082201995573401,0.00011642002955190914,3.250920245255277e-08
BaBar,12.0,3.0,0.6082201995573401,0.0001104122868980734,3.729073923686096e-07
BaBar,12.0,3.0,0.6082201995573401,0.00010471456797412012,2.984518791660264e-06
BaBar,12.0,3.0,0.6082201995573401,9.931087430630839e-05,1.7909436544554612e-05
BaBar,12.0,3.0,0.6082201995573401,9.418603300660995e-05,8.538176737998292e-05
BaBar,12.0,3.0,0.6082201995573401,8.932565416916003e-05,0.0003377620226477
BaBar,12.0,3.0,0.6082201995573401,8.471609046522223e-05,0.0011417771020502
BaBar,12.0,3.0,0.6082201995573401,8.034439882321661e-05,0.0033571708126342
BaBar,12.0,3.0,0.6082201995573401,7.619830408621254e-05,0.0086725968713756
BaBar,12.0,3.0,0.6082201995573401,7.22661645448411e-05,0.0198098480443178
BaBar,12.0,3.0,0.6082201995573401,6.853693924884878e-05,0.0402414879284439
BaBar,12.0,3.0,0.6082201995573401,6.500015700550577e-05,0.0732061318791738
BaBar,12.0,3.0,0.6082201995573401,6.164588697782223e-05,0.1203199938861887
BaBar,12.0,3.0,0.6082201995573401,5.846471080001453e-05,0.1805683200782699
BaBar,12.0,3.0,0.6082201995573401,5.544769613192589e-05,0.2503484597456443
BaBar,12.0,3.0,0.6082201995573401,5.258637157814568e-05,0.3245442884206579
BaBar,12.0,3.0,0.6082201995573401,4.987270290140293e-05,0.3979844357915312
BaBar,12.0,3.0,0.6082201995573401,4.7299070463444774e-05,0.4665727515014665
BaBar,12.0,3.0,0.6082201995573401,4.485824783005658e-05,0.5277593846963616
BaBar,12.0,3.0,0.6082201995573401,4.2543381480148945e-05,0.580426547604893
BaBar,12.0,3.0,0.6082201995573401,4.0347971561937786e-05,0.6244508107942115
BaBar,12.0,3.0,0.6082201995573401,3.826585364218305e-05,0.6601963141582977
BaBar,12.0,3.0,0.6082201995573401,3.62911813972402e-05,0.688106284503896
BaBar,12.0,3.0,0.6082201995573401,3.4418410197323274e-05,0.7084663962577735
BaBar,12.0,3.0,0.6082201995573401,3.2642281537886046e-05,0.7213339424010207
BaBar,12.0,3.0,0.6082201995573401,3.095780827440664e-05,0.7265714306039968
BaBar,12.0,3.0,0.6082201995573401,2.9360260619116833e-05,0.7239080340340891
BaBar,12.0,3.0,0.6082201995573401,2.78451528603565e-05,0.7129851558410817
BaBar,12.0,3.0,0.6082201995573401,2.6408230767262956e-05,0.6934004829747534
BaBar,12.0,3.0,0.6082201995573401,2.5045459644428945e-05,0.6648000424001874
BaBar,12.0,3.0,0.6082201995573401,2.375301300298854e-05,0.6270522997048159
BaBar,12.0,3.0,0.6082201995573401,2.2527261816320597e-05,0.5804895624456717
BaBar,12.0,3.0,0.6082201995573401,2.1364764330201233e-05,0.5261471367209175
BaBar,12.0,3.0,0.6082201995573401,2.0262256398793527e-05,0.4658909692233678
BaBar,12.0,3.0,0.6082201995573401,1.9216642319338997e-05,0.4023334214943528
BaBar,12.0,3.0,0.6082201995573401,1.8224986139816016e-05,0.3385144220105897
BaBar,12.0,3.0,0.6082201995573401,1.728450341515807e-05,0.277434599114793
BaBar,12.0,3.0,0.6082201995573401,1.6392553388884323e-05,0.2215962887780898
BaBar,12.0,3.0,0.6082201995573401,1.5546631578189626e-05,0.1726950150596331
BaBar,12.0,3.0,0.6082201995573401,1.47443627416737e-05,0.1315259810594142
BaBar,12.0,3.0,0.6082201995573401,1.3983494209963838e-05,0.0980818071618483
BaBar,12.0,3.0,0.6082201995573401,1.3261889560504374e-05,0.0717647291287672
BaBar,12.0,3.0,0.6082201995573401,1.257752261875251e-05,0.0516296382766653
BaBar,12.0,3.0,0.6082201995573401,1.1928471768936567e-05,0.036597589456733
BaBar,12.0,3.0,0.6082201995573401,1.1312914558402077e-05,0.0256107882022123
BaBar,12.0,3.0,0.6082201995573401,1.0729122580395341e-05,0.0177253704770493
BaBar,12.0,3.0,0.6082201995573401,1.0175456620915975e-05,0.0121528323820023
BaBar,12.0,3.0,0.6082201995573401,9.650362056011442e-06,0.0082660334450917
BaBar,12.0,3.0,0.6082201995573401,9.152364486589697e-06,0.0055847435817688
BaBar,12.0,3.0,0.6082201995573401,8.680065598493126e-06,0.0037520673914336
BaBar,12.0,3.0,0.6082201995573401,8.232139236209322e-06,0.0025090331169219
BaBar,12.0,3.0,0.6082201995573401,7.807327679194225e-06,0.0016713088833869
BaBar,12.0,3.0,0.6082201995573401,7.404438110352001e-06,0.0011097215525381
BaBar,12.0,3.0,0.6082201995573401,7.02233926675555e-06,0.0007348924015521
BaBar,12.0,3.0,0.6082201995573401,6.659958263203388e-06,0.0004856136281396
BaBar,12.0,3.0,0.6082201995573401,6.3162775796937455e-06,0.0003203211534355
BaBar,12.0,3.0,0.6082201995573401,5.990332204357164e-06,0.0002109836919313
BaBar,12.0,3.0,0.6082201995573401,5.6812069238252936e-06,0.0001388023398358
BaBar,12.0,3.0,0.6082201995573401,5.388033753427548e-06,9.122728071301591e-05
BaBar,12.0,3.0,0.6082201995573401,5.109989500000001e-06,5.991159783318768e-05
BaBar,12.0,3.0,0.8217460892745164,0.0010219979,0.0
BaBar,12.0,3.0,0.8217460892745164,0.0009692586900926282,0.0
BaBar,12.0,3.0,0.8217460892745164,0.0009192410359356683,0.0
BaBar,12.0,3.0,0.8217460892745164,0.0008718044942855522,0.0
BaBar,12.0,3.0,0.8217460892745164,0.0008268158693360137,0.0
BaBar,12.0,3.0,0.8217460892745164,0.0007841488387211181,0.0
BaBar,12.0,3.0,0.8217460892745164,0.0007436835988180469,0.0
BaBar,12.0,3.0,0.8217460892745164,0.0007053065283536803,0.0
BaBar,12.0,3.0,0.8217460892745164,0.0006689098693704431,0.0
BaBar,12.0,3.0,0.8217460892745164,0.0006343914246555948,0.0
BaBar,12.0,3.0,0.8217460892745164,0.00060165427078439,0.0
BaBar,12.0,3.0,0.8217460892745164,0.0005706064859713637,0.0
BaBar,12.0,3.0,0.8217460892745164,0.0005411608919655916,0.0
BaBar,12.0,3.0,0.8217460892745164,0.0005132348092651928,0.0
BaBar,12.0,3.0,0.8217460892745164,0.0004867498249637504,0.0
BaBar,12.0,3.0,0.8217460892745164,0.0004616315725767937,0.0
BaBar,12.0,3.0,0.8217460892745164,0.00043780952323011895,0.0
BaBar,12.0,3.0,0.8217460892745164,0.00041521678762363714,0.0
BaBar,12.0,3.0,0.8217460892745164,0.0003937899282146815,0.0
BaBar,12.0,3.0,0.8217460892745164,0.00037346878109341733,0.0
BaBar,12.0,3.0,0.8217460892745164,0.0003541962870501945,0.0
BaBar,12.0,3.0,0.8217460892745164,0.00033591833136050874,0.0
BaBar,12.0,3.0,0.8217460892745164,0.00031858359183770156,0.0
BaBar,12.0,3.0,0.8217460892745164,0.00030214339472675524,0.0
BaBar,12.0,3.0,0.8217460892745164,0.00028655157803454846,0.0
BaBar,12.0,3.0,0.8217460892745164,0.0002717643619128198,1.774873430242051e-266
BaBar,12.0,3.0,0.8217460892745164,0.00025774022572989496,1.9819329553845338e-216
BaBar,12.0,3.0,0.8217460892745164,0.00024443979148600623,6.1983346303071694e-176
BaBar,12.0,3.0,0.8217460892745164,0.0002318257132448525,3.6230718724185552e-143
BaBar,12.0,3.0,0.8217460892745164,0.00021986257227093618,1.1837271320253641e-116
BaBar,12.0,3.0,0.8217460892745164,0.000208516777578235,3.3792239161477006e-95
BaBar,12.0,3.0,0.8217460892745164,0.0001977564716109651,7.803988484363559e-78
BaBar,12.0,3.0,0.8217460892745164,0.00018755144079159462,8.843112766498122e-64
BaBar,12.0,3.0,0.8217460892745164,0.0001778730306849417,2.1175242308487233e-52
BaBar,12.0,3.0,0.8217460892745164,0.00016869406554014687,3.4932641508741887e-43
BaBar,12.0,3.0,0.8217460892745164,0.00015998877198460253,1.0317167318742728e-35
BaBar,12.0,3.0,0.8217460892745164,0.0001517327066555851,1.179276909902039e-29
BaBar,12.0,3.0,0.8217460892745164,0.00014390268756638483,9.724713384876282e-25
BaBar,12.0,3.0,0.8217460892745164,0.0001364767290142209,9.584039218654444e-21
BaBar,12.0,3.0,0.8217460892745164,0.00012943397984717023,1.7028054818849786e-17
BaBar,12.0,3.0,0.8217460892745164,0.00012275466491677115,7.635209365464685e-15
BaBar,12.0,3.0,0.8217460892745164,0.00011642002955190914,1.1378962908718318e-12
BaBar,12.0,3.0,0.8217460892745164,0.0001104122868980734,7.048064445132933e-11
BaBar,12.0,3.0,0.8217460892745164,0.00010471456797412012,2.1687420380434516e-09
BaBar,12.0,3.0,0.8217460892745164,9.931087430630839e-05,3.815143124235496e-08
BaBar,12.0,3.0,0.8217460892745164,9.418603300660995e-05,4.286666241448248e-07
BaBar,12.0,3.0,0.8217460892745164,8.932565416916003e-05,3.363642719614155e-06
BaBar,12.0,3.0,0.8217460892745164,8.471609046522223e-05,1.982793174062443e-05
BaBar,12.0,3.0,0.8217460892745164,8.034439882321661e-05,9.306904123446166e-05
BaBar,12.0,3.0,0.8217460892745164,7.619830408621254e-05,0.0003630836115393
BaBar,12.0,3.0,0.8217460892745164,7.22661645448411e-05,0.0012107198133049
BaBar,12.0,3.0,0.8217460892745164,6.853693924884878e-05,0.0035081071715551
BaBar,12.0,3.0,0.8217460892745164,6.500015700550577e-05,0.0089196396348303
BaBar,12.0,3.0,0.8217460892745164,6.164588697782223e-05,0.0200447514420237
BaBar,12.0,3.0,0.8217460892745164,5.846471080001453e-05,0.0400980219695421
BaBar,12.0,3.0,0.8217460892745164,5.544769613192589e-05,0.0719879177771679
BaBar,12.0,3.0,0.8217460892745164,5.258637157814568e-05,0.1170992588331572
BaBar,12.0,3.0,0.8217460892745164,4.987270290140293e-05,0.1744502274035277
BaBar,12.0,3.0,0.8217460892745164,4.7299070463444774e-05,0.2407618409485373
BaBar,12.0,3.0,0.8217460892745164,4.485824783005658e-05,0.3113998946933655
BaBar,12.0,3.0,0.8217460892745164,4.2543381480148945e-05,0.3816425112682456
BaBar,12.0,3.0,0.8217460892745164,4.0347971561937786e-05,0.4476765232627774
BaBar,12.0,3.0,0.8217460892745164,3.826585364218305e-05,0.5070355814851815
BaBar,12.0,3.0,0.8217460892745164,3.62911813972402e-05,0.558527905099571
BaBar,12.0,3.0,0.8217460892745164,3.4418410197323274e-05,0.6018650520652161
BaBar,12.0,3.0,0.8217460892745164,3.2642281537886046e-05,0.6372110122206015
BaBar,12.0,3.0,0.8217460892745164,3.095780827440664e-05,0.6648103359258865
BaBar,12.0,3.0,0.8217460892745164,2.9360260619116833e-05,0.6847755227719091
BaBar,12.0,3.0,0.8217460892745164,2.78451528603565e-05,0.6970342411872754
BaBar,12.0,3.0,0.8217460892745164,2.6408230767262956e-05,0.7013745909118554
BaBar,12.0,3.0,0.8217460892745164,2.5045459644428945e-05,0.6975091941359266
BaBar,12.0,3.0,0.8217460892745164,2.375301300298854e-05,0.6851182157498664
BaBar,12.0,3.0,0.8217460892745164,2.2527261816320597e-05,0.6638949550891872
BaBar,12.0,3.0,0.8217460892745164,2.1364764330201233e-05,0.6336460254043303
BaBar,12.0,3.0,0.8217460892745164,2.0262256398793527e-05,0.5944679199254325
BaBar,12.0,3.0,0.8217460892745164,1.9216642319338997e-05,0.5469663972808246
BaBar,12.0,3.0,0.8217460892745164,1.8224986139816016e-05,0.4924416894213361
BaBar,12.0,3.0,0.8217460892745164,1.728450341515807e-05,0.4329449829936776
BaBar,12.0,3.0,0.8217460892745164,1.6392553388884323e-05,0.3711362374702183
BaBar,12.0,3.0,0.8217460892745164,1.5546631578189626e-05,0.3099477035231111
BaBar,12.0,3.0,0.8217460892745164,1.47443627416737e-05,0.2521466726758847
BaBar,12.0,3.0,0.8217460892745164,1.3983494209963838e-05,0.1999375150809126
BaBar,12.0,3.0,0.8217460892745164,1.3261889560504374e-05,0.1547190215243538
BaBar,12.0,3.0,0.8217460892745164,1.257752261875251e-05,0.1170402490175668
BaBar,12.0,3.0,0.8217460892745164,1.1928471768936567e-05,0.086723070340393
BaBar,12.0,3.0,0.8217460892745164,1.1312914558402077e-05,0.0630774928303864
BaBar,12.0,3.0,0.8217460892745164,1.0729122580395341e-05,0.0451334635967395
BaBar,12.0,3.0,0.8217460892745164,1.0175456620915975e-05,0.0318361821394544
BaBar,12.0,3.0,0.8217460892745164,9.650362056011442e-06,0.0221817494731907
BaBar,12.0,3.0,0.8217460892745164,9.152364486589697e-06,0.0152933110741597
BaBar,12.0,3.0,0.8217460892745164,8.680065598493126e-06,0.01045040601202
BaBar,12.0,3.0,0.8217460892745164,8.232139236209322e-06,0.0070876387144696
BaBar,12.0,3.0,0.8217460892745164,7.807327679194225e-06,0.0047767988646911
BaBar,12.0,3.0,0.8217460892745164,7.404438110352001e-06,0.0032025418889003
BaBar,12.0,3.0,0.8217460892745164,7.02233926675555e-06,0.0021377804641565
BaBar,12.0,3.0,0.8217460892745164,6.659958263203388e-06,0.0014219022194121
BaBar,12.0,3.0,0.8217460892745164,6.3162775796937455e-06,0.0009429530634462
BaBar,12.0,3.0,0.8217460892745164,5.990332204357164e-06,0.0006238124680061
BaBar,12.0,3.0,0.8217460892745164,5.6812069238252936e-06,0.0004118628847138
BaBar,12.0,3.0,0.8217460892745164,5.388033753427548e-06,0.0002714837740227
BaBar,12.0,3.0,0.8217460892745164,5.109989500000001e-06,0.0001787137221697
BaBar,12.0,3.0,1.1102338194775798,0.0010219979,0.0
BaBar,12.0,3.0,1.1102338194775798,0.0009692586900926282,0.0
BaBar,12.0,3.0,1.1102338194775798,0.0009192410359356683,0.0
BaBar,12.0,3.0,1.1102338194775798,0.0008718044942855522,0.0
BaBar,12.0,3.0,1.1102338194775798,0.0008268158693360137,0.0
BaBar,12.0,3.0,1.1102338194775798,0.0007841488387211181,0.0
BaBar,12.0,3.0,1.1102338194775798,0.0007436835988180469,0.0
BaBar,12.0,3.0,1.1102338194775798,0.0007053065283536803,0.0
BaBar,12.0,3.0,1.1102338194775798,0.0006689098693704431,0.0
BaBar,12.0,3.0,1.1102338194775798,0.0006343914246555948,0.0
BaBar,12.0,3.0,1.1102338194775798,0.00060165427078439,0.0
BaBar,12.0,3.0,1.1102338194775798,0.0005706064859713637,0.0
BaBar,12.0,3.0,1.1102338194775798,0.0005411608919655916,0.0
BaBar,12.0,3.0,1.1102338194775798,0.0005132348092651928,0.0
BaBar,12.0,3.0,1.1102338194775798,0.0004867498249637504,0.0
BaBar,12.0,3.0,1.1102338194775798,0.0004616315725767937,0.0
BaBar,12.0,3.0,1.1102338194775798,0.00043780952323011895,0.0
BaBar,12.0,3.0,1.1102338194775798,0.00041521678762363714,0.0
BaBar,12.0,3.0,1.1102338194775798,0.0003937899282146815,0.0
BaBar,12.0,3.0,1.1102338194775798,0.00037346878109341733,0.0
BaBar,12.0,3.0,1.1102338194775798,0.0003541962870501945,0.0
BaBar,12.0,3.0,1.1102338194775798,0.00033591833136050874,0.0
BaBar,12.0,3.0,1.1102338194775798,0.00031858359183770156,0.0
BaBar,12.0,3.0,1.1102338194775798,0.00030214339472675524,0.0
BaBar,12.0,3.0,1.1102338194775798,0.00028655157803454846,0.0
BaBar,12.0,3.0,1.1102338194775798,0.0002717643619128198,0.0
BaBar,12.0,3.0,1.1102338194775798,0.00025774022572989496,0.0
BaBar,12.0,3.0,1.1102338194775798,0.00024443979148600623,2.6873900063082683e-296
BaBar,12.0,3.0,1.1102338194775798,0.0002318257132448525,1.2994088456503615e-240
BaBar,12.0,3.0,1.1102338194775798,0.00021986257227093618,1.4571486008030773e-195
BaBar,12.0,3.0,1.1102338194775798,0.000208516777578235,4.070245972227401e-159
BaBar,12.0,3.0,1.1102338194775798,0.0001977564716109651,1.2451652476429878e-129
BaBar,12.0,3.0,1.1102338194775798,0.00018755144079159462,8.905269744028707e-106
BaBar,12.0,3.0,1.1102338194775798,0.0001778730306849417,1.771453152697005e-86
BaBar,12.0,3.0,1.1102338194775798,0.00016869406554014687,7.266635962303818e-71
BaBar,12.0,3.0,1.1102338194775798,0.00015998877198460253,3.1085113627898617e-58
BaBar,12.0,3.0,1.1102338194775798,0.0001517327066555851,5.1457954416559646e-48
BaBar,12.0,3.0,1.1102338194775798,0.00014390268756638483,9.52273550557204e-40
BaBar,12.0,3.0,1.1102338194775798,0.0001364767290142209,4.6488226754663895e-33
BaBar,12.0,3.0,1.1102338194775798,0.00012943397984717023,1.2005499425247594e-27
BaBar,12.0,3.0,1.1102338194775798,0.00012275466491677115,2.8906530028929423e-23
BaBar,12.0,3.0,1.1102338194775798,0.00011642002955190914,1.0358623612018897e-19
BaBar,12.0,3.0,1.1102338194775798,0.0001104122868980734,8.20186344197593e-17
BaBar,12.0,3.0,1.1102338194775798,0.00010471456797412012,2.0123358968260013e-14
BaBar,12.0,3.0,1.1102338194775798,9.931087430630839e-05,2.010855560787172e-12
BaBar,12.0,3.0,1.1102338194775798,9.418603300660995e-05,9.90078226196864e-11
BaBar,12.0,3.0,1.1102338194775798,8.932565416916003e-05,2.709485879520463e-09
BaBar,12.0,3.0,1.1102338194775798,8.471609046522223e-05,4.50335815118505e-08
BaBar,12.0,3.0,1.1102338194775798,8.034439882321661e-05,4.923151254335856e-07
BaBar,12.0,3.0,1.1102338194775798,7.619830408621254e-05,3.808591731308625e-06
BaBar,12.0,3.0,1.1102338194775798,7.22661645448411e-05,2.220716163015874e-05
BaBar,12.0,3.0,1.1102338194775798,6.853693924884878e-05,0.0001027132223378
BaBar,12.0,3.0,1.1102338194775798,6.500015700550577e-05,0.0003918991621257
BaBar,12.0,3.0,1.1102338194775798,6.164588697782223e-05,0.001269047815095
BaBar,12.0,3.0,1.1102338194775798,5.846471080001453e-05,0.003557524870884
BaBar,12.0,3.0,1.1102338194775798,5.544769613192589e-05,0.0087550154699841
BaBar,12.0,3.0,1.1102338194775798,5.258637157814568e-05,0.019118169740271
BaBar,12.0,3.0,1.1102338194775798,4.987270290140293e-05,0.0373873985202984
BaBar,12.0,3.0,1.1102338194775798,4.7299070463444774e-05,0.0660640657754118
BaBar,12.0,3.0,1.1102338194775798,4.485824783005658e-05,0.1064560846462542
BaBar,12.0,3.0,1.1102338194775798,4.2543381480148945e-05,0.1579686443134891
BaBar,12.0,3.0,1.1102338194775798,4.0347971561937786e-05,0.2180580326004065
BaBar,12.0,3.0,1.1102338194775798,3.826585364218305e-05,0.2828842837012422
BaBar,12.0,3.0,1.1102338194775798,3.62911813972402e-05,0.3483073794293164
BaBar,12.0,3.0,1.1102338194775798,3.4418410197323274e-05,0.4107657514388863
BaBar,12.0,3.0,1.1102338194775798,3.2642281537886046e-05,0.4677525972496459
BaBar,12.0,3.0,1.1102338194775798,3.095780827440664e-05,0.5178578306737729
BaBar,12.0,3.0,1.1102338194775798,2.9360260619116833e-05,0.5605061110603028
BaBar,12.0,3.0,1.1102338194775798,2.78451528603565e-05,0.5955707409581211
BaBar,12.0,3.0,1.1102338194775798,2.6408230767262956e-05,0.6230253046854712
BaBar,12.0,3.0,1.1102338194775798,2.5045459644428945e-05,0.6427403856724649
BaBar,12.0,3.0,1.1102338194775798,2.375301300298854e-05,0.6544522794232969
BaBar,12.0,3.0,1.1102338194775798,2.2527261816320597e-05,0.6578479191696177
BaBar,12.0,3.0,1.1102338194775798,2.1364764330201233e-05,0.6526671189006075
BaBar,12.0,3.0,1.1102338194775798,2.0262256398793527e-05,0.6387519938323912
BaBar,12.0,3.0,1.1102338194775798,1.9216642319338997e-05,0.6160574285970353
BaBar,12.0,3.0,1.1102338194775798,1.8224986139816016e-05,0.5846993640277615
BaBar,12.0,3.0,1.1102338194775798,1.728450341515807e-05,0.5450909000080489
BaBar,12.0,3.0,1.1102338194775798,1.6392553388884323e-05,0.4981271109830201
BaBar,12.0,3.0,1.1102338194775798,1.5546631578189626e-05,0.445318895119707
BaBar,12.0,3.0,1.1102338194775798,1.47443627416737e-05,0.388785645234499
BaBar,12.0,3.0,1.1102338194775798,1.3983494209963838e-05,0.3310712237283469
BaBar,12.0,3.0,1.1102338194775798,1.3261889560504374e-05,0.2748173123839043
BaBar,12.0,3.0,1.1102338194775798,1.257752261875251e-05,0.222388584510244
BaBar,12.0,3.0,1.1102338194775798,1.1928471768936567e-05,0.175564746074523
BaBar,12.0,3.0,1.1102338194775798,1.1312914558402077e-05,0.1353815578350842
BaBar,12.0,3.0,1.1102338194775798,1.0729122580395341e-05,0.1021387510901404
BaBar,12.0,3.0,1.1102338194775798,1.0175456620915975e-05,0.0755354655885107
BaBar,12.0,3.0,1.1102338194775798,9.650362056011442e-06,0.0548674630253833
BaBar,12.0,3.0,1.1102338194775798,9.152364486589697e-06,0.0392252278836455
BaBar,12.0,3.0,1.1102338194775798,8.680065598493126e-06,0.0276541673804362
BaBar,12.0,3.0,1.1102338194775798,8.232139236209322e-06,0.0192623533521559
BaBar,12.0,3.0,1.1102338194775798,7.807327679194225e-06,0.0132787470175828
BaBar,12.0,3.0,1.1102338194775798,7.404438110352001e-06,0.0090735477090375
BaBar,12.0,3.0,1.1102338194775798,7.02233926675555e-06,0.0061541403188896
BaBar,12.0,3.0,1.1102338194775798,6.659958263203388e-06,0.0041481157898296
BaBar,12.0,3.0,1.1102338194775798,6.3162775796937455e-06,0.0027814965622325
BaBar,12.0,3.0,1.1102338194775798,5.990332204357164e-06,0.0018570959706506
BaBar,12.0,3.0,1.1102338194775798,5.6812069238252936e-06,0.0012354973934787
BaBar,12.0,3.0,1.1102338194775798,5.388033753427548e-06,0.0008195422980013
BaBar,12.0,3.0,1.1102338194775798,5.109989500000001e-06,0.0005423102036139
BaBar,12.0,3.0,1.5,0.0010219979,0.0
BaBar,12.0,3.0,1.5,0.0009692586900926282,0.0
BaBar,12.0,3.0,1.5,0.0009192410359356683,0.0
BaBar,12.0,3.0,1.5,0.0008718044942855522,0.0
BaBar,12.0,3.0,1.5,0.0008268158693360137,0.0
BaBar,12.0,3.0,1.5,0.0007841488387211181,0.0
BaBar,12.0,3.0,1.5,0.0007436835988180469,0.0
BaBar,12.0,3.0,1.5,0.0007053065283536803,0.0
BaBar,12.0,3.0,1.5,0.0006689098693704431,0.0
BaBar,12.0,3.0,1.5,0.0006343914246555948,0.0
BaBar,12.0,3.0,1.5,0.00060165427078439,0.0
BaBar,12.0,3.0,1.5,0.0005706064859713637,0.0
BaBar,12.0,3.0,1.5,0.0005411608919655916,0.0
BaBar,12.0,3.0,1.5,0.0005132348092651928,0.0
BaBar,12.0,3.0,1.5,0.0004867498249637504,0.0
BaBar,12.0,3.0,1.5,0.0004616315725767937,0.0
BaBar,12.0,3.0,1.5,0.00043780952323011895,0.0
BaBar,12.0,3.0,1.5,0.00041521678762363714,0.0
BaBar,12.0,3.0,1.5,0.0003937899282146815,0.0
BaBar,12.0,3.0,1.5,0.00037346878109341733,0.0
BaBar,12.0,3.0,1.5,0.0003541962870501945,0.0
BaBar,12.0,3.0,1.5,0.00033591833136050874,0.0
BaBar,12.0,3.0,1.5,0.00031858359183770156,0.0
BaBar,12.0,3.0,1.5,0.00030214339472675524,0.0
BaBar,12.0,3.0,1.5,0.00028655157803454846,0.0
BaBar,12.0,3.0,1.5,0.0002717643619128198,0.0
BaBar,12.0,3.0,1.5,0.00025774022572989496,0.0
BaBar,12.0,3.0,1.5,0.00024443979148600623,0.0
BaBar,12.0,3.0,1.5,0.0002318257132448525,0.0
BaBar,12.0,3.0,1.5,0.00021986257227093618,0.0
BaBar,12.0,3.0,1.5,0.000208516777578235,1.1228245743299235e-308
BaBar,12.0,3.0,1.5,0.0001977564716109651,1.2557144498950715e-250
BaBar,12.0,3.0,1.5,0.00018755144079159462,1.151602893510199e-203
BaBar,12.0,3.0,1.5,0.0001778730306849417,1.1344702976604118e-165
BaBar,12.0,3.0,1.5,0.00016869406554014687,6.198039106614369e-135
BaBar,12.0,3.0,1.5,0.00015998877198460253,4.5650857534703366e-110
BaBar,12.0,3.0,1.5,0.0001517327066555851,5.990809740562336e-90
BaBar,12.0,3.0,1.5,0.00014390268756638483,1.1307388971805572e-73
BaBar,12.0,3.0,1.5,0.0001364767290142209,1.6628707522942542e-60
BaBar,12.0,3.0,1.5,0.00012943397984717023,7.475131701733018e-50
BaBar,12.0,3.0,1.5,0.00012275466491677115,3.1042022199150503e-41
BaBar,12.0,3.0,1.5,0.00011642002955190914,2.915211981854603e-34
BaBar,12.0,3.0,1.5,0.0001104122868980734,1.2806242172307186e-28
BaBar,12.0,3.0,1.5,0.00010471456797412012,4.7760007273706735e-24
BaBar,12.0,3.0,1.5,9.931087430630839e-05,2.495368115856533e-20
BaBar,12.0,3.0,1.5,9.418603300660995e-05,2.813049248606942e-17
BaBar,12.0,3.0,1.5,8.932565416916003e-05,9.776622018706111e-15
BaBar,12.0,3.0,1.5,8.471609046522223e-05,1.3441500892870039e-12
BaBar,12.0,3.0,1.5,8.034439882321661e-05,8.494156508958932e-11
BaBar,12.0,3.0,1.5,7.619830408621254e-05,2.744479176576589e-09
BaBar,12.0,3.0,1.5,7.22661645448411e-05,5.004491584478816e-08
BaBar,12.0,3.0,1.5,6.853693924884878e-05,5.66597394146618e-07
BaBar,12.0,3.0,1.5,6.500015700550577e-05,4.347535103101926e-06
BaBar,12.0,3.0,1.5,6.164588697782223e-05,2.4394368499823243e-05
BaBar,12.0,3.0,1.5,5.846471080001453e-05,0.0001065333551924
BaBar,12.0,3.0,1.5,5.544769613192589e-05,0.0003798014333706
BaBar,12.0,3.0,1.5,5.258637157814568e-05,0.0011435868954455
BaBar,12.0,3.0,1.5,4.987270290140293e-05,0.0029764792763163
BaBar,12.0,3.0,1.5,4.7299070463444774e-05,0.0068072630626744
BaBar,12.0,3.0,1.5,4.485824783005658e-05,0.0138591089367375
BaBar,12.0,3.0,1.5,4.2543381480148945e-05,0.025416239748277
BaBar,12.0,3.0,1.5,4.0347971561937786e-05,0.0424674068544496
BaBar,12.0,3.0,1.5,3.826585364218305e-05,0.065374061788379
BaBar,12.0,3.0,1.5,3.62911813972402e-05,0.0937128600128076
BaBar,12.0,3.0,1.5,3.4418410197323274e-05,0.1263515568928648
BaBar,12.0,3.0,1.5,3.2642281537886046e-05,0.1617050685438162
BaBar,12.0,3.0,1.5,3.095780827440664e-05,0.1980556656166381
BaBar,12.0,3.0,1.5,2.9360260619116833e-05,0.2338274013080555
BaBar,12.0,3.0,1.5,2.78451528603565e-05,0.2677507055540027
BaBar,12.0,3.0,1.5,2.6408230767262956e-05,0.2988996621864993
BaBar,12.0,3.0,1.5,2.5045459644428945e-05,0.326615024353258
BaBar,12.0,3.0,1.5,2.375301300298854e-05,0.3503478183112075
BaBar,12.0,3.0,1.5,2.2527261816320597e-05,0.3694826929004132
BaBar,12.0,3.0,1.5,2.1364764330201233e-05,0.3832212161639483
BaBar,12.0,3.0,1.5,2.0262256398793527e-05,0.3905999395452331
BaBar,12.0,3.0,1.5,1.9216642319338997e-05,0.3906685636555024
BaBar,12.0,3.0,1.5,1.8224986139816016e-05,0.3827721413936354
BaBar,12.0,3.0,1.5,1.728450341515807e-05,0.3668151560181973
BaBar,12.0,3.0,1.5,1.6392553388884323e-05,0.3433896353733432
BaBar,12.0,3.0,1.5,1.5546631578189626e-05,0.3137299247532775
BaBar,12.0,3.0,1.5,1.47443627416737e-05,0.279545320125649
BaBar,12.0,3.0,1.5,1.3983494209963838e-05,0.2428062634422874
BaBar,12.0,3.0,1.5,1.3261889560504374e-05,0.2055268571266633
BaBar,12.0,3.0,1.5,1.257752261875251e-05,0.1695572192219519
BaBar,12.0,3.0,1.5,1.1928471768936567e-05,0.136403166244383
BaBar,12.0,3.0,1.5,1.1312914558402077e-05,0.1071042874712268
BaBar,12.0,3.0,1.5,1.0729122580395341e-05,0.0821958728530093
BaBar,12.0,3.0,1.5,1.0175456620915975e-05,0.0617552843478083
BaBar,12.0,3.0,1.5,9.650362056011442e-06,0.0455078670495925
BaBar,12.0,3.0,1.5,9.152364486589697e-06,0.0329561546527118
BaBar,12.0,3.0,1.5,8.680065598493126e-06,0.0235005371816807
BaBar,12.0,3.0,1.5,8.232139236209322e-06,0.0165324845286358
BaBar,12.0,3.0,1.5,7.807327679194225e-06,0.0114947178106562
BaBar,12.0,3.0,1.5,7.404438110352001e-06,0.0079118469161102
BaBar,12.0,3.0,1.5,7.02233926675555e-06,0.0053991706099747
BaBar,12.0,3.0,1.5,6.659958263203388e-06,0.0036578317133052
BaBar,12.0,3.0,1.5,6.3162775796937455e-06,0.0024630549004146
BaBar,12.0,3.0,1.5,5.990332204357164e-06,0.0016501221130208
BaBar,12.0,3.0,1.5,5.6812069238252936e-06,0.0011008407045942
BaBar,12.0,3.0,1.5,5.388033753427548e-06,0.0007318415630676
BaBar,12.0,3.0,1.5,5.109989500000001e-06,0.0004851334297261
Belle II,12.0,3.0,0.1,0.0010219979,7.928952304997715e-43
Belle II,12.0,3.0,0.1,0.0009692586900926282,2.0843626404230548e-35
Belle II,12.0,3.0,0.1,0.0009192410359356683,2.1895530489649258e-29
Belle II,12.0,3.0,0.1,0.0008718044942855522,1.6971091776939593e-24
Belle II,12.0,3.0,0.1,0.0008268158693360137,1.5969822670040422e-20
Belle II,12.0,3.0,0.1,0.0007841488387211181,2.7370712745629533e-17
Belle II,12.0,3.0,0.1,0.0007436835988180469,1.1893758791094911e-14
Belle II,12.0,3.0,0.1,0.0007053065283536803,1.71517313608815e-12
Belle II,12.0,3.0,0.1,0.0006689098693704431,1.0209359741812072e-10
Belle II,12.0,3.0,0.1,0.0006343914246555948,2.992060788419216e-09
Belle II,12.0,3.0,0.1,0.00060165427078439,4.9808414385934957e-08
Belle II,12.0,3.0,0.1,0.0005706064859713637,5.293231023206971e-07
Belle II,12.0,3.0,0.1,0.0005411608919655916,3.952270229927866e-06
Belle II,12.0,3.0,0.1,0.0005132348092651928,2.2404296316828135e-05
Belle II,12.0,3.0,0.1,0.0004867498249637504,0.0001023507665717
Belle II,12.0,3.0,0.1,0.0004616315725767937,0.0003929636643324
Belle II,12.0,3.0,0.1,0.00043780952323011895,0.0013012348751263
Belle II,12.0,3.0,0.1,0.00041521678762363714,0.0037674999428679
Belle II,12.0,3.0,0.1,0.0003937899282146815,0.0096014513039532
Belle II,12.0,3.0,0.1,0.00037346878109341733,0.0216295818580417
Belle II,12.0,3.0,0.1,0.0003541962870501945,0.0432845132639691
Belle II,12.0,3.0,0.1,0.00033591833136050874,0.0774976693536065
Belle II,12.0,3.0,0.1,0.00031858359183770156,0.1253334949051438
Belle II,12.0,3.0,0.1,0.00030214339472675524,0.1851964733833852
Belle II,12.0,3.0,0.1,0.00028655157803454846,0.2531500515807714
Belle II,12.0,3.0,0.1,0.0002717643619128198,0.3241347466799437
Belle II,12.0,3.0,0.1,0.00025774022572989496,0.3933659607446086
Belle II,12.0,3.0,0.1,0.00024443979148600623,0.4572814635685956
Belle II,12.0,3.0,0.1,0.0002318257132448525,0.5138398986160915
Belle II,12.0,3.0,0.1,0.00021986257227093618,0.5623311472702792
Belle II,12.0,3.0,0.1,0.000208516777578235,0.6029734530646789
Belle II,12.0,3.0,0.1,0.0001977564716109651,0.6365087481468154
Belle II,12.0,3.0,0.1,0.00018755144079159462,0.6638958082381591
Belle II,12.0,3.0,0.1,0.0001778730306849417,0.6861175510869217
Belle II,12.0,3.0,0.1,0.00016869406554014687,0.7040796228294628
Belle II,12.0,3.0,0.1,0.00015998877198460253,0.7185689257154559
Belle II,12.0,3.0,0.1,0.0001517327066555851,0.7302461155719667
Belle II,12.0,3.0,0.1,0.00014390268756638483,0.7396546746283502
Belle II,12.0,3.0,0.1,0.0001364767290142209,0.7472364055924438
Belle II,12.0,3.0,0.1,0.00012943397984717023,0.7533480658954639
Belle II,12.0,3.0,0.1,0.00012275466491677115,0.7582766922155201
Belle II,12.0,3.0,0.1,0.00011642002955190914,0.7622523496567994
Belle II,12.0,3.0,0.1,0.0001104122868980734,0.7654562724543037
Belle II,12.0,3.0,0.1,0.00010471456797412012,0.7680191242290643
Belle II,12.0,3.0,0.1,9.931087430630839e-05,0.7700006298165033
Belle II,12.0,3.0,0.1,9.418603300660995e-05,0.7713446144396918
Belle II,12.0,3.0,0.1,8.932565416916003e-05,0.7718166466189235
Belle II,12.0,3.0,0.1,8.471609046522223e-05,0.7709481671677646
Belle II,12.0,3.0,0.1,8.034439882321661e-05,0.7680168895905995
Belle II,12.0,3.0,0.1,7.619830408621254e-05,0.7620800628047166
Belle II,12.0,3.0,0.1,7.22661645448411e-05,0.752052015073534
Belle II,12.0,3.0,0.1,6.853693924884878e-05,0.7367997585638227
Belle II,12.0,3.0,0.1,6.500015700550577e-05,0.7152359791900985
Belle II,12.0,3.0,0.1,6.164588697782223e-05,0.6864134634384741
Belle II,12.0,3.0,0.1,5.846471080001453e-05,0.6496478625838235
Belle II,12.0,3.0,0.1,5.544769613192589e-05,0.6046944089437583
Belle II,12.0,3.0,0.1,5.258637157814568e-05,0.5519674119781032
Belle II,12.0,3.0,0.1,4.987270290140293e-05,0.4927293880305876
Belle II,12.0,3.0,0.1,4.7299070463444774e-05,0.4291322311337248
Belle II,12.0,3.0,0.1,4.485824783005658e-05,0.3640190489100094
Belle II,12.0,3.0,0.1,4.2543381480148945e-05,0.3004986591593938
Belle II,12.0,3.0,0.1,4.0347971561937786e-05,0.2414219418602345
Belle II,12.0,3.0,0.1,3.826585364218305e-05,0.1889385055448159
Belle II,12.0,3.0,0.1,3.62911813972402e-05,0.1442649239159365
Belle II,12.0,3.0,0.1,3.4418410197323274e-05,0.107693476158351
Belle II,12.0,3.0,0.1,3.2642281537886046e-05,0.0787796925920594
Belle II,12.0,3.0,0.1,3.095780827440664e-05,0.0566085728318587
Belle II,12.0,3.0,0.1,2.9360260619116833e-05,0.0400515481163405
Belle II,12.0,3.0,0.1,2.78451528603565e-05,0.0279634021676195
Belle II,12.0,3.0,0.1,2.6408230767262956e-05,0.0193051159697447
Belle II,12.0,3.0,0.1,2.5045459644428945e-05,0.013202213516632
Belle II,12.0,3.0,0.1,2.375301300298854e-05,0.0089576316787252
Belle II,12.0,3.0,0.1,2.2527261816320597e-05,0.0060380388979512
Belle II,12.0,3.0,0.1,2.1364764330201233e-05,0.0040480943134819
Belle II,12.0,3.0,0.1,2.0262256398793527e-05,0.0027019302640735
Belle II,12.0,3.0,0.1,1.9216642319338997e-05,0.0017968599072053
Belle II,12.0,3.0,0.1,1.8224986139816016e-05,0.0011914047052101
Belle II,12.0,3.0,0.1,1.728450341515807e-05,0.0007880386024207
Belle II,12.0,3.0,0.1,1.6392553388884323e-05,0.0005202049873454
Belle II,12.0,3.0,0.1,1.5546631578189626e-05,0.0003428473631769
Belle II,12.0,3.0,0.1,1.47443627416737e-05,0.0002256615543062
Belle II,12.0,3.0,0.1,1.3983494209963838e-05,0.0001483719576549
Belle II,12.0,3.0,0.1,1.3261889560504374e-05,9.746995287817122e-05
Belle II,12.0,3.0,0.1,1.257752261875251e-05,6.398604860008085e-05
Belle II,12.0,3.0,0.1,1.1928471768936567e-05,4.198102848837182e-05
Belle II,12.0,3.0,0.1,1.1312914558402077e-05,2.753093150372029e-05
Belle II,12.0,3.0,0.1,1.0729122580395341e-05,1.804790357498652e-05
Belle II,12.0,3.0,0.1,1.0175456620915975e-05,1.1827730976044328e-05
Belle II,12.0,3.0,0.1,9.650362056011442e-06,7.749432423695069e-06
Belle II,12.0,3.0,0.1,9.152364486589697e-06,5.076359388241269e-06
Belle II,12.0,3.0,0.1,8.680065598493126e-06,3.3247976449705243e-06
Belle II,12.0,3.0,0.1,8.232139236209322e-06,2.17731736125797e-06
Belle II,12.0,3.0,0.1,7.807327679194225e-06,1.4257147934329905e-06
Belle II,12.0,3.0,0.1,7.404438110352001e-06,9.334835661873796e-07
Belle II,12.0,3.0,0.1,7.02233926675555e-06,6.11154252099503e-07
Belle II,12.0,3.0,0.1,6.659958263203388e-06,4.001021056365803e-07
Belle II,12.0,3.0,0.1,6.3162775796937455e-06,2.619215823709797e-07
Belle II,12.0,3.0,0.1,5.990332204357164e-06,1.7145727455609909e-07
Belle II,12.0,3.0,0.1,5.6812069238252936e-06,1.122348543404591e-07
Belle II,12.0,3.0,0.1,5.388033753427548e-06,7.346647849632204e-08
Belle II,12.0,3.0,0.1,5.109989500000001e-06,4.808862070039961e-08
Belle II,12.0,3.0,0.1351066751601771,0.0010219979,1.3086667405623936e-75
Belle II,12.0,3.0,0.1351066751601771,0.0009692586900926282,6.270937900376208e-62
Belle II,12.0,3.0,0.1351066751601771,0.0009192410359356683,7.512280062950154e-51
Belle II,12.0,3.0,0.1351066751601771,0.0008718044942855522,7.062921348507538e-42
Belle II,12.0,3.0,0.1351066751601771,0.0008268158693360137,1.3148492352877382e-34
Belle II,12.0,3.0,0.1351066751601771,0.0007841488387211181,1.0248682146523132e-28
Belle II,12.0,3.0,0.1351066751601771,0.0007436835988180469,6.1358407303652315e-24
Belle II,12.0,3.0,0.1351066751601771,0.0007053065283536803,4.619038102061591e-20
Belle II,12.0,3.0,0.1351066751601771,0.0006689098693704431,6.533428000142277e-17
Belle II,12.0,3.0,0.1351066751601771,0.0006343914246555948,2.41042097061155e-14
Belle II,12.0,3.0,0.1351066751601771,0.00060165427078439,3.031006382031879e-12
Belle II,12.0,3.0,0.1351066751601771,0.0005706064859713637,1.6141811546396917e-10
Belle II,12.0,3.0,0.1351066751601771,0.0005411608919655916,4.339868681149685e-09
Belle II,12.0,3.0,0.1351066751601771,0.0005132348092651928,6.789151855538527e-08
Belle II,12.0,3.0,0.1351066751601771,0.0004867498249637504,6.929444566095844e-07
Belle II,12.0,3.0,0.1351066751601771,0.0004616315725767937,5.0562176561397465e-06
Belle II,12.0,3.0,0.1351066751601771,0.00043780952323011895,2.832986550716161e-05
Belle II,12.0,3.0,0.1351066751601771,0.00041521678762363714,0.0001286160369205
Belle II,12.0,3.0,0.1351066751601771,0.0003937899282146815,0.0004911287178326
Belle II,12.0,3.0,0.1351066751601771,0.00037346878109341733,0.0016138887360921
Belle II,12.0,3.0,0.1351066751601771,0.0003541962870501945,0.0046197097217221
Belle II,12.0,3.0,0.1351066751601771,0.00033591833136050874,0.0115933324063263
Belle II,12.0,3.0,0.1351066751601771,0.00031858359183770156,0.0256350006474211
Belle II,12.0,3.0,0.1351066751601771,0.00030214339472675524,0.0502604042850291
Belle II,12.0,3.0,0.1351066751601771,0.00028655157803454846,0.0881313033804545
Belle II,12.0,3.0,0.1351066751601771,0.0002717643619128198,0.1397166571981035
Belle II,12.0,3.0,0.1351066751601771,0.00025774022572989496,0.2027355154517922
Belle II,12.0,3.0,0.1351066751601771,0.00024443979148600623,0.2727589845606764
Belle II,12.0,3.0,0.1351066751601771,0.0002318257132448525,0.3445754482633301
Belle II,12.0,3.0,0.1351066751601771,0.00021986257227093618,0.4135506991324901
Belle II,12.0,3.0,0.1351066751601771,0.000208516777578235,0.4764333208471003
Belle II,12.0,3.0,0.1351066751601771,0.0001977564716109651,0.5315126364824436
Belle II,12.0,3.0,0.1351066751601771,0.00018755144079159462,0.578346287465723
Belle II,12.0,3.0,0.1351066751601771,0.0001778730306849417,0.6173333334662814
Belle II,12.0,3.0,0.1351066751601771,0.00016869406554014687,0.6493201669820962
Belle II,12.0,3.0,0.1351066751601771,0.00015998877198460253,0.6753156628379586
Belle II,12.0,3.0,0.1351066751601771,0.0001517327066555851,0.6963189713790299
Belle II,12.0,3.0,0.1351066751601771,0.00014390268756638483,0.713232922588548
Belle II,12.0,3.0,0.1351066751601771,0.0001364767290142209,0.7268319335660246
Belle II,12.0,3.0,0.1351066751601771,0.00012943397984717023,0.7377599948719556
Belle II,12.0,3.0,0.1351066751601771,0.00012275466491677115,0.746542799041423
Belle II,12.0,3.0,0.1351066751601771,0.00011642002955190914,0.7536048667263867
Belle II,12.0,3.0,0.1351066751601771,0.0001104122868980734,0.7592869999398886
Belle II,12.0,3.0,0.1351066751601771,0.00010471456797412012,0.763861943706554
Belle II,12.0,3.0,0.1351066751601771,9.931087430630839e-05,0.7675470766692326
Belle II,12.0,3.0,0.1351066751601771,9.418603300660995e-05,0.7705118713564968
Belle II,12.0,3.0,0.1351066751601771,8.932565416916003e-05,0.7728744720647368
Belle II,12.0,3.0,0.1351066751601771,8.471609046522223e-05,0.7746788342593808
Belle II,12.0,3.0,0.1351066751601771,8.034439882321661e-05,0.7758476572876415
Belle II,12.0,3.0,0.1351066751601771,7.619830408621254e-05,0.776119451801318
Belle II,12.0,3.0,0.1351066751601771,7.22661645448411e-05,0.7749935268028963
Belle II,12.0,3.0,0.1351066751601771,6.853693924884878e-05,0.7717120540926928
Belle II,12.0,3.0,0.1351066751601771,6.500015700550577e-05,0.765295593450688
Belle II,12.0,3.0,0.1351066751601771,6.164588697782223e-05,0.7546225893056022
Belle II,12.0,3.0,0.1351066751601771,5.846471080001453e-05,0.7385249807652021
Belle II,12.0,3.0,0.1351066751601771,5.544769613192589e-05,0.7158814084455629
Belle II,12.0,3.0,0.1351066751601771,5.258637157814568e-05,0.6857201302162242
Belle II,12.0,3.0,0.1351066751601771,4.987270290140293e-05,0.6473644983432738
Belle II,12.0,3.0,0.1351066751601771,4.7299070463444774e-05,0.6006401762844543
Belle II,12.0,3.0,0.1351066751601771,4.485824783005658e-05,0.5461132417549879
Belle II,12.0,3.0,0.1351066751601771,4.2543381480148945e-05,0.4852640789439282
Belle II,12.0,3.0,0.1351066751601771,4.0347971561937786e-05,0.4204735311657635
Belle II,12.0,3.0,0.1351066751601771,3.826585364218305e-05,0.3547513906165683
Belle II,12.0,3.0,0.1351066751601771,3.62911813972402e-05,0.2912569677771051
Belle II,12.0,3.0,0.1351066751601771,3.4418410197323274e-05,0.2327677256876599
Belle II,12.0,3.0,0.1351066751601771,3.2642281537886046e-05,0.1812725889698397
Belle II,12.0,3.0,0.1351066751601771,3.095780827440664e-05,0.1377969464471382
Belle II,12.0,3.0,0.1351066751601771,2.9360260619116833e-05,0.1024613303965148
Belle II,12.0,3.0,0.1351066751601771,2.78451528603565e-05,0.0746971928847081
Belle II,12.0,3.0,0.1351066751601771,2.6408230767262956e-05,0.0535190713563001
Belle II,12.0,3.0,0.1351066751601771,2.5045459644428945e-05,0.0377728826258408
Belle II,12.0,3.0,0.1351066751601771,2.375301300298854e-05,0.0263184731376888
Belle II,12.0,3.0,0.1351066751601771,2.2527261816320597e-05,0.0181386443542126
Belle II,12.0,3.0,0.1351066751601771,2.1364764330201233e-05,0.0123871168905619
Belle II,12.0,3.0,0.1351066751601771,2.0262256398793527e-05,0.008394920262737
Belle II,12.0,3.0,0.1351066751601771,1.9216642319338997e-05,0.0056534022549736
Belle II,12.0,3.0,0.1351066751601771,1.8224986139816016e-05,0.0037873053229884
Belle II,12.0,3.0,0.1351066751601771,1.728450341515807e-05,0.0025262795658494
Belle II,12.0,3.0,0.1351066751601771,1.6392553388884323e-05,0.0016791899324345
Belle II,12.0,3.0,0.1351066751601771,1.5546631578189626e-05,0.0011129220726242
Belle II,12.0,3.0,0.1351066751601771,1.47443627416737e-05,0.0007358794132843
Belle II,12.0,3.0,0.1351066751601771,1.3983494209963838e-05,0.0004856405942909
Belle II,12.0,3.0,0.1351066751601771,1.3261889560504374e-05,0.0003199963591677
Belle II,12.0,3.0,0.1351066751601771,1.257752261875251e-05,0.0002105832323432
Belle II,12.0,3.0,0.1351066751601771,1.1928471768936567e-05,0.0001384378457288
Belle II,12.0,3.0,0.1351066751601771,1.1312914558402077e-05,9.093321886191242e-05
Belle II,12.0,3.0,0.1351066751601771,1.0729122580395341e-05,5.9689183810819054e-05
Belle II,12.0,3.0,0.1351066751601771,1.0175456620915975e-05,3.9158843330993506e-05
Belle II,12.0,3.0,0.1351066751601771,9.650362056011442e-06,2.5678550963987996e-05
Belle II,12.0,3.0,0.1351066751601771,9.152364486589697e-06,1.6832722876171845e-05
Belle II,12.0,3.0,0.1351066751601771,8.680065598493126e-06,1.1030907614456508e-05
Belle II,12.0,3.0,0.1351066751601771,8.232139236209322e-06,7.227120534772884e-06
Belle II,12.0,3.0,0.1351066751601771,7.807327679194225e-06,4.734085583251567e-06
Belle II,12.0,3.0,0.1351066751601771,7.404438110352001e-06,3.1005556313257372e-06
Belle II,12.0,3.0,0.1351066751601771,7.02233926675555e-06,2.030431823395572e-06
Belle II,12.0,3.0,0.1351066751601771,6.659958263203388e-06,1.3295147361027189e-06
Belle II,12.0,3.0,0.1351066751601771,6.3162775796937455e-06,8.704867770896114e-07
Belle II,12.0,3.0,0.1351066751601771,5.990332204357164e-06,5.69904775246972e-07
Belle II,12.0,3.0,0.1351066751601771,5.6812069238252936e-06,3.730946518552653e-07
Belle II,12.0,3.0,0.1351066751601771,5.388033753427548e-06,2.442400193048993e-07
Belle II,12.0,3.0,0.1351066751601771,5.109989500000001e-06,1.5988190501709336e-07
Belle II,12.0,3.0,0.1825381367283761,0.0010219979,1.0929315210454578e-134
Belle II,12.0,3.0,0.1825381367283761,0.0009692586900926282,7.233747822615177e-110
Belle II,12.0,3.0,0.1825381367283761,0.0009192410359356683,8.73804561810781e-90
Belle II,12.0,3.0,0.1825381367283761,0.0008718044942855522,1.556223370931005e-73
Belle II,12.0,3.0,0.1825381367283761,0.0008268158693360137,2.2230446421497335e-60
Belle II,12.0,3.0,0.1825381367283761,0.0007841488387211181,1.005670949924484e-49
Belle II,12.0,3.0,0.1825381367283761,0.0007436835988180469,4.3812720217917893e-41
Belle II,12.0,3.0,0.1825381367283761,0.0007053065283536803,4.517848308291502e-34
Belle II,12.0,3.0,0.1825381367283761,0.0006689098693704431,2.279831926348942e-28
Belle II,12.0,3.0,0.1825381367283761,0.0006343914246555948,1.0114368001408429e-23
Belle II,12.0,3.0,0.1825381367283761,0.00060165427078439,6.317560855499633e-20
Belle II,12.0,3.0,0.1825381367283761,0.0005706064859713637,8.099245637154037e-17
Belle II,12.0,3.0,0.1825381367283761,0.0005411608919655916,2.8812434889198796e-14
Belle II,12.0,3.0,0.1825381367283761,0.0005132348092651928,3.624957160060555e-12
Belle II,12.0,3.0,0.1825381367283761,0.0004867498249637504,1.9647116826423488e-10
Belle II,12.0,3.0,0.1825381367283761,0.0004616315725767937,5.397422424002403e-09
Belle II,12.0,3.0,0.1825381367283761,0.00043780952323011895,8.605011251271268e-08
Belle II,12.0,3.0,0.1825381367283761,0.00041521678762363714,8.908945852615252e-07
Belle II,12.0,3.0,0.1825381367283761,0.0003937899282146815,6.562250976236571e-06
Belle II,12.0,3.0,0.1825381367283761,0.00037346878109341733,3.691355122473941e-05
Belle II,12.0,3.0,0.1825381367283761,0.0003541962870501945,0.0001670011304882
Belle II,12.0,3.0,0.1825381367283761,0.00033591833136050874,0.0006297350400776
Belle II,12.0,3.0,0.1825381367283761,0.00031858359183770156,0.0020260811380843
Belle II,12.0,3.0,0.1825381367283761,0.00030214339472675524,0.0056449408118493
Belle II,12.0,3.0,0.1825381367283761,0.00028655157803454846,0.0137533489610616
Belle II,12.0,3.0,0.1825381367283761,0.0002717643619128198,0.0295317221003257
Belle II,12.0,3.0,0.1825381367283761,0.00025774022572989496,0.056341572430766
Belle II,12.0,3.0,0.1825381367283761,0.00024443979148600623,0.0964304313819233
Belle II,12.0,3.0,0.1825381367283761,0.0002318257132448525,0.1497411920990067
Belle II,12.0,3.0,0.1825381367283761,0.00021986257227093618,0.2135932580515985
Belle II,12.0,3.0,0.1825381367283761,0.000208516777578235,0.2834451575577461
Belle II,12.0,3.0,0.1825381367283761,0.0001977564716109651,0.3542522345617325
Belle II,12.0,3.0,0.1825381367283761,0.00018755144079159462,0.4216979663002712
Belle II,12.0,3.0,0.1825381367283761,0.0001778730306849417,0.4828556575808457
Belle II,12.0,3.0,0.1825381367283761,0.00016869406554014687,0.5362585001339962
Belle II,12.0,3.0,0.1825381367283761,0.00015998877198460253,0.5816043893131437
Belle II,12.0,3.0,0.1825381367283761,0.0001517327066555851,0.6193466955844268
Belle II,12.0,3.0,0.1825381367283761,0.00014390268756638483,0.650330930212286
Belle II,12.0,3.0,0.1825381367283761,0.0001364767290142209,0.6755373460915355
Belle II,12.0,3.0,0.1825381367283761,0.00012943397984717023,0.6959272888028555
Belle II,12.0,3.0,0.1825381367283761,0.00012275466491677115,0.7123667579446108
Belle II,12.0,3.0,0.1825381367283761,0.00011642002955190914,0.725598638626677
Belle II,12.0,3.0,0.1825381367283761,0.0001104122868980734,0.7362416995037699
Belle II,12.0,3.0,0.1825381367283761,0.00010471456797412012,0.7448021914289062
Belle II,12.0,3.0,0.1825381367283761,9.931087430630839e-05,0.7516899227738819
Belle II,12.0,3.0,0.1825381367283761,9.418603300660995e-05,0.7572346313641353
Belle II,12.0,3.0,0.1825381367283761,8.932565416916003e-05,0.7617006855289224
Belle II,12.0,3.0,0.1825381367283761,8.471609046522223e-05,0.7652987461128717
Belle II,12.0,3.0,0.1825381367283761,8.034439882321661e-05,0.7681913446700588
Belle II,12.0,3.0,0.1825381367283761,7.619830408621254e-05,0.7704853387916439
Belle II,12.0,3.0,0.1825381367283761,7.22661645448411e-05,0.7722020473507653
Belle II,12.0,3.0,0.1825381367283761,6.853693924884878e-05,0.7732228598600783
Belle II,12.0,3.0,0.1825381367283761,6.500015700550577e-05,0.7732248871296392
Belle II,12.0,3.0,0.1825381367283761,6.164588697782223e-05,0.7716357788547239
Belle II,12.0,3.0,0.1825381367283761,5.846471080001453e-05,0.7676344999762903
Belle II,12.0,3.0,0.1825381367283761,5.544769613192589e-05,0.7602038583608787
Belle II,12.0,3.0,0.1825381367283761,5.258637157814568e-05,0.7482158875970334
Belle II,12.0,3.0,0.1825381367283761,4.987270290140293e-05,0.7305231964489444
Belle II,12.0,3.0,0.1825381367283761,4.7299070463444774e-05,0.7060469560474689
Belle II,12.0,3.0,0.1825381367283761,4.485824783005658e-05,0.6738832434489052
Belle II,12.0,3.0,0.1825381367283761,4.2543381480148945e-05,0.6334649122952951
Belle II,12.0,3.0,0.1825381367283761,4.0347971561937786e-05,0.5847885458820616
Belle II,12.0,3.0,0.1825381367283761,3.826585364218305e-05,0.5286500256749047
Belle II,12.0,3.0,0.1825381367283761,3.62911813972402e-05,0.4667745885907227
Belle II,12.0,3.0,0.1825381367283761,3.4418410197323274e-05,0.4017306951483599
Belle II,12.0,3.0,0.1825381367283761,3.2642281537886046e-05,0.3365951230064912
Belle II,12.0,3.0,0.1825381367283761,3.095780827440664e-05,0.2744509572521824
Belle II,12.0,3.0,0.1825381367283761,2.9360260619116833e-05,0.2178817437326383
Belle II,12.0,3.0,0.1825381367283761,2.78451528603565e-05,0.168622483928117
Belle II,12.0,3.0,0.1825381367283761,2.6408230767262956e-05,0.1274482353230606
Belle II,12.0,3.0,0.1825381367283761,2.5045459644428945e-05,0.0942800168007346
Belle II,12.0,3.0,0.1825381367283761,2.375301300298854e-05,0.0684217252996637
Belle II,12.0,3.0,0.1825381367283761,2.2527261816320597e-05,0.0488301723219611
Belle II,12.0,3.0,0.1825381367283761,2.1364764330201233e-05,0.0343474404029037
Belle II,12.0,3.0,0.1825381367283761,2.0262256398793527e-05,0.0238634084353868
Belle II,12.0,3.0,0.1825381367283761,1.9216642319338997e-05,0.016407122082858
Belle II,12.0,3.0,0.1825381367283761,1.8224986139816016e-05,0.0111821813866341
Belle II,12.0,3.0,0.1825381367283761,1.728450341515807e-05,0.0075657173377837
Belle II,12.0,3.0,0.1825381367283761,1.6392553388884323e-05,0.0050879955016489
Belle II,12.0,3.0,0.1825381367283761,1.5546631578189626e-05,0.0034046808946726
Belle II,12.0,3.0,0.1825381367283761,1.47443627416737e-05,0.0022689513363543
Belle II,12.0,3.0,0.1825381367283761,1.3983494209963838e-05,0.0015070046401022
Belle II,12.0,3.0,0.1825381367283761,1.3261889560504374e-05,0.0009981849744505
Belle II,12.0,3.0,0.1825381367283761,1.257752261875251e-05,0.0006596813016776
Belle II,12.0,3.0,0.1825381367283761,1.1928471768936567e-05,0.0004351755820778
Belle II,12.0,3.0,0.1825381367283761,1.1312914558402077e-05,0.0002866486608497
Belle II,12.0,3.0,0.1825381367283761,1.0729122580395341e-05,0.0001885867607461
Belle II,12.0,3.0,0.1825381367283761,1.0175456620915975e-05,0.000123950112765
Belle II,12.0,3.0,0.1825381367283761,9.650362056011442e-06,8.140242722539039e-05
Belle II,12.0,3.0,0.1825381367283761,9.152364486589697e-06,5.342539810743682e-05
Belle II,12.0,3.0,0.1825381367283761,8.680065598493126e-06,3.50454148223826e-05
Belle II,12.0,3.0,0.1825381367283761,8.232139236209322e-06,2.2978979103582437e-05
Belle II,12.0,3.0,0.1825381367283761,7.807327679194225e-06,1.506195268712972e-05
Belle II,12.0,3.0,0.1825381367283761,7.404438110352001e-06,9.86986426872391e-06
Belle II,12.0,3.0,0.1825381367283761,7.02233926675555e-06,6.4661145589889155e-06
Belle II,12.0,3.0,0.1825381367283761,6.659958263203388e-06,4.235420417091518e-06
Belle II,12.0,3.0,0.1825381367283761,6.3162775796937455e-06,2.7738670554295836e-06
Belle II,12.0,3.0,0.1825381367283761,5.990332204357164e-06,1.8164479084639113e-06
Belle II,12.0,3.0,0.1825381367283761,5.6812069238252936e-06,1.1893736747428748e-06
Belle II,12.0,3.0,0.1825381367283761,5.388033753427548e-06,7.78717191656231e-07
Belle II,12.0,3.0,0.1825381367283761,5.109989500000001e-06,5.098163330111238e-07
Belle II,12.0,3.0,0.246621207433047,0.0010219979,1.823770691481889e-234
Belle II,12.0,3.0,0.246621207433047,0.0009692586900926282,1.5256852154696728e-190
Belle II,12.0,3.0,0.246621207433047,0.0009192410359356683,5.259969797754244e-155
Belle II,12.0,3.0,0.246621207433047,0.0008718044942855522,2.978231604624656e-126
Belle II,12.0,3.0,0.246621207433047,0.0008268158693360137,5.46441048756131e-103
Belle II,12.0,3.0,0.246621207433047,0.0007841488387211181,3.631516079202707e-84
Belle II,12.0,3.0,0.246621207433047,0.0007436835988180469,6.173507831863441e-69
Belle II,12.0,3.0,0.246621207433047,0.0007053065283536803,1.3083786889076406e-56
Belle II,12.0,3.0,0.246621207433047,0.0006689098693704431,1.248343611335281e-46
Belle II,12.0,3.0,0.246621207433047,0.0006343914246555948,1.5189646186466664e-38
Belle II,12.0,3.0,0.246621207433047,0.00060165427078439,5.483649674270285e-32
Belle II,12.0,3.0,0.246621207433047,0.0005706064859713637,1.1640273421879775e-26
Belle II,12.0,3.0,0.246621207433047,0.0005411608919655916,2.5241932179915113e-22
Belle II,12.0,3.0,0.246621207433047,0.0005132348092651928,8.714003985000824e-19
Belle II,12.0,3.0,0.246621207433047,0.0004867498249637504,6.82884182653428e-16
Belle II,12.0,3.0,0.246621207433047,0.0004616315725767937,1.6142774747893009e-13
Belle II,12.0,3.0,0.246621207433047,0.00043780952323011895,1.4479545556173009e-11
Belle II,12.0,3.0,0.246621207433047,0.00041521678762363714,5.939959073138903e-10
Belle II,12.0,3.0,0.246621207433047,0.0003937899282146815,1.2991055454948911e-08
Belle II,12.0,3.0,0.246621207433047,0.00037346878109341733,1.719712695075252e-07
Belle II,12.0,3.0,0.246621207433047,0.0003541962870501945,1.530929173351561e-06
Belle II,12.0,3.0,0.246621207433047,0.00033591833136050874,9.989241330046643e-06
Belle II,12.0,3.0,0.246621207433047,0.00031858359183770156,5.110886588662685e-05
Belle II,12.0,3.0,0.246621207433047,0.00030214339472675524,0.0002153523331593
Belle II,12.0,3.0,0.246621207433047,0.00028655157803454846,0.0007715630608041
Belle II,12.0,3.0,0.246621207433047,0.0002717643619128198,0.002393932493675
Belle II,12.0,3.0,0.246621207433047,0.00025774022572989496,0.0064942499997372
Belle II,12.0,3.0,0.246621207433047,0.00024443979148600623,0.0154910557095419
Belle II,12.0,3.0,0.246621207433047,0.0002318257132448525,0.0326646562836657
Belle II,12.0,3.0,0.246621207433047,0.00021986257227093618,0.0613133161400492
Belle II,12.0,3.0,0.246621207433047,0.000208516777578235,0.1034069015866335
Belle II,12.0,3.0,0.246621207433047,0.0001977564716109651,0.1584792674340027
Belle II,12.0,3.0,0.246621207433047,0.00018755144079159462,0.2234897397328609
Belle II,12.0,3.0,0.246621207433047,0.0001778730306849417,0.2937363563914824
Belle II,12.0,3.0,0.246621207433047,0.00016869406554014687,0.3642398218168817
Belle II,12.0,3.0,0.246621207433047,0.00015998877198460253,0.4308910313679149
Belle II,12.0,3.0,0.246621207433047,0.0001517327066555851,0.4910003228646648
Belle II,12.0,3.0,0.246621207433047,0.00014390268756638483,0.5432917539378316
Belle II,12.0,3.0,0.246621207433047,0.0001364767290142209,0.5875835766300913
Belle II,12.0,3.0,0.246621207433047,0.00012943397984717023,0.6243882474756142
Belle II,12.0,3.0,0.246621207433047,0.00012275466491677115,0.6545695927190354
Belle II,12.0,3.0,0.246621207433047,0.00011642002955190914,0.6791039219898198
Belle II,12.0,3.0,0.246621207433047,0.0001104122868980734,0.6989387867479859
Belle II,12.0,3.0,0.246621207433047,0.00010471456797412012,0.7149234626613855
Belle II,12.0,3.0,0.246621207433047,9.931087430630839e-05,0.7277845021880011
Belle II,12.0,3.0,0.246621207433047,9.418603300660995e-05,0.7381260680890287
Belle II,12.0,3.0,0.246621207433047,8.932565416916003e-05,0.7464418985149944
Belle II,12.0,3.0,0.246621207433047,8.471609046522223e-05,0.7531313243212033
Belle II,12.0,3.0,0.246621207433047,8.034439882321661e-05,0.7585154154712953
Belle II,12.0,3.0,0.246621207433047,7.619830408621254e-05,0.7628513482990524
Belle II,12.0,3.0,0.246621207433047,7.22661645448411e-05,0.7663434089504467
Belle II,12.0,3.0,0.246621207433047,6.853693924884878e-05,0.7691470364740608
Belle II,12.0,3.0,0.246621207433047,6.500015700550577e-05,0.771358658319114
Belle II,12.0,3.0,0.246621207433047,6.164588697782223e-05,0.772983634427223
Belle II,12.0,3.0,0.246621207433047,5.846471080001453e-05,0.7738829867592549
Belle II,12.0,3.0,0.246621207433047,5.544769613192589e-05,0.773714226265852
Belle II,12.0,3.0,0.246621207433047,5.258637157814568e-05,0.7718916219490859
Belle II,12.0,3.0,0.246621207433047,4.987270290140293e-05,0.7675878037224791
Belle II,12.0,3.0,0.246621207433047,4.7299070463444774e-05,0.7597819727880958
Belle II,12.0,3.0,0.246621207433047,4.485824783005658e-05,0.7473398835249876
Belle II,12.0,3.0,0.246621207433047,4.2543381480148945e-05,0.7291026727490301
Belle II,12.0,3.0,0.246621207433047,4.0347971561937786e-05,0.7039767537781159
Belle II,12.0,3.0,0.246621207433047,3.826585364218305e-05,0.6710474328432311
Belle II,12.0,3.0,0.246621207433047,3.62911813972402e-05,0.6297539586715293
Belle II,12.0,3.0,0.246621207433047,3.4418410197323274e-05,0.5801327502161109
Belle II,12.0,3.0,0.246621207433047,3.2642281537886046e-05,0.5230638006525153
Belle II,12.0,3.0,0.246621207433047,3.095780827440664e-05,0.4603938736461572
Belle II,12.0,3.0,0.246621207433047,2.9360260619116833e-05,0.3948199572311925
Belle II,12.0,3.0,0.246621207433047,2.78451528603565e-05,0.3295115586552716
Belle II,12.0,3.0,0.246621207433047,2.6408230767262956e-05,0.2675765252677997
Belle II,12.0,3.0,0.246621207433047,2.5045459644428945e-05,0.2115501946983814
Belle II,12.0,3.0,0.246621207433047,2.375301300298854e-05,0.1630674862298236
Belle II,12.0,3.0,0.246621207433047,2.2527261816320597e-05,0.1227847277896272
Belle II,12.0,3.0,0.246621207433047,2.1364764330201233e-05,0.0905155297496187
Belle II,12.0,3.0,0.246621207433047,2.0262256398793527e-05,0.0654854916401207
Belle II,12.0,3.0,0.246621207433047,1.9216642319338997e-05,0.0466067918112333
Belle II,12.0,3.0,0.246621207433047,1.8224986139816016e-05,0.0327058114611592
Belle II,12.0,3.0,0.246621207433047,1.728450341515807e-05,0.0226768535687621
Belle II,12.0,3.0,0.246621207433047,1.6392553388884323e-05,0.0155646353193387
Belle II,12.0,3.0,0.246621207433047,1.5546631578189626e-05,0.0105927833254938
Belle II,12.0,3.0,0.246621207433047,1.47443627416737e-05,0.0071583927237468
Belle II,12.0,3.0,0.246621207433047,1.3983494209963838e-05,0.0048093190038081
Belle II,12.0,3.0,0.246621207433047,1.3261889560504374e-05,0.0032155881640873
Belle II,12.0,3.0,0.246621207433047,1.257752261875251e-05,0.0021415078736731
Belle II,12.0,3.0,0.246621207433047,1.1928471768936567e-05,0.0014215829652581
Belle II,12.0,3.0,0.246621207433047,1.1312914558402077e-05,0.000941185611352
Belle II,12.0,3.0,0.246621207433047,1.0729122580395341e-05,0.0006217858716198
Belle II,12.0,3.0,0.246621207433047,1.0175456620915975e-05,0.0004100558100635
Belle II,12.0,3.0,0.246621207433047,9.650362056011442e-06,0.0002700375421789
Belle II,12.0,3.0,0.246621207433047,9.152364486589697e-06,0.0001776236521364
Belle II,12.0,3.0,0.246621207433047,8.680065598493126e-06,0.0001167260641164
Belle II,12.0,3.0,0.246621207433047,8.232139236209322e-06,7.66483079415634e-05
Belle II,12.0,3.0,0.246621207433047,7.807327679194225e-06,5.029998256285524e-05
Belle II,12.0,3.0,0.246621207433047,7.404438110352001e-06,3.299245911867111e-05
Belle II,12.0,3.0,0.246621207433047,7.02233926675555e-06,2.163139741702767e-05
Belle II,12.0,3.0,0.246621207433047,6.659958263203388e-06,1.417787438266106e-05
Belle II,12.0,3.0,0.246621207433047,6.3162775796937455e-06,9.290125732233489e-06
Belle II,12.0,3.0,0.246621207433047,5.990332204357164e-06,6.086085838545915e-06
Belle II,12.0,3.0,0.246621207433047,5.6812069238252936e-06,3.986377927217343e-06
Belle II,12.0,3.0,0.246621207433047,5.388033753427548e-06,2.6107018608310226e-06
Belle II,12.0,3.0,0.246621207433047,5.109989500000001e-06,1.7095674567216354e-06
Belle II,12.0,3.0,0.3332017136026733,0.0010219979,0.0
Belle II,12.0,3.0,0.3332017136026733,0.0009692586900926282,0.0
Belle II,12.0,3.0,0.3332017136026733,0.0009192410359356683,1.021864189924066e-272
Belle II,12.0,3.0,0.3332017136026733,0.0008718044942855522,1.5518612409071446e-221
Belle II,12.0,3.0,0.3332017136026733,0.0008268158693360137,3.969430430300425e-180
Belle II,12.0,3.0,0.3332017136026733,0.0007841488387211181,1.262889709906921e-146
Belle II,12.0,3.0,0.3332017136026733,0.0007436835988180469,1.6277299303180982e-119
Belle II,12.0,3.0,0.3332017136026733,0.0007053065283536803,1.4266950335394774e-97
Belle II,12.0,3.0,0.3332017136026733,0.0006689098693704431,8.33343284596985e-80
Belle II,12.0,3.0,0.3332017136026733,0.0006343914246555948,2.051551774007259e-65
Belle II,12.0,3.0,0.3332017136026733,0.00060165427078439,9.432598094137736e-54
Belle II,12.0,3.0,0.3332017136026733,0.0005706064859713637,2.693119534430772e-44
Belle II,12.0,3.0,0.3332017136026733,0.0005411608919655916,1.2605981437663476e-36
Belle II,12.0,3.0,0.3332017136026733,0.0005132348092651928,2.1218184478656822e-30
Belle II,12.0,3.0,0.3332017136026733,0.0004867498249637504,2.4250411305830336e-25
Belle II,12.0,3.0,0.3332017136026733,0.0004616315725767937,3.147728917815972e-21
Belle II,12.0,3.0,0.3332017136026733,0.00043780952323011895,7.036746751773703e-18
Belle II,12.0,3.0,0.3332017136026733,0.00041521678762363714,3.797650620438704e-15
Belle II,12.0,3.0,0.3332017136026733,0.0003937899282146815,6.515123761950396e-13
Belle II,12.0,3.0,0.3332017136026733,0.00037346878109341733,4.451192767878876e-11
Belle II,12.0,3.0,0.3332017136026733,0.0003541962870501945,1.457095489832851e-09
Belle II,12.0,3.0,0.3332017136026733,0.00033591833136050874,2.6576136633023138e-08
Belle II,12.0,3.0,0.3332017136026733,0.00031858359183770156,3.051024380567827e-07
Belle II,12.0,3.0,0.3332017136026733,0.00030214339472675524,2.431557159569314e-06
Belle II,12.0,3.0,0.3332017136026733,0.00028655157803454846,1.4551398762434477e-05
Belle II,12.0,3.0,0.3332017136026733,0.0002717643619128198,6.954947324533762e-05
Belle II,12.0,3.0,0.3332017136026733,0.00025774022572989496,0.0002777238464278
Belle II,12.0,3.0,0.3332017136026733,0.00024443979148600623,0.0009534141316787
Belle II,12.0,3.0,0.3332017136026733,0.0002318257132448525,0.0028566418236076
Belle II,12.0,3.0,0.3332017136026733,0.00021986257227093618,0.0075224022863152
Belle II,12.0,3.0,0.3332017136026733,0.000208516777578235,0.0174804875866717
Belle II,12.0,3.0,0.3332017136026733,0.0001977564716109651,0.0360147839601274
Belle II,12.0,3.0,0.3332017136026733,0.00018755144079159462,0.0662412922895003
Belle II,12.0,3.0,0.3332017136026733,0.0001778730306849417,0.1097870903249945
Belle II,12.0,3.0,0.3332017136026733,0.00016869406554014687,0.1658203087795272
Belle II,12.0,3.0,0.3332017136026733,0.00015998877198460253,0.2310681264397772
Belle II,12.0,3.0,0.3332017136026733,0.0001517327066555851,0.3008029924473799
Belle II,12.0,3.0,0.3332017136026733,0.00014390268756638483,0.370194208214218
Belle II,12.0,3.0,0.3332017136026733,0.0001364767290142209,0.4353671917393631
Belle II,12.0,3.0,0.3332017136026733,0.00012943397984717023,0.4938670401998258
Belle II,12.0,3.0,0.3332017136026733,0.00012275466491677115,0.5446000062306728
Belle II,12.0,3.0,0.3332017136026733,0.00011642002955190914,0.5874967849745848
Belle II,12.0,3.0,0.3332017136026733,0.0001104122868980734,0.6231198304807737
Belle II,12.0,3.0,0.3332017136026733,0.00010471456797412012,0.6523386769982978
Belle II,12.0,3.0,0.3332017136026733,9.931087430630839e-05,0.676109916708001
Belle II,12.0,3.0,0.3332017136026733,9.418603300660995e-05,0.6953504919757605
Belle II,12.0,3.0,0.3332017136026733,8.932565416916003e-05,0.7108773187060795
Belle II,12.0,3.0,0.3332017136026733,8.471609046522223e-05,0.7233875612292282
Belle II,12.0,3.0,0.3332017136026733,8.034439882321661e-05,0.7334607783207426
Belle II,12.0,3.0,0.3332017136026733,7.619830408621254e-05,0.7415710841120312
Belle II,12.0,3.0,0.3332017136026733,7.22661645448411e-05,0.7481026157544474
Belle II,12.0,3.0,0.3332017136026733,6.853693924884878e-05,0.7533648747867862
Belle II,12.0,3.0,0.3332017136026733,6.500015700550577e-05,0.7576062049274609
Belle II,12.0,3.0,0.3332017136026733,6.164588697782223e-05,0.7610236352719462
Belle II,12.0,3.0,0.3332017136026733,5.846471080001453e-05,0.7637649571575362
Belle II,12.0,3.0,0.3332017136026733,5.544769613192589e-05,0.7659153344792443
Belle II,12.0,3.0,0.3332017136026733,5.258637157814568e-05,0.7674611471734686
Belle II,12.0,3.0,0.3332017136026733,4.987270290140293e-05,0.768233422781869
Belle II,12.0,3.0,0.3332017136026733,4.7299070463444774e-05,0.7678489554327456
Belle II,12.0,3.0,0.3332017136026733,4.485824783005658e-05,0.7656767808216696
Belle II,12.0,3.0,0.3332017136026733,4.2543381480148945e-05,0.7608505498788188
Belle II,12.0,3.0,0.3332017136026733,4.0347971561937786e-05,0.7523262790118084
Belle II,12.0,3.0,0.3332017136026733,3.826585364218305e-05,0.7389664542997418
Belle II,12.0,3.0,0.3332017136026733,3.62911813972402e-05,0.7196322573802308
Belle II,12.0,3.0,0.3332017136026733,3.4418410197323274e-05,0.6932859857248183
Belle II,12.0,3.0,0.3332017136026733,3.2642281537886046e-05,0.6591255540027369
Belle II,12.0,3.0,0.3332017136026733,3.095780827440664e-05,0.6167680404479587
Belle II,12.0,3.0,0.3332017136026733,2.9360260619116833e-05,0.5664639500948954
Belle II,12.0,3.0,0.3332017136026733,2.78451528603565e-05,0.50927716459004
Belle II,12.0,3.0,0.3332017136026733,2.6408230767262956e-05,0.4471377382958829
Belle II,12.0,3.0,0.3332017136026733,2.5045459644428945e-05,0.3826922526885165
Belle II,12.0,3.0,0.3332017136026733,2.375301300298854e-05,0.3189465135553282
Belle II,12.0,3.0,0.3332017136026733,2.2527261816320597e-05,0.2587889705059094
Belle II,12.0,3.0,0.3332017136026733,2.1364764330201233e-05,0.204543462597818
Belle II,12.0,3.0,0.3332017136026733,2.0262256398793527e-05,0.1576858576417166
Belle II,12.0,3.0,0.3332017136026733,1.9216642319338997e-05,0.1187822663709715
Belle II,12.0,3.0,0.3332017136026733,1.8224986139816016e-05,0.0876180504382809
Belle II,12.0,3.0,0.3332017136026733,1.728450341515807e-05,0.0634337419986151
Belle II,12.0,3.0,0.3332017136026733,1.6392553388884323e-05,0.0451793960605699
Belle II,12.0,3.0,0.3332017136026733,1.5546631578189626e-05,0.0317265209372456
Belle II,12.0,3.0,0.3332017136026733,1.47443627416737e-05,0.0220122337935616
Belle II,12.0,3.0,0.3332017136026733,1.3983494209963838e-05,0.0151173226955187
Belle II,12.0,3.0,0.3332017136026733,1.3261889560504374e-05,0.0102936433338984
Belle II,12.0,3.0,0.3332017136026733,1.257752261875251e-05,0.0069593165763175
Belle II,12.0,3.0,0.3332017136026733,1.1928471768936567e-05,0.0046773273309627
Belle II,12.0,3.0,0.3332017136026733,1.1312914558402077e-05,0.0031283238550894
Belle II,12.0,3.0,0.3332017136026733,1.0729122580395341e-05,0.0020839403871097
Belle II,12.0,3.0,0.3332017136026733,1.0175456620915975e-05,0.0013836701528933
Belle II,12.0,3.0,0.3332017136026733,9.650362056011442e-06,0.0009162495502614
Belle II,12.0,3.0,0.3332017136026733,9.152364486589697e-06,0.0006054015521281
Belle II,12.0,3.0,0.3332017136026733,8.680065598493126e-06,0.0003992989944228
Belle II,12.0,3.0,0.3332017136026733,8.232139236209322e-06,0.0002629797691142
Belle II,12.0,3.0,0.3332017136026733,7.807327679194225e-06,0.0001729951820741
Belle II,12.0,3.0,0.3332017136026733,7.404438110352001e-06,0.0001136919109479
Belle II,12.0,3.0,0.3332017136026733,7.02233926675555e-06,7.465991323458975e-05
Belle II,12.0,3.0,0.3332017136026733,6.659958263203388e-06,4.899723552717804e-05
Belle II,12.0,3.0,0.3332017136026733,6.3162775796937455e-06,3.213910050824624e-05
Belle II,12.0,3.0,0.3332017136026733,5.990332204357164e-06,2.107249735918885e-05
Belle II,12.0,3.0,0.3332017136026733,5.6812069238252936e-06,1.3811874081194869e-05
Belle II,12.0,3.0,0.3332017136026733,5.388033753427548e-06,9.050471944566116e-06
Belle II,12.0,3.0,0.3332017136026733,5.109989500000001e-06,5.929175558107308e-06
Belle II,12.0,3.0,0.4501777568253076,0.0010219979,0.0
Belle II,12.0,3.0,0.4501777568253076,0.0009692586900926282,0.0
Belle II,12.0,3.0,0.4501777568253076,0.0009192410359356683,0.0
Belle II,12.0,3.0,0.4501777568253076,0.0008718044942855522,0.0
Belle II,12.0,3.0,0.4501777568253076,0.0008268158693360137,0.0
Belle II,12.0,3.0,0.4501777568253076,0.0007841488387211181,7.693858651211655e-266
Belle II,12.0,3.0,0.4501777568253076,0.0007436835988180469,5.6746967139200436e-216
Belle II,12.0,3.0,0.4501777568253076,0.0007053065283536803,1.2537328848769539e-175
Belle II,12.0,3.0,0.4501777568253076,0.0006689098693704431,5.476152791605202e-143
Belle II,12.0,3.0,0.4501777568253076,0.0006343914246555948,1.40553770625286e-116
Belle II,12.0,3.0,0.4501777568253076,0.00060165427078439,3.307138238718842e-95
Belle II,12.0,3.0,0.4501777568253076,0.0005706064859713637,6.601578862198916e-78
Belle II,12.0,3.0,0.4501777568253076,0.0005411608919655916,6.764213611728732e-64
Belle II,12.0,3.0,0.4501777568253076,0.0005132348092651928,1.5227225816447865e-52
Belle II,12.0,3.0,0.4501777568253076,0.0004867498249637504,2.4358889032676143e-43
Belle II,12.0,3.0,0.4501777568253076,0.0004616315725767937,7.151110751771618e-36
Belle II,12.0,3.0,0.4501777568253076,0.00043780952323011895,8.297650012703816e-30
Belle II,12.0,3.0,0.4501777568253076,0.00041521678762363714,7.068296729722192e-25
Belle II,12.0,3.0,0.4501777568253076,0.0003937899282146815,7.281452098510603e-21
Belle II,12.0,3.0,0.4501777568253076,0.00037346878109341733,1.358400197422474e-17
Belle II,12.0,3.0,0.4501777568253076,0.0003541962870501945,6.376187770291915e-15
Belle II,12.0,3.0,0.4501777568253076,0.00033591833136050874,9.851606721873773e-13
Belle II,12.0,3.0,0.4501777568253076,0.00031858359183770156,6.238909091850039e-11
Belle II,12.0,3.0,0.4501777568253076,0.00030214339472675524,1.9372542108123592e-09
Belle II,12.0,3.0,0.4501777568253076,0.00028655157803454846,3.4157165854016366e-08
Belle II,12.0,3.0,0.4501777568253076,0.0002717643619128198,3.8518336968709434e-07
Belle II,12.0,3.0,0.4501777568253076,0.00025774022572989496,3.050999310272913e-06
Belle II,12.0,3.0,0.4501777568253076,0.00024443979148600623,1.8237026292657977e-05
Belle II,12.0,3.0,0.4501777568253076,0.0002318257132448525,8.683847902287133e-05
Belle II,12.0,3.0,0.4501777568253076,0.00021986257227093618,0.0003428177136355
Belle II,12.0,3.0,0.4501777568253076,0.000208516777578235,0.0011535976604471
Belle II,12.0,3.0,0.4501777568253076,0.0001977564716109651,0.0033679190178006
Belle II,12.0,3.0,0.4501777568253076,0.00018755144079159462,0.008622436979562
Belle II,12.0,3.0,0.4501777568253076,0.0001778730306849417,0.019496960712763
Belle II,12.0,3.0,0.4501777568253076,0.00016869406554014687,0.0391920960929749
Belle II,12.0,3.0,0.4501777568253076,0.00015998877198460253,0.0705758314800855
Belle II,12.0,3.0,0.4501777568253076,0.0001517327066555851,0.1149372782101385
Belle II,12.0,3.0,0.4501777568253076,0.00014390268756638483,0.1711702001783888
Belle II,12.0,3.0,0.4501777568253076,0.0001364767290142209,0.2359194897886968
Belle II,12.0,3.0,0.4501777568253076,0.00012943397984717023,0.3045864287736267
Belle II,12.0,3.0,0.4501777568253076,0.00012275466491677115,0.3725965107089592
Belle II,12.0,3.0,0.4501777568253076,0.00011642002955190914,0.4363437191701733
Belle II,12.0,3.0,0.4501777568253076,0.0001104122868980734,0.4935730607588276
Belle II,12.0,3.0,0.4501777568253076,0.00010471456797412012,0.543295689592117
Belle II,12.0,3.0,0.4501777568253076,9.931087430630839e-05,0.5854659940217768
Belle II,12.0,3.0,0.4501777568253076,9.418603300660995e-05,0.6206186116194202
Belle II,12.0,3.0,0.4501777568253076,8.932565416916003e-05,0.649571903004173
Belle II,12.0,3.0,0.4501777568253076,8.471609046522223e-05,0.6732273296382159
Belle II,12.0,3.0,0.4501777568253076,8.034439882321661e-05,0.6924531153188286
Belle II,12.0,3.0,0.4501777568253076,7.619830408621254e-05,0.7080277358364494
Belle II,12.0,3.0,0.4501777568253076,7.22661645448411e-05,0.7206203330783837
Belle II,12.0,3.0,0.4501777568253076,6.853693924884878e-05,0.7307913148184644
Belle II,12.0,3.0,0.4501777568253076,6.500015700550577e-05,0.7390024937558564
Belle II,12.0,3.0,0.4501777568253076,6.164588697782223e-05,0.7456306520747554
Belle II,12.0,3.0,0.4501777568253076,5.846471080001453e-05,0.7509813121950736
Belle II,12.0,3.0,0.4501777568253076,5.544769613192589e-05,0.755300926480143
Belle II,12.0,3.0,0.4501777568253076,5.258637157814568e-05,0.7587853372216431
Belle II,12.0,3.0,0.4501777568253076,4.987270290140293e-05,0.761579639928511
Belle II,12.0,3.0,0.4501777568253076,4.7299070463444774e-05,0.7637612581000714
Belle II,12.0,3.0,0.4501777568253076,4.485824783005658e-05,0.7652998124107738
Belle II,12.0,3.0,0.4501777568253076,4.2543381480148945e-05,0.7659984806762127
Belle II,12.0,3.0,0.4501777568253076,4.0347971561937786e-05,0.7654369238529818
Belle II,12.0,3.0,0.4501777568253076,3.826585364218305e-05,0.7629431595354915
Belle II,12.0,3.0,0.4501777568253076,3.62911813972402e-05,0.7576126935457415
Belle II,12.0,3.0,0.4501777568253076,3.4418410197323274e-05,0.748372678590885
Belle II,12.0,3.0,0.4501777568253076,3.2642281537886046e-05,0.7340732690194235
Belle II,12.0,3.0,0.4501777568253076,3.095780827440664e-05,0.7135908281627861
Belle II,12.0,3.0,0.4501777568253076,2.9360260619116833e-05,0.6859436048141923
Belle II,12.0,3.0,0.4501777568253076,2.78451528603565e-05,0.6504333026979069
Belle II,12.0,3.0,0.4501777568253076,2.6408230767262956e-05,0.6068229262456087
Belle II,12.0,3.0,0.4501777568253076,2.5045459644428945e-05,0.5555342625674884
Belle II,12.0,3.0,0.4501777568253076,2.375301300298854e-05,0.4978004551875777
Belle II,12.0,3.0,0.4501777568253076,2.2527261816320597e-05,0.4356769758430339
Belle II,12.0,3.0,0.4501777568253076,2.1364764330201233e-05,0.3718447577423362
Belle II,12.0,3.0,0.4501777568253076,2.0262256398793527e-05,0.3092282652596776
Belle II,12.0,3.0,0.4501777568253076,1.9216642319338997e-05,0.2505391500849386
Belle II,12.0,3.0,0.4501777568253076,1.8224986139816016e-05,0.1978861347701045
Belle II,12.0,3.0,0.4501777568253076,1.728450341515807e-05,0.1525540780278639
Belle II,12.0,3.0,0.4501777568253076,1.6392553388884323e-05,0.1149812783942258
Belle II,12.0,3.0,0.4501777568253076,1.5546631578189626e-05,0.0848959158846334
Belle II,12.0,3.0,0.4501777568253076,1.47443627416737e-05,0.0615370336868472
Belle II,12.0,3.0,0.4501777568253076,1.3983494209963838e-05,0.0438861466301711
Belle II,12.0,3.0,0.4501777568253076,1.3261889560504374e-05,0.0308591765802574
Belle II,12.0,3.0,0.4501777568253076,1.257752261875251e-05,0.0214375374822286
Belle II,12.0,3.0,0.4501777568253076,1.1928471768936567e-05,0.0147397574278008
Belle II,12.0,3.0,0.4501777568253076,1.1312914558402077e-05,0.0100469862441576
Belle II,12.0,3.0,0.4501777568253076,1.0729122580395341e-05,0.006798737973917
Belle II,12.0,3.0,0.4501777568253076,1.0175456620915975e-05,0.0045729840760307
Belle II,12.0,3.0,0.4501777568253076,9.650362056011442e-06,0.0030605744178699
Belle II,12.0,3.0,0.4501777568253076,9.152364486589697e-06,0.0020399527475413
Belle II,12.0,3.0,0.4501777568253076,8.680065598493126e-06,0.0013550984476296
Belle II,12.0,3.0,0.4501777568253076,8.232139236209322e-06,0.000897678719426
Belle II,12.0,3.0,0.4501777568253076,7.807327679194225e-06,0.000593321603979
Belle II,12.0,3.0,0.4501777568253076,7.404438110352001e-06,0.0003914349310829
Belle II,12.0,3.0,0.4501777568253076,7.02233926675555e-06,0.0002578563155334
Belle II,12.0,3.0,0.4501777568253076,6.659958263203388e-06,0.0001696548864893
Belle II,12.0,3.0,0.4501777568253076,6.3162775796937455e-06,0.0001115127985975
Belle II,12.0,3.0,0.4501777568253076,5.990332204357164e-06,7.323754578630905e-05
Belle II,12.0,3.0,0.4501777568253076,5.6812069238252936e-06,4.8068381404464e-05
Belle II,12.0,3.0,0.4501777568253076,5.388033753427548e-06,3.1532286573035486e-05
Belle II,12.0,3.0,0.4501777568253076,5.109989500000001e-06,2.067593807939381e-05
Belle II,12.0,3.0,0.6082201995573401,0.0010219979,0.0
Belle II,12.0,3.0,0.6082201995573401,0.0009692586900926282,0.0
Belle II,12.0,3.0,0.6082201995573401,0.0009192410359356683,0.0
Belle II,12.0,3.0,0.6082201995573401,0.0008718044942855522,0.0
Belle II,12.0,3.0,0.6082201995573401,0.0008268158693360137,0.0
Belle II,12.0,3.0,0.6082201995573401,0.0007841488387211181,0.0
Belle II,12.0,3.0,0.6082201995573401,0.0007436835988180469,0.0
Belle II,12.0,3.0,0.6082201995573401,0.0007053065283536803,3.4024030617681e-310
Belle II,12.0,3.0,0.6082201995573401,0.0006689098693704431,7.419350150263399e-252
Belle II,12.0,3.0,0.6082201995573401,0.0006343914246555948,1.167869148020633e-204
Belle II,12.0,3.0,0.6082201995573401,0.00060165427078439,1.7811224526874232e-166
Belle II,12.0,3.0,0.6082201995573401,0.0005706064859713637,1.385843682200257e-135
Belle II,12.0,3.0,0.6082201995573401,0.0005411608919655916,1.3587554358473362e-110
Belle II,12.0,3.0,0.6082201995573401,0.0005132348092651928,2.2474232478511413e-90
Belle II,12.0,3.0,0.6082201995573401,0.0004867498249637504,5.11544566910106e-74
Belle II,12.0,3.0,0.6082201995573401,0.0004616315725767937,8.755173715475122e-61
Belle II,12.0,3.0,0.6082201995573401,0.00043780952323011895,4.455571508553532e-50
Belle II,12.0,3.0,0.6082201995573401,0.00041521678762363714,2.056862145045016e-41
Belle II,12.0,3.0,0.6082201995573401,0.0003937899282146815,2.1385759771589275e-34
Belle II,12.0,3.0,0.6082201995573401,0.00037346878109341733,1.0558559843816224e-28
Belle II,12.0,3.0,0.6082201995573401,0.0003541962870501945,4.558280846219015e-24
Belle II,12.0,3.0,0.6082201995573401,0.00033591833136050874,2.8082039063042197e-20
Belle II,12.0,3.0,0.6082201995573401,0.00031858359183770156,3.617629978116529e-17
Belle II,12.0,3.0,0.6082201995573401,0.00030214339472675524,1.3117580893845358e-14
Belle II,12.0,3.0,0.6082201995573401,0.00028655157803454846,1.6992559423405457e-12
Belle II,12.0,3.0,0.6082201995573401,0.0002717643619128198,9.5731095817513e-11
Belle II,12.0,3.0,0.6082201995573401,0.00025774022572989496,2.757615625180358e-09
Belle II,12.0,3.0,0.6082201995573401,0.00024443979148600623,4.628599233327808e-08
Belle II,12.0,3.0,0.6082201995573401,0.0002318257132448525,5.026161066174823e-07
Belle II,12.0,3.0,0.6082201995573401,0.00021986257227093618,3.843750721993577e-06
Belle II,12.0,3.0,0.6082201995573401,0.000208516777578235,2.2196404006680577e-05
Belle II,12.0,3.0,0.6082201995573401,0.0001977564716109651,0.0001023576666437
Belle II,12.0,3.0,0.6082201995573401,0.00018755144079159462,0.0003930074560197
Belle II,12.0,3.0,0.6082201995573401,0.0001778730306849417,0.0012919745240803
Belle II,12.0,3.0,0.6082201995573401,0.00016869406554014687,0.0036979419161847
Belle II,12.0,3.0,0.6082201995573401,0.00015998877198460253,0.0093054097473009
Belle II,12.0,3.0,0.6082201995573401,0.0001517327066555851,0.0207229145223219
Belle II,12.0,3.0,0.6082201995573401,0.00014390268756638483,0.0411026209044373
Belle II,12.0,3.0,0.6082201995573401,0.0001364767290142209,0.0731696559187695
Belle II,12.0,3.0,0.6082201995573401,0.00012943397984717023,0.1180215159066932
Belle II,12.0,3.0,0.6082201995573401,0.00012275466491677115,0.1744007186280037
Belle II,12.0,3.0,0.6082201995573401,0.00011642002955190914,0.2389121759442597
Belle II,12.0,3.0,0.6082201995573401,0.0001104122868980734,0.3070339913909088
Belle II,12.0,3.0,0.6082201995573401,0.00010471456797412012,0.3743332213168405
Belle II,12.0,3.0,0.6082201995573401,9.931087430630839e-05,0.4373455751880512
Belle II,12.0,3.0,0.6082201995573401,9.418603300660995e-05,0.4939178638835841
Belle II,12.0,3.0,0.6082201995573401,8.932565416916003e-05,0.5431144272052385
Belle II,12.0,3.0,0.6082201995573401,8.471609046522223e-05,0.5849041284508091
Belle II,12.0,3.0,0.6082201995573401,8.034439882321661e-05,0.6198118564598573
Belle II,12.0,3.0,0.6082201995573401,7.619830408621254e-05,0.6486340091197343
Belle II,12.0,3.0,0.6082201995573401,7.22661645448411e-05,0.6722459757826204
Belle II,12.0,3.0,0.6082201995573401,6.853693924884878e-05,0.6914906994067547
Belle II,12.0,3.0,0.6082201995573401,6.500015700550577e-05,0.7071247897545293
Belle II,12.0,3.0,0.6082201995573401,6.164588697782223e-05,0.719799998983068
Belle II,12.0,3.0,0.6082201995573401,5.846471080001453e-05,0.7300638694983095
Belle II,12.0,3.0,0.6082201995573401,5.544769613192589e-05,0.7383693448306001
Belle II,12.0,3.0,0.6082201995573401,5.258637157814568e-05,0.7450875587963931
Belle II,12.0,3.0,0.6082201995573401,4.987270290140293e-05,0.7505207946456056
Belle II,12.0,3.0,0.6082201995573401,4.7299070463444774e-05,0.7549138902472908
Belle II,12.0,3.0,0.6082201995573401,4.485824783005658e-05,0.7584617280057487
Belle II,12.0,3.0,0.6082201995573401,4.2543381480148945e-05,0.7613072716889286
Belle II,12.0,3.0,0.6082201995573401,4.0347971561937786e-05,0.7635211216782414
Belle II,12.0,3.0,0.6082201995573401,3.826585364218305e-05,0.7650563880447026
Belle II,12.0,3.0,0.6082201995573401,3.62911813972402e-05,0.7656859441515413
Belle II,12.0,3.0,0.6082201995573401,3.4418410197323274e-05,0.7649459092350105
Belle II,12.0,3.0,0.6082201995573401,3.2642281537886046e-05,0.7621153365713123
Belle II,12.0,3.0,0.6082201995573401,3.095780827440664e-05,0.7562489433755871
Belle II,12.0,3.0,0.6082201995573401,2.9360260619116833e-05,0.7462539270951073
Belle II,12.0,3.0,0.6082201995573401,2.78451528603565e-05,0.730984433777986
Belle II,12.0,3.0,0.6082201995573401,2.6408230767262956e-05,0.7093369500616169
Belle II,12.0,3.0,0.6082201995573401,2.5045459644428945e-05,0.6803593434714948
Belle II,12.0,3.0,0.6082201995573401,2.375301300298854e-05,0.6434019317494937
Belle II,12.0,3.0,0.6082201995573401,2.2527261816320597e-05,0.598317383384191
Belle II,12.0,3.0,0.6082201995573401,2.1364764330201233e-05,0.5456685229346331
Belle II,12.0,3.0,0.6082201995573401,2.0262256398793527e-05,0.4868605120111272
Belle II,12.0,3.0,0.6082201995573401,1.9216642319338997e-05,0.4241076214504318
Belle II,12.0,3.0,0.6082201995573401,1.8224986139816016e-05,0.3601913430953786
Belle II,12.0,3.0,0.6082201995573401,1.728450341515807e-05,0.2980508476987449
Belle II,12.0,3.0,0.6082201995573401,1.6392553388884323e-05,0.2403233550512654
Belle II,12.0,3.0,0.6082201995573401,1.5546631578189626e-05,0.1889744830317659
Belle II,12.0,3.0,0.6082201995573401,1.47443627416737e-05,0.1451145952088781
Belle II,12.0,3.0,0.6082201995573401,1.3983494209963838e-05,0.1090169593289623
Belle II,12.0,3.0,0.6082201995573401,1.3261889560504374e-05,0.0802844586943577
Belle II,12.0,3.0,0.6082201995573401,1.257752261875251e-05,0.0580827714412922
Belle II,12.0,3.0,0.6082201995573401,1.1928471768936567e-05,0.0413678043194572
Belle II,12.0,3.0,0.6082201995573401,1.1312914558402077e-05,0.0290643017492246
Belle II,12.0,3.0,0.6082201995573401,1.0729122580395341e-05,0.0201818740088566
Belle II,12.0,3.0,0.6082201995573401,1.0175456620915975e-05,0.0138744076074879
Belle II,12.0,3.0,0.6082201995573401,9.650362056011442e-06,0.0094576934422697
Belle II,12.0,3.0,0.6082201995573401,9.152364486589697e-06,0.0064011665518459
Belle II,12.0,3.0,0.6082201995573401,8.680065598493126e-06,0.0043066895589222
Belle II,12.0,3.0,0.6082201995573401,8.232139236209322e-06,0.0028831935136933
Belle II,12.0,3.0,0.6082201995573401,7.807327679194225e-06,0.0019222936783744
Belle II,12.0,3.0,0.6082201995573401,7.404438110352001e-06,0.0012773014473305
Belle II,12.0,3.0,0.6082201995573401,7.02233926675555e-06,0.0008463620563992
Belle II,12.0,3.0,0.6082201995573401,6.659958263203388e-06,0.0005595331592422
Belle II,12.0,3.0,0.6082201995573401,6.3162775796937455e-06,0.0003692179826676
Belle II,12.0,3.0,0.6082201995573401,5.990332204357164e-06,0.0002432631089554
Belle II,12.0,3.0,0.6082201995573401,5.6812069238252936e-06,0.0001600768923278
Belle II,12.0,3.0,0.6082201995573401,5.388033753427548e-06,0.0001052302434856
Belle II,12.0,3.0,0.6082201995573401,5.109989500000001e-06,6.911850277846065e-05
Belle II,12.0,3.0,0.8217460892745164,0.0010219979,0.0
Belle II,12.0,3.0,0.8217460892745164,0.0009692586900926282,0.0
Belle II,12.0,3.0,0.8217460892745164,0.0009192410359356683,0.0
Belle II,12.0,3.0,0.8217460892745164,0.0008718044942855522,0.0
Belle II,12.0,3.0,0.8217460892745164,0.0008268158693360137,0.0
Belle II,12.0,3.0,0.8217460892745164,0.0007841488387211181,0.0
Belle II,12.0,3.0,0.8217460892745164,0.0007436835988180469,0.0
Belle II,12.0,3.0,0.8217460892745164,0.0007053065283536803,0.0
Belle II,12.0,3.0,0.8217460892745164,0.0006689098693704431,0.0
Belle II,12.0,3.0,0.8217460892745164,0.0006343914246555948,0.0
Belle II,12.0,3.0,0.8217460892745164,0.00060165427078439,3.5344e-319
Belle II,12.0,3.0,0.8217460892745164,0.0005706064859713637,4.533874377679365e-259
Belle II,12.0,3.0,0.8217460892745164,0.0005411608919655916,1.9519615069400976e-210
Belle II,12.0,3.0,0.8217460892745164,0.0005132348092651928,4.383054593929518e-171
Belle II,12.0,3.0,0.8217460892745164,0.0004867498249637504,3.0418338154110237e-139
Belle II,12.0,3.0,0.8217460892745164,0.0004616315725767937,1.772466638044807e-113
Belle II,12.0,3.0,0.8217460892745164,0.00043780952323011895,1.2543596221889242e-92
Belle II,12.0,3.0,0.8217460892745164,0.00041521678762363714,9.375786505157568e-76
Belle II,12.0,3.0,0.8217460892745164,0.0003937899282146815,4.267753715762304e-62
Belle II,12.0,3.0,0.8217460892745164,0.00037346878109341733,4.889858933781956e-51
Belle II,12.0,3.0,0.8217460892745164,0.0003541962870501945,4.4463687598519476e-42
Belle II,12.0,3.0,0.8217460892745164,0.00033591833136050874,8.114132299674586e-35
Belle II,12.0,3.0,0.8217460892745164,0.00031858359183770156,6.284182865653547e-29
Belle II,12.0,3.0,0.8217460892745164,0.00030214339472675524,3.7832030152959626e-24
Belle II,12.0,3.0,0.8217460892745164,0.00028655157803454846,2.8920748526806853e-20
Belle II,12.0,3.0,0.8217460892745164,0.0002717643619128198,4.1880695208947745e-17
Belle II,12.0,3.0,0.8217460892745164,0.00025774022572989496,1.5939796529944726e-14
Belle II,12.0,3.0,0.8217460892745164,0.00024443979148600623,2.084274511503666e-12
Belle II,12.0,3.0,0.8217460892745164,0.0002318257132448525,1.1632279826447352e-10
Belle II,12.0,3.0,0.8217460892745164,0.00021986257227093618,3.293253042068761e-09
Belle II,12.0,3.0,0.8217460892745164,0.000208516777578235,5.4169345221027895e-08
Belle II,12.0,3.0,0.8217460892745164,0.0001977564716109651,5.761728089007447e-07
Belle II,12.0,3.0,0.8217460892745164,0.00018755144079159462,4.3206411200743134e-06
Belle II,12.0,3.0,0.8217460892745164,0.0001778730306849417,2.4515388224539384e-05
Belle II,12.0,3.0,0.8217460892745164,0.00016869406554014687,0.0001113321927456
Belle II,12.0,3.0,0.8217460892745164,0.00015998877198460253,0.000421595910351
Belle II,12.0,3.0,0.8217460892745164,0.0001517327066555851,0.0013670661237457
Belle II,12.0,3.0,0.8217460892745164,0.00014390268756638483,0.0038556875539608
Belle II,12.0,3.0,0.8217460892745164,0.0001364767290142209,0.0095503638800719
Belle II,12.0,3.0,0.8217460892745164,0.00012943397984717023,0.0209321368832851
Belle II,12.0,3.0,0.8217460892745164,0.00012275466491677115,0.0409081224020531
Belle II,12.0,3.0,0.8217460892745164,0.00011642002955190914,0.0719133452872992
Belle II,12.0,3.0,0.8217460892745164,0.0001104122868980734,0.1148609136561459
Belle II,12.0,3.0,0.8217460892745164,0.00010471456797412012,0.1685371524237932
Belle II,12.0,3.0,0.8217460892745164,9.931087430630839e-05,0.2298185333899379
Belle II,12.0,3.0,0.8217460892745164,9.418603300660995e-05,0.2945680855095653
Belle II,12.0,3.0,0.8217460892745164,8.932565416916003e-05,0.3587093667222812
Belle II,12.0,3.0,0.8217460892745164,8.471609046522223e-05,0.4190144141513667
Belle II,12.0,3.0,0.8217460892745164,8.034439882321661e-05,0.4734263452480661
Belle II,12.0,3.0,0.8217460892745164,7.619830408621254e-05,0.5209960934552299
Belle II,12.0,3.0,0.8217460892745164,7.22661645448411e-05,0.5616166129895429
Belle II,12.0,3.0,0.8217460892745164,6.853693924884878e-05,0.595715137273476
Belle II,12.0,3.0,0.8217460892745164,6.500015700550577e-05,0.6239942651785414
Belle II,12.0,3.0,0.8217460892745164,6.164588697782223e-05,0.647251142955298
Belle II,12.0,3.0,0.8217460892745164,5.846471080001453e-05,0.6662687318601361
Belle II,12.0,3.0,0.8217460892745164,5.544769613192589e-05,0.6817602008190773
Belle II,12.0,3.0,0.8217460892745164,5.258637157814568e-05,0.6943471550569563
Belle II,12.0,3.0,0.8217460892745164,4.987270290140293e-05,0.7045569432160812
Belle II,12.0,3.0,0.8217460892745164,4.7299070463444774e-05,0.7128293976201878
Belle II,12.0,3.0,0.8217460892745164,4.485824783005658e-05,0.7195273721292146
Belle II,12.0,3.0,0.8217460892745164,4.2543381480148945e-05,0.7249480282396692
Belle II,12.0,3.0,0.8217460892745164,4.0347971561937786e-05,0.7293329341670506
Belle II,12.0,3.0,0.8217460892745164,3.826585364218305e-05,0.7328740180159918
Belle II,12.0,3.0,0.8217460892745164,3.62911813972402e-05,0.7357086858856577
Belle II,12.0,3.0,0.8217460892745164,3.4418410197323274e-05,0.7378942162607626
Belle II,12.0,3.0,0.8217460892745164,3.2642281537886046e-05,0.7393565207714009
Belle II,12.0,3.0,0.8217460892745164,3.095780827440664e-05,0.7398242232319215
Belle II,12.0,3.0,0.8217460892745164,2.9360260619116833e-05,0.7387760738813027
Belle II,12.0,3.0,0.8217460892745164,2.78451528603565e-05,0.735433177886715
Belle II,12.0,3.0,0.8217460892745164,2.6408230767262956e-05,0.7288101265709397
Belle II,12.0,3.0,0.8217460892745164,2.5045459644428945e-05,0.7178098045151153
Belle II,12.0,3.0,0.8217460892745164,2.375301300298854e-05,0.7013297782053198
Belle II,12.0,3.0,0.8217460892745164,2.2527261816320597e-05,0.6783625689988956
Belle II,12.0,3.0,0.8217460892745164,2.1364764330201233e-05,0.6481038936731515
Belle II,12.0,3.0,0.8217460892745164,2.0262256398793527e-05,0.6100952473544182
Belle II,12.0,3.0,0.8217460892745164,1.9216642319338997e-05,0.5644033606514327
Belle II,12.0,3.0,0.8217460892745164,1.8224986139816016e-05,0.5117955115872475
Belle II,12.0,3.0,0.8217460892745164,1.728450341515807e-05,0.4538320085603562
Belle II,12.0,3.0,0.8217460892745164,1.6392553388884323e-05,0.3927930288495546
Belle II,12.0,3.0,0.8217460892745164,1.5546631578189626e-05,0.3314081760236903
Belle II,12.0,3.0,0.8217460892745164,1.47443627416737e-05,0.2724456430451627
Belle II,12.0,3.0,0.8217460892745164,1.3983494209963838e-05,0.2182862254599015
Belle II,12.0,3.0,0.8217460892745164,1.3261889560504374e-05,0.1706109492972572
Belle II,12.0,3.0,0.8217460892745164,1.257752261875251e-05,0.1302746891312533
Belle II,12.0,3.0,0.8217460892745164,1.1928471768936567e-05,0.0973621880827161
Belle II,12.0,3.0,0.8217460892745164,1.1312914558402077e-05,0.0713674185176933
Belle II,12.0,3.0,0.8217460892745164,1.0729122580395341e-05,0.0514194979600649
Belle II,12.0,3.0,0.8217460892745164,1.0175456620915975e-05,0.0364921856418445
Belle II,12.0,3.0,0.8217460892745164,9.650362056011442e-06,0.025561930900303
Belle II,12.0,3.0,0.8217460892745164,9.152364486589697e-06,0.017705808999494
Belle II,12.0,3.0,0.8217460892745164,8.680065598493126e-06,0.0121476055131635
Belle II,12.0,3.0,0.8217460892745164,8.232139236209322e-06,0.0082671889626989
Belle II,12.0,3.0,0.8217460892745164,7.807327679194225e-06,0.0055882336252533
Belle II,12.0,3.0,0.8217460892745164,7.404438110352001e-06,0.0037559645410626
Belle II,12.0,3.0,0.8217460892745164,7.02233926675555e-06,0.0025125231793343
Belle II,12.0,3.0,0.8217460892745164,6.659958263203388e-06,0.0016741332792967
Belle II,12.0,3.0,0.8217460892745164,6.3162775796937455e-06,0.0011118769901196
Belle II,12.0,3.0,0.8217460892745164,5.990332204357164e-06,0.000736475576391
Belle II,12.0,3.0,0.8217460892745164,5.6812069238252936e-06,0.0004867457828658
Belle II,12.0,3.0,0.8217460892745164,5.388033753427548e-06,0.0003211151100813
Belle II,12.0,3.0,0.8217460892745164,5.109989500000001e-06,0.0002115323561357
Belle II,12.0,3.0,1.1102338194775798,0.0010219979,0.0
Belle II,12.0,3.0,1.1102338194775798,0.0009692586900926282,0.0
Belle II,12.0,3.0,1.1102338194775798,0.0009192410359356683,0.0
Belle II,12.0,3.0,1.1102338194775798,0.0008718044942855522,0.0
Belle II,12.0,3.0,1.1102338194775798,0.0008268158693360137,0.0
Belle II,12.0,3.0,1.1102338194775798,0.0007841488387211181,0.0
Belle II,12.0,3.0,1.1102338194775798,0.0007436835988180469,0.0
Belle II,12.0,3.0,1.1102338194775798,0.0007053065283536803,0.0
Belle II,12.0,3.0,1.1102338194775798,0.0006689098693704431,0.0
Belle II,12.0,3.0,1.1102338194775798,0.0006343914246555948,0.0
Belle II,12.0,3.0,1.1102338194775798,0.00060165427078439,0.0
Belle II,12.0,3.0,1.1102338194775798,0.0005706064859713637,0.0
Belle II,12.0,3.0,1.1102338194775798,0.0005411608919655916,0.0
Belle II,12.0,3.0,1.1102338194775798,0.0005132348092651928,4.6909031094728074e-288
Belle II,12.0,3.0,1.1102338194775798,0.0004867498249637504,6.048136318882286e-234
Belle II,12.0,3.0,1.1102338194775798,0.0004616315725767937,3.613624294261179e-190
Belle II,12.0,3.0,1.1102338194775798,0.00043780952323011895,9.415106091278564e-155
Belle II,12.0,3.0,1.1102338194775798,0.00041521678762363714,4.2262194467421614e-126
Belle II,12.0,3.0,1.1102338194775798,0.0003937899282146815,6.398397980945321e-103
Belle II,12.0,3.0,1.1102338194775798,0.00037346878109341733,3.6243615787286367e-84
Belle II,12.0,3.0,1.1102338194775798,0.0003541962870501945,5.38142443026237e-69
Belle II,12.0,3.0,1.1102338194775798,0.00033591833136050874,1.0117319366950499e-56
Belle II,12.0,3.0,1.1102338194775798,0.00031858359183770156,8.612027928843574e-47
Belle II,12.0,3.0,1.1102338194775798,0.00030214339472675524,9.30527651357134e-39
Belle II,12.0,3.0,1.1102338194775798,0.00028655157803454846,2.939680110398351e-32
Belle II,12.0,3.0,1.1102338194775798,0.0002717643619128198,5.3407876961092144e-27
Belle II,12.0,3.0,1.1102338194775798,0.00025774022572989496,9.687477766063388e-23
Belle II,12.0,3.0,1.1102338194775798,0.00024443979148600623,2.7691380289224444e-19
Belle II,12.0,3.0,1.1102338194775798,0.0002318257132448525,1.83677529060424e-16
Belle II,12.0,3.0,1.1102338194775798,0.00021986257227093618,3.934209815366965e-14
Belle II,12.0,3.0,1.1102338194775798,0.000208516777578235,3.539367142307245e-12
Belle II,12.0,3.0,1.1102338194775798,0.0001977564716109651,1.599966703529183e-10
Belle II,12.0,3.0,1.1102338194775798,0.00018755144079159462,4.072549199195764e-09
Belle II,12.0,3.0,1.1102338194775798,0.0001778730306849417,6.364596098847857e-08
Belle II,12.0,3.0,1.1102338194775798,0.00016869406554014687,6.606792950491919e-07
Belle II,12.0,3.0,1.1102338194775798,0.00015998877198460253,4.893446039164525e-06
Belle II,12.0,3.0,1.1102338194775798,0.0001517327066555851,2.7491604573457257e-05
Belle II,12.0,3.0,1.1102338194775798,0.00014390268756638483,0.0001230557826495
Belle II,12.0,3.0,1.1102338194775798,0.0001364767290142209,0.0004555928820695
Belle II,12.0,3.0,1.1102338194775798,0.00012943397984717023,0.0014334463826467
Belle II,12.0,3.0,1.1102338194775798,0.00012275466491677115,0.00390661298863
Belle II,12.0,3.0,1.1102338194775798,0.00011642002955190914,0.0093512722806506
Belle II,12.0,3.0,1.1102338194775798,0.0001104122868980734,0.0198804983983292
Belle II,12.0,3.0,1.1102338194775798,0.00010471456797412012,0.0379130937947497
Belle II,12.0,3.0,1.1102338194775798,9.931087430630839e-05,0.0654858964152129
Belle II,12.0,3.0,1.1102338194775798,9.418603300660995e-05,0.1034576345474165
Belle II,12.0,3.0,1.1102338194775798,8.932565416916003e-05,0.1510135041255807
Belle II,12.0,3.0,1.1102338194775798,8.471609046522223e-05,0.2057546026250275
Belle II,12.0,3.0,1.1102338194775798,8.034439882321661e-05,0.2643188755524487
Belle II,12.0,3.0,1.1102338194775798,7.619830408621254e-05,0.3232069881571681
Belle II,12.0,3.0,1.1102338194775798,7.22661645448411e-05,0.3794623696895315
Belle II,12.0,3.0,1.1102338194775798,6.853693924884878e-05,0.4310243689077643
Belle II,12.0,3.0,1.1102338194775798,6.500015700550577e-05,0.4767664251999696
Belle II,12.0,3.0,1.1102338194775798,6.164588697782223e-05,0.5163356578951168
Belle II,12.0,3.0,1.1102338194775798,5.846471080001453e-05,0.5499193743452566
Belle II,12.0,3.0,1.1102338194775798,5.544769613192589e-05,0.5780236104071766
Belle II,12.0,3.0,1.1102338194775798,5.258637157814568e-05,0.6013022267337365
Belle II,12.0,3.0,1.1102338194775798,4.987270290140293e-05,0.6204427774165768
Belle II,12.0,3.0,1.1102338194775798,4.7299070463444774e-05,0.6360996977917662
Belle II,12.0,3.0,1.1102338194775798,4.485824783005658e-05,0.6488611028976989
Belle II,12.0,3.0,1.1102338194775798,4.2543381480148945e-05,0.6592368700554098
Belle II,12.0,3.0,1.1102338194775798,4.0347971561937786e-05,0.6676588663526998
Belle II,12.0,3.0,1.1102338194775798,3.826585364218305e-05,0.674487289412572
Belle II,12.0,3.0,1.1102338194775798,3.62911813972402e-05,0.6800194182239134
Belle II,12.0,3.0,1.1102338194775798,3.4418410197323274e-05,0.6844982127846423
Belle II,12.0,3.0,1.1102338194775798,3.2642281537886046e-05,0.6881171409275731
Belle II,12.0,3.0,1.1102338194775798,3.095780827440664e-05,0.6910133421648958
Belle II,12.0,3.0,1.1102338194775798,2.9360260619116833e-05,0.693237071184491
Belle II,12.0,3.0,1.1102338194775798,2.78451528603565e-05,0.69469099412306
Belle II,12.0,3.0,1.1102338194775798,2.6408230767262956e-05,0.6950535498364532
Belle II,12.0,3.0,1.1102338194775798,2.5045459644428945e-05,0.6937237431649969
Belle II,12.0,3.0,1.1102338194775798,2.375301300298854e-05,0.6898281790049303
Belle II,12.0,3.0,1.1102338194775798,2.2527261816320597e-05,0.6823053966563563
Belle II,12.0,3.0,1.1102338194775798,2.1364764330201233e-05,0.6700422503660066
Belle II,12.0,3.0,1.1102338194775798,2.0262256398793527e-05,0.6520134649064646
Belle II,12.0,3.0,1.1102338194775798,1.9216642319338997e-05,0.6273926758594032
Belle II,12.0,3.0,1.1102338194775798,1.8224986139816016e-05,0.5956479346212991
Belle II,12.0,3.0,1.1102338194775798,1.728450341515807e-05,0.5566567369179395
Belle II,12.0,3.0,1.1102338194775798,1.6392553388884323e-05,0.5108436943784628
Belle II,12.0,3.0,1.1102338194775798,1.5546631578189626e-05,0.4592896132627062
Belle II,12.0,3.0,1.1102338194775798,1.47443627416737e-05,0.4037385694794298
Belle II,12.0,3.0,1.1102338194775798,1.3983494209963838e-05,0.3464554912151295
Belle II,12.0,3.0,1.1102338194775798,1.3261889560504374e-05,0.2899417140736676
Belle II,12.0,3.0,1.1102338194775798,1.257752261875251e-05,0.2365748654977674
Belle II,12.0,3.0,1.1102338194775798,1.1928471768936567e-05,0.1882750101989863
Belle II,12.0,3.0,1.1102338194775798,1.1312914558402077e-05,0.1462894199526999
Belle II,12.0,3.0,1.1102338194775798,1.0729122580395341e-05,0.1111381586982093
Belle II,12.0,3.0,1.1102338194775798,1.0175456620915975e-05,0.0827026168973064
Belle II,12.0,3.0,1.1102338194775798,9.650362056011442e-06,0.0604002828075523
Belle II,12.0,3.0,1.1102338194775798,9.152364486589697e-06,0.0433821310548537
Belle II,12.0,3.0,1.1102338194775798,8.680065598493126e-06,0.0307052917766677
Belle II,12.0,3.0,1.1102338194775798,8.232139236209322e-06,0.021457737751854
Belle II,12.0,3.0,1.1102338194775798,7.807327679194225e-06,0.0148320249649916
Belle II,12.0,3.0,1.1102338194775798,7.404438110352001e-06,0.0101570592099944
Belle II,12.0,3.0,1.1102338194775798,7.02233926675555e-06,0.0069010374598939
Belle II,12.0,3.0,1.1102338194775798,6.659958263203388e-06,0.0046578977155781
Belle II,12.0,3.0,1.1102338194775798,6.3162775796937455e-06,0.0031265882975515
Belle II,12.0,3.0,1.1102338194775798,5.990332204357164e-06,0.0020891222807505
Belle II,12.0,3.0,1.1102338194775798,5.6812069238252936e-06,0.00139063943848
Belle II,12.0,3.0,1.1102338194775798,5.388033753427548e-06,0.0009228112711859
Belle II,12.0,3.0,1.1102338194775798,5.109989500000001e-06,0.000610803091781
Belle II,12.0,3.0,1.5,0.0010219979,0.0
Belle II,12.0,3.0,1.5,0.0009692586900926282,0.0
Belle II,12.0,3.0,1.5,0.0009192410359356683,0.0
Belle II,12.0,3.0,1.5,0.0008718044942855522,0.0
Belle II,12.0,3.0,1.5,0.0008268158693360137,0.0
Belle II,12.0,3.0,1.5,0.0007841488387211181,0.0
Belle II,12.0,3.0,1.5,0.0007436835988180469,0.0
Belle II,12.0,3.0,1.5,0.0007053065283536803,0.0
Belle II,12.0,3.0,1.5,0.0006689098693704431,0.0
Belle II,12.0,3.0,1.5,0.0006343914246555948,0.0
Belle II,12.0,3.0,1.5,0.00060165427078439,0.0
Belle II,12.0,3.0,1.5,0.0005706064859713637,0.0
Belle II,12.0,3.0,1.5,0.0005411608919655916,0.0
Belle II,12.0,3.0,1.5,0.0005132348092651928,0.0
Belle II,12.0,3.0,1.5,0.0004867498249637504,0.0
Belle II,12.0,3.0,1.5,0.0004616315725767937,0.0
Belle II,12.0,3.0,1.5,0.00043780952323011895,4.3869306793375694e-300
Belle II,12.0,3.0,1.5,0.00041521678762363714,1.1216597358797967e-243
Belle II,12.0,3.0,1.5,0.0003937899282146815,4.839168682063689e-198
Belle II,12.0,3.0,1.5,0.00037346878109341733,4.0205588692406605e-161
Belle II,12.0,3.0,1.5,0.0003541962870501945,2.9708552881546836e-131
Belle II,12.0,3.0,1.5,0.00033591833136050874,4.3365744448947266e-107
Belle II,12.0,3.0,1.5,0.00031858359183770156,1.5363852007295157e-87
Belle II,12.0,3.0,1.5,0.00030214339472675524,1.0053129170658137e-71
Belle II,12.0,3.0,1.5,0.00028655157803454846,6.274621259492008e-59
Belle II,12.0,3.0,1.5,0.0002717643619128198,1.410017784510589e-48
Belle II,12.0,3.0,1.5,0.00025774022572989496,3.341614219968864e-40
Belle II,12.0,3.0,1.5,0.00024443979148600623,1.9938328969930828e-33
Belle II,12.0,3.0,1.5,0.0002318257132448525,6.0735977908640965e-28
Belle II,12.0,3.0,1.5,0.00021986257227093618,1.6889603003979222e-23
Belle II,12.0,3.0,1.5,0.000208516777578235,7.001860535553611e-20
Belle II,12.0,3.0,1.5,0.0001977564716109651,6.605997883030896e-17
Belle II,12.0,3.0,1.5,0.00018755144079159462,2.0010573286976663e-14
Belle II,12.0,3.0,1.5,0.0001778730306849417,2.458730713834009e-12
Belle II,12.0,3.0,1.5,0.00016869406554014687,1.4105603535810796e-10
Belle II,12.0,3.0,1.5,0.00015998877198460253,4.1931267761041085e-09
Belle II,12.0,3.0,1.5,0.0001517327066555851,7.12551278469238e-08
Belle II,12.0,3.0,1.5,0.00014390268756638483,7.606608019446332e-07
Belle II,12.0,3.0,1.5,0.0001364767290142209,5.557892729136607e-06
Belle II,12.0,3.0,1.5,0.00012943397984717023,2.992543310634563e-05
Belle II,12.0,3.0,1.5,0.00012275466491677115,0.000126082485878
Belle II,12.0,3.0,1.5,0.00011642002955190914,0.0004351016775861
Belle II,12.0,3.0,1.5,0.0001104122868980734,0.0012705825193379
Belle II,12.0,3.0,1.5,0.00010471456797412012,0.0032115088601862
Belle II,12.0,3.0,1.5,9.931087430630839e-05,0.0071425379307415
Belle II,12.0,3.0,1.5,9.418603300660995e-05,0.0141668619515598
Belle II,12.0,3.0,1.5,8.932565416916003e-05,0.025369107717121
Belle II,12.0,3.0,1.5,8.471609046522223e-05,0.0415015785076669
Belle II,12.0,3.0,1.5,8.034439882321661e-05,0.0627288779269293
Belle II,12.0,3.0,1.5,7.619830408621254e-05,0.0885416894239741
Belle II,12.0,3.0,1.5,7.22661645448411e-05,0.1178631922098993
Belle II,12.0,3.0,1.5,6.853693924884878e-05,0.1492858014827339
Belle II,12.0,3.0,1.5,6.500015700550577e-05,0.1813394423495729
Belle II,12.0,3.0,1.5,6.164588697782223e-05,0.2127097389588086
Belle II,12.0,3.0,1.5,5.846471080001453e-05,0.2423680445064186
Belle II,12.0,3.0,1.5,5.544769613192589e-05,0.2696149883361
Belle II,12.0,3.0,1.5,5.258637157814568e-05,0.2940608729701595
Belle II,12.0,3.0,1.5,4.987270290140293e-05,0.3155709620590942
Belle II,12.0,3.0,1.5,4.7299070463444774e-05,0.334198755155613
Belle II,12.0,3.0,1.5,4.485824783005658e-05,0.3501222984739379
Belle II,12.0,3.0,1.5,4.2543381480148945e-05,0.3635911933558099
Belle II,12.0,3.0,1.5,4.0347971561937786e-05,0.3748866709031682
Belle II,12.0,3.0,1.5,3.826585364218305e-05,0.3842939867009632
Belle II,12.0,3.0,1.5,3.62911813972402e-05,0.3920849629867612
Belle II,12.0,3.0,1.5,3.4418410197323274e-05,0.3985081600684265
Belle II,12.0,3.0,1.5,3.2642281537886046e-05,0.4037843810364215
Belle II,12.0,3.0,1.5,3.095780827440664e-05,0.4081056156626884
Belle II,12.0,3.0,1.5,2.9360260619116833e-05,0.4116356201051588
Belle II,12.0,3.0,1.5,2.78451528603565e-05,0.4145089206624393
Belle II,12.0,3.0,1.5,2.6408230767262956e-05,0.4168205227320998
Belle II,12.0,3.0,1.5,2.5045459644428945e-05,0.4185929469490064
Belle II,12.0,3.0,1.5,2.375301300298854e-05,0.4197098546861127
Belle II,12.0,3.0,1.5,2.2527261816320597e-05,0.4198255677512822
Belle II,12.0,3.0,1.5,2.1364764330201233e-05,0.4182905123759974
Belle II,12.0,3.0,1.5,2.0262256398793527e-05,0.4141514020363307
Belle II,12.0,3.0,1.5,1.9216642319338997e-05,0.4062714231331845
Belle II,12.0,3.0,1.5,1.8224986139816016e-05,0.3935671620054945
Belle II,12.0,3.0,1.5,1.728450341515807e-05,0.3752952215119971
Belle II,12.0,3.0,1.5,1.6392553388884323e-05,0.3512825669451325
Belle II,12.0,3.0,1.5,1.5546631578189626e-05,0.3220174051688529
Belle II,12.0,3.0,1.5,1.47443627416737e-05,0.2885889298297768
Belle II,12.0,3.0,1.5,1.3983494209963838e-05,0.2525226437050074
Belle II,12.0,3.0,1.5,1.3261889560504374e-05,0.2155654684019586
Belle II,12.0,3.0,1.5,1.257752261875251e-05,0.1794568486975289
Belle II,12.0,3.0,1.5,1.1928471768936567e-05,0.1457157626552705
Belle II,12.0,3.0,1.5,1.1312914558402077e-05,0.11547862482287
Belle II,12.0,3.0,1.5,1.0729122580395341e-05,0.0894181391508889
Belle II,12.0,3.0,1.5,1.0175456620915975e-05,0.0677513202735049
Belle II,12.0,3.0,1.5,9.650362056011442e-06,0.0503186831155779
Belle II,12.0,3.0,1.5,9.152364486589697e-06,0.0367009263050552
Belle II,12.0,3.0,1.5,8.680065598493126e-06,0.0263391856758835
Belle II,12.0,3.0,1.5,8.232139236209322e-06,0.0186353288637699
Belle II,12.0,3.0,1.5,7.807327679194225e-06,0.0130219889094069
Belle II,12.0,3.0,1.5,7.404438110352001e-06,0.0090025325136287
Belle II,12.0,3.0,1.5,7.02233926675555e-06,0.0061670041524017
Belle II,12.0,3.0,1.5,6.659958263203388e-06,0.0041918786619743
Belle II,12.0,3.0,1.5,6.3162775796937455e-06,0.0028307261476409
Belle II,12.0,3.0,1.5,5.990332204357164e-06,0.0019010846569966
Belle II,12.0,3.0,1.5,5.6812069238252936e-06,0.001270909037444
Belle II,12.0,3.0,1.5,5.388033753427548e-06,0.000846395611012
Belle II,12.0,3.0,1.5,5.109989500000001e-06,0.0005619051233203
EIC Ee=10 GeV,12.0,3.0,0.1,0.0010219979,5.789145156193108e-10
EIC Ee=10 GeV,12.0,3.0,0.1,0.0009692586900926282,1.5350902794109304e-08
EIC Ee=10 GeV,12.0,3.0,0.1,0.0009192410359356683,2.536584120550279e-07
EIC Ee=10 GeV,12.0,3.0,0.1,0.0008718044942855522,2.7794588042861043e-06
EIC Ee=10 GeV,12.0,3.0,0.1,0.0008268158693360137,2.1427979821935068e-05
EIC Ee=10 GeV,12.0,3.0,0.1,0.0007841488387211181,0.0001227536615384
EIC Ee=10 GeV,12.0,3.0,0.1,0.0007436835988180469,0.0005476029432171
EIC Ee=10 GeV,12.0,3.0,0.1,0.0007053065283536803,0.0019751583148495
EIC Ee=10 GeV,12.0,3.0,0.1,0.0006689098693704431,0.0059292862600769
EIC Ee=10 GeV,12.0,3.0,0.1,0.0006343914246555948,0.0151450488701483
EIC Ee=10 GeV,12.0,3.0,0.1,0.00060165427078439,0.0334958096158367
EIC Ee=10 GeV,12.0,3.0,0.1,0.0005706064859713637,0.0650909306885038
EIC Ee=10 GeV,12.0,3.0,0.1,0.0005411608919655916,0.112614365551339
EIC Ee=10 GeV,12.0,3.0,0.1,0.0005132348092651928,0.1756901124143501
EIC Ee=10 GeV,12.0,3.0,0.1,0.0004867498249637504,0.2503692212056411
EIC Ee=10 GeV,12.0,3.0,0.1,0.0004616315725767937,0.3302364316922916
EIC Ee=10 GeV,12.0,3.0,0.1,0.00043780952323011895,0.4085235768652028
EIC Ee=10 GeV,12.0,3.0,0.1,0.00041521678762363714,0.4800033706706966
EIC Ee=10 GeV,12.0,3.0,0.1,0.0003937899282146815,0.54181898557086
EIC Ee=10 GeV,12.0,3.0,0.1,0.00037346878109341733,0.5932582444010547
EIC Ee=10 GeV,12.0,3.0,0.1,0.0003541962870501945,0.6350095482109525
EIC Ee=10 GeV,12.0,3.0,0.1,0.00033591833136050874,0.668415171636846
EIC Ee=10 GeV,12.0,3.0,0.1,0.00031858359183770156,0.6949603642147777
EIC Ee=10 GeV,12.0,3.0,0.1,0.00030214339472675524,0.7160094966884253
EIC Ee=10 GeV,12.0,3.0,0.1,0.00028655157803454846,0.7327102989267107
EIC Ee=10 GeV,12.0,3.0,0.1,0.0002717643619128198,0.7459862525298557
EIC Ee=10 GeV,12.0,3.0,0.1,0.00025774022572989496,0.7565647522640188
EIC Ee=10 GeV,12.0,3.0,0.1,0.00024443979148600623,0.7650139963375808
EIC Ee=10 GeV,12.0,3.0,0.1,0.0002318257132448525,0.7717772854784233
EIC Ee=10 GeV,12.0,3.0,0.1,0.00021986257227093618,0.7772012945962645
EIC Ee=10 GeV,12.0,3.0,0.1,0.000208516777578235,0.7815581913525599
EIC Ee=10 GeV,12.0,3.0,0.1,0.0001977564716109651,0.7850625672219064
EIC Ee=10 GeV,12.0,3.0,0.1,0.00018755144079159462,0.7878843139625544
EIC Ee=10 GeV,12.0,3.0,0.1,0.0001778730306849417,0.7901584301323352
EIC Ee=10 GeV,12.0,3.0,0.1,0.00016869406554014687,0.7919925282501321
EIC Ee=10 GeV,12.0,3.0,0.1,0.00015998877198460253,0.7934726200174871
EIC Ee=10 GeV,12.0,3.0,0.1,0.0001517327066555851,0.7946676052803747
EIC Ee=10 GeV,12.0,3.0,0.1,0.00014390268756638483,0.7956327777595122
EIC Ee=10 GeV,12.0,3.0,0.1,0.0001364767290142209,0.7964125787515789
EIC Ee=10 GeV,12.0,3.0,0.1,0.00012943397984717023,0.7970427697820394
EIC Ee=10 GeV,12.0,3.0,0.1,0.00012275466491677115,0.7975521344600064
EIC Ee=10 GeV,12.0,3.0,0.1,0.00011642002955190914,0.7979636400788411
EIC Ee=10 GeV,12.0,3.0,0.1,0.0001104122868980734,0.7982943037652355
EIC Ee=10 GeV,12.0,3.0,0.1,0.00010471456797412012,0.7985514910900662
EIC Ee=10 GeV,12.0,3.0,0.1,9.931087430630839e-05,0.7987222560493626
EIC Ee=10 GeV,12.0,3.0,0.1,9.418603300660995e-05,0.7987543491364049
EIC Ee=10 GeV,12.0,3.0,0.1,8.932565416916003e-05,0.7985325664400776
EIC Ee=10 GeV,12.0,3.0,0.1,8.471609046522223e-05,0.7978569332703994
EIC Ee=10 GeV,12.0,3.0,0.1,8.034439882321661e-05,0.7964253451949219
EIC Ee=10 GeV,12.0,3.0,0.1,7.619830408621254e-05,0.7938170746053519
EIC Ee=10 GeV,12.0,3.0,0.1,7.22661645448411e-05,0.789475120250298
EIC Ee=10 GeV,12.0,3.0,0.1,6.853693924884878e-05,0.7826945299899547
EIC Ee=10 GeV,12.0,3.0,0.1,6.500015700550577e-05,0.7726256472154447
EIC Ee=10 GeV,12.0,3.0,0.1,6.164588697782223e-05,0.7582859665238806
EIC Ee=10 GeV,12.0,3.0,0.1,5.846471080001453e-05,0.7385634037974664
EIC Ee=10 GeV,12.0,3.0,0.1,5.544769613192589e-05,0.7122310620961624
EIC Ee=10 GeV,12.0,3.0,0.1,5.258637157814568e-05,0.6780634726841255
EIC Ee=10 GeV,12.0,3.0,0.1,4.987270290140293e-05,0.6351398696694385
EIC Ee=10 GeV,12.0,3.0,0.1,4.7299070463444774e-05,0.5832895467921001
EIC Ee=10 GeV,12.0,3.0,0.1,4.485824783005658e-05,0.5234838290451034
EIC Ee=10 GeV,12.0,3.0,0.1,4.2543381480148945e-05,0.4579459846114637
EIC Ee=10 GeV,12.0,3.0,0.1,4.0347971561937786e-05,0.3898678514150097
EIC Ee=10 GeV,12.0,3.0,0.1,3.826585364218305e-05,0.3228172008067684
EIC Ee=10 GeV,12.0,3.0,0.1,3.62911813972402e-05,0.260065151567408
EIC Ee=10 GeV,12.0,3.0,0.1,3.4418410197323274e-05,0.2040683530453514
EIC Ee=10 GeV,12.0,3.0,0.1,3.2642281537886046e-05,0.1562303400647192
EIC Ee=10 GeV,12.0,3.0,0.1,3.095780827440664e-05,0.116935065526397
EIC Ee=10 GeV,12.0,3.0,0.1,2.9360260619116833e-05,0.0857630542650931
EIC Ee=10 GeV,12.0,3.0,0.1,2.78451528603565e-05,0.0617802727197821
EIC Ee=10 GeV,12.0,3.0,0.1,2.6408230767262956e-05,0.0438120872116858
EIC Ee=10 GeV,12.0,3.0,0.1,2.5045459644428945e-05,0.0306534405819122
EIC Ee=10 GeV,12.0,3.0,0.1,2.375301300298854e-05,0.0212018988895812
EIC Ee=10 GeV,12.0,3.0,0.1,2.2527261816320597e-05,0.0145230985251552
EIC Ee=10 GeV,12.0,3.0,0.1,2.1364764330201233e-05,0.009867724651949
EIC Ee=10 GeV,12.0,3.0,0.1,2.0262256398793527e-05,0.0066594701119855
EIC Ee=10 GeV,12.0,3.0,0.1,1.9216642319338997e-05,0.0044692268693119
EIC Ee=10 GeV,12.0,3.0,0.1,1.8224986139816016e-05,0.0029855341260062
EIC Ee=10 GeV,12.0,3.0,0.1,1.728450341515807e-05,0.001986855306832
EIC Ee=10 GeV,12.0,3.0,0.1,1.6392553388884323e-05,0.0013181434237743
EIC Ee=10 GeV,12.0,3.0,0.1,1.5546631578189626e-05,0.0008722836078582
EIC Ee=10 GeV,12.0,3.0,0.1,1.47443627416737e-05,0.0005760423706029
EIC Ee=10 GeV,12.0,3.0,0.1,1.3983494209963838e-05,0.0003797690524435
EIC Ee=10 GeV,12.0,3.0,0.1,1.3261889560504374e-05,0.0002500285952611
EIC Ee=10 GeV,12.0,3.0,0.1,1.257752261875251e-05,0.0001644282024662
EIC Ee=10 GeV,12.0,3.0,0.1,1.1928471768936567e-05,0.0001080364778962
EIC Ee=10 GeV,12.0,3.0,0.1,1.1312914558402077e-05,7.093263061087076e-05
EIC Ee=10 GeV,12.0,3.0,0.1,1.0729122580395341e-05,4.654397635598035e-05
EIC Ee=10 GeV,12.0,3.0,0.1,1.0175456620915975e-05,3.0526119242663966e-05
EIC Ee=10 GeV,12.0,3.0,0.1,9.650362056011442e-06,2.001290452629713e-05
EIC Ee=10 GeV,12.0,3.0,0.1,9.152364486589697e-06,1.3116298302744717e-05
EIC Ee=10 GeV,12.0,3.0,0.1,8.680065598493126e-06,8.594115894950076e-06
EIC Ee=10 GeV,12.0,3.0,0.1,8.232139236209322e-06,5.6299049015000925e-06
EIC Ee=10 GeV,12.0,3.0,0.1,7.807327679194225e-06,3.687465775895512e-06
EIC Ee=10 GeV,12.0,3.0,0.1,7.404438110352001e-06,2.4148820209183467e-06
EIC Ee=10 GeV,12.0,3.0,0.1,7.02233926675555e-06,1.5813065508547353e-06
EIC Ee=10 GeV,12.0,3.0,0.1,6.659958263203388e-06,1.0353747359282e-06
EIC Ee=10 GeV,12.0,3.0,0.1,6.3162775796937455e-06,6.77872121175701e-07
EIC Ee=10 GeV,12.0,3.0,0.1,5.990332204357164e-06,4.437850495944221e-07
EIC Ee=10 GeV,12.0,3.0,0.1,5.6812069238252936e-06,2.905206972348413e-07
EIC Ee=10 GeV,12.0,3.0,0.1,5.388033753427548e-06,1.9018003091098177e-07
EIC Ee=10 GeV,12.0,3.0,0.1,5.109989500000001e-06,1.244913965483811e-07
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0010219979,7.323046294224607e-15
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0009692586900926282,1.1202651752355482e-12
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0009192410359356683,7.270979550816311e-11
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0008718044942855522,2.393865981167008e-09
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0008268158693360137,4.60065397273436e-08
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0007841488387211181,5.73926048597496e-07
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0007436835988180469,5.043903237359882e-06
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0007053065283536803,3.330235866376037e-05
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0006689098693704431,0.0001733079049146
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0006343914246555948,0.0007342292559508
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.00060165427078439,0.0025838681357845
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0005706064859713637,0.0076564868611026
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0005411608919655916,0.0193298121761631
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0005132348092651928,0.0420958965743022
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0004867498249637504,0.0801468316965655
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0004616315725767937,0.1353080915421735
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.00043780952323011895,0.2055674598007399
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.00041521678762363714,0.2853325019225125
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0003937899282146815,0.367358236741256
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.00037346878109341733,0.4451093485665514
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0003541962870501945,0.5142695688157513
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.00033591833136050874,0.5729942882535122
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.00031858359183770156,0.6213181216265662
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.00030214339472675524,0.6603319982360498
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.00028655157803454846,0.6915187277621799
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0002717643619128198,0.7163551834798293
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.00025774022572989496,0.7361328656631009
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.00024443979148600623,0.751910198632478
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0002318257132448525,0.7645272806227809
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.00021986257227093618,0.7746420688098994
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.000208516777578235,0.7827684313654828
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0001977564716109651,0.7893087933589125
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.00018755144079159462,0.7945799020891442
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0001778730306849417,0.7988324525979706
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.00016869406554014687,0.8022658708238813
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.00015998877198460253,0.8050394710288824
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0001517327066555851,0.8072809481994282
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.00014390268756638483,0.8090929122780691
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0001364767290142209,0.8105579700609912
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.00012943397984717023,0.8117427150656309
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.00012275466491677115,0.8127008842445151
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.00011642002955190914,0.813475870367325
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.0001104122868980734,0.814102727494503
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,0.00010471456797412012,0.8146097364098572
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,9.931087430630839e-05,0.8150193162996577
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,9.418603300660995e-05,0.8153470354860646
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,8.932565416916003e-05,0.8155954029116095
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,8.471609046522223e-05,0.8157381884040177
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,8.034439882321661e-05,0.8156953758108962
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,7.619830408621254e-05,0.8153071821618402
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,7.22661645448411e-05,0.8143188374124993
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,6.853693924884878e-05,0.8123812611801832
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,6.500015700550577e-05,0.8090615553007244
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,6.164588697782223e-05,0.8038472702599954
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,5.846471080001453e-05,0.7961233078277751
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,5.544769613192589e-05,0.7851056006239923
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,5.258637157814568e-05,0.7697448008377676
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,4.987270290140293e-05,0.7486759156727808
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,4.7299070463444774e-05,0.7203340056504506
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,4.485824783005658e-05,0.6832922913604719
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,4.2543381480148945e-05,0.6367350517088932
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,4.0347971561937786e-05,0.5808878730389934
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,3.826585364218305e-05,0.5172441293994314
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,3.62911813972402e-05,0.4484930848425626
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,3.4418410197323274e-05,0.3781343773057011
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,3.2642281537886046e-05,0.3098652119447312
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,3.095780827440664e-05,0.246925695947509
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,2.9360260619116833e-05,0.1916113326791843
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,2.78451528603565e-05,0.1450782505977272
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,2.6408230767262956e-05,0.1074338378760602
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,2.5045459644428945e-05,0.0780084391865364
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,2.375301300298854e-05,0.0556808648798957
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,2.2527261816320597e-05,0.039163563074589
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,2.1364764330201233e-05,0.0272039385032514
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,2.0262256398793527e-05,0.0186987945638104
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,1.9216642319338997e-05,0.0127402878048832
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,1.8224986139816016e-05,0.0086173930168248
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,1.728450341515807e-05,0.0057936735809901
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,1.6392553388884323e-05,0.0038759404075494
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,1.5546631578189626e-05,0.0025824523324343
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,1.47443627416737e-05,0.0017149092817108
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,1.3983494209963838e-05,0.0011357144113454
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,1.3261889560504374e-05,0.0007504724036118
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,1.257752261875251e-05,0.000495013523532
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,1.1928471768936567e-05,0.0003260338313561
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,1.1312914558402077e-05,0.0002144821358946
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,1.0729122580395341e-05,0.0001409612943256
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,1.0175456620915975e-05,9.256956276762284e-05
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,9.650362056011442e-06,6.075199856950977e-05
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,9.152364486589697e-06,3.985008776169112e-05
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,8.680065598493126e-06,2.612864069176369e-05
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,8.232139236209322e-06,1.712606602161532e-05
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,7.807327679194225e-06,1.1222241035861492e-05
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,7.404438110352001e-06,7.351997916765794e-06
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,7.02233926675555e-06,4.815631969211171e-06
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,6.659958263203388e-06,3.1538292387436887e-06
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,6.3162775796937455e-06,2.065247245719494e-06
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,5.990332204357164e-06,1.352273843116748e-06
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,5.6812069238252936e-06,8.853680353822724e-07
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,5.388033753427548e-06,5.796368646734565e-07
EIC Ee=10 GeV,12.0,3.0,0.1351066751601771,5.109989500000001e-06,3.794602484970807e-07
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0010219979,8.555473492638491e-23
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0009692586900926282,5.501993162319896e-20
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0009192410359356683,6.418127332893251e-17
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0008718044942855522,2.6626390909958456e-14
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0008268158693360137,3.747324607106551e-12
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0007841488387211181,2.169274069501166e-10
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0007436835988180469,6.197983411005063e-09
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0007053065283536803,1.0239758357588912e-07
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0006689098693704431,1.11445848755343e-06
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0006343914246555948,8.812266083133711e-06
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.00060165427078439,5.4065690487106455e-05
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0005706064859713637,0.0002681607398737
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0005411608919655916,0.0011023823999058
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0005132348092651928,0.0038111580934475
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0004867498249637504,0.0111754556448968
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0004616315725767937,0.0279753835817418
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.00043780952323011895,0.0602458757652576
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.00041521678762363714,0.1128157373187619
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0003937899282146815,0.1863079290681014
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.00037346878109341733,0.2759137793338351
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0003541962870501945,0.3730410010035313
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.00033591833136050874,0.4685646186720663
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.00031858359183770156,0.5555249804994182
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.00030214339472675524,0.6301592829419252
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.00028655157803454846,0.6915225630616002
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0002717643619128198,0.7405041128415051
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.00025774022572989496,0.7788718765133629
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.00024443979148600623,0.8086090700627184
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0002318257132448525,0.8315534873852322
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.00021986257227093618,0.8492520740048328
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.000208516777578235,0.8629379479490853
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0001977564716109651,0.8735637419135359
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.00018755144079159462,0.8818530565276159
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0001778730306849417,0.8883514546587987
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.00016869406554014687,0.8934698001615279
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.00015998877198460253,0.8975184206985088
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0001517327066555851,0.9007329658302832
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.00014390268756638483,0.903293561855914
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0001364767290142209,0.9053388628815666
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.00012943397984717023,0.9069763361512008
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.00012275466491677115,0.9082898128379548
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.00011642002955190914,0.9093450653179016
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.0001104122868980734,0.9101939597339568
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,0.00010471456797412012,0.9108775753083432
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,9.931087430630839e-05,0.9114285685489428
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,9.418603300660995e-05,0.9118729755476508
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,8.932565416916003e-05,0.9122315370416948
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,8.471609046522223e-05,0.9125202998052644
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,8.034439882321661e-05,0.9127493249985942
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,7.619830408621254e-05,0.9129167831074356
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,7.22661645448411e-05,0.9129944738394028
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,6.853693924884878e-05,0.912901979227026
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,6.500015700550577e-05,0.9124730936589276
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,6.164588697782223e-05,0.911428631918302
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,5.846471080001453e-05,0.9093730085359438
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,5.544769613192589e-05,0.905816418477298
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,5.258637157814568e-05,0.9001970492113633
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,4.987270290140293e-05,0.8918659590923776
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,4.7299070463444774e-05,0.8800222605193246
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,4.485824783005658e-05,0.8636314111844821
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,4.2543381480148945e-05,0.841384496077558
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,4.0347971561937786e-05,0.8117460817045584
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,3.826585364218305e-05,0.7731197396174131
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,3.62911813972402e-05,0.7241748313836353
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,3.4418410197323274e-05,0.6643759962835994
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,3.2642281537886046e-05,0.5945968869177222
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,3.095780827440664e-05,0.5174595556654992
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,2.9360260619116833e-05,0.437060107455546
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,2.78451528603565e-05,0.3581086400547787
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,2.6408230767262956e-05,0.2848817845886419
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,2.5045459644428945e-05,0.2204387794941209
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,2.375301300298854e-05,0.1663236549478722
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,2.2527261816320597e-05,0.1227057601927236
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,2.1364764330201233e-05,0.0887666384602949
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,2.0262256398793527e-05,0.0631381513924768
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,1.9216642319338997e-05,0.0442674968963182
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,1.8224986139816016e-05,0.030662715646573
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,1.728450341515807e-05,0.0210247317422759
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,1.6392553388884323e-05,0.0142951363003678
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,1.5546631578189626e-05,0.0096520116926677
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,1.47443627416737e-05,0.0064796788023304
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,1.3983494209963838e-05,0.0043295445020998
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,1.3261889560504374e-05,0.0028817445695486
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,1.257752261875251e-05,0.0019120550291415
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,1.1928471768936567e-05,0.0012654055233215
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,1.1312914558402077e-05,0.0008357010055523
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,1.0729122580395341e-05,0.0005509773102168
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,1.0175456620915975e-05,0.000362757732028
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,9.650362056011442e-06,0.0002385683170993
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,9.152364486589697e-06,0.0001567522964172
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,8.680065598493126e-06,0.0001029188318728
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,8.232139236209322e-06,6.753303632464336e-05
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,7.807327679194225e-06,4.429222113972392e-05
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,7.404438110352001e-06,2.903811065830716e-05
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,7.02233926675555e-06,1.903142724902055e-05
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,6.659958263203388e-06,1.2469892812968467e-05
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,6.3162775796937455e-06,8.16890238592751e-06
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,5.990332204357164e-06,5.3504651707773945e-06
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,5.6812069238252936e-06,3.5039683274956737e-06
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,5.388033753427548e-06,2.294462106924889e-06
EIC Ee=10 GeV,12.0,3.0,0.1825381367283761,5.109989500000001e-06,1.502321335752901e-06
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0010219979,6.846417406393655e-32
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0009692586900926282,3.495566294805275e-28
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0009192410359356683,4.291730123206158e-25
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0008718044942855522,2.294688453347613e-22
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0008268158693360137,3.096139908895074e-19
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0007841488387211181,2.953389520728523e-16
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0007436835988180469,8.583063019254297e-14
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0007053065283536803,9.254511643880593e-12
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0006689098693704431,4.6389316353562575e-10
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0006343914246555948,1.2743742198649444e-08
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.00060165427078439,2.127097714642438e-07
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0005706064859713637,2.3192797039641057e-06
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0005411608919655916,1.762474341963832e-05
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0005132348092651928,9.91845555715384e-05
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0004867498249637504,0.000435651363243
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0004616315725767937,0.0015569944826304
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.00043780952323011895,0.0046705111358206
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.00041521678762363714,0.0120280449799366
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0003937899282146815,0.0270400050460504
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.00037346878109341733,0.0537479732477776
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0003541962870501945,0.0955035369088423
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.00033591833136050874,0.1533384708473458
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.00031858359183770156,0.2250261517132148
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.00030214339472675524,0.3055301502342213
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.00028655157803454846,0.3885757248130768
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0002717643619128198,0.468405268403138
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.00025774022572989496,0.5409112052207363
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.00024443979148600623,0.6039257966503603
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0002318257132448525,0.6569107262187021
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.00021986257227093618,0.7004124272651248
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.000208516777578235,0.7355460482330527
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0001977564716109651,0.7636203766132249
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.00018755144079159462,0.7859126755017901
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0001778730306849417,0.8035582185014953
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.00016869406554014687,0.8175126576126238
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.00015998877198460253,0.8285541220562543
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0001517327066555851,0.8373034170857061
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.00014390268756638483,0.8442499411413132
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0001364767290142209,0.8497770768694877
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.00012943397984717023,0.8541844167422745
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.00012275466491677115,0.8577060961630484
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.00011642002955190914,0.8605254091449224
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.0001104122868980734,0.8627862322306886
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,0.00010471456797412012,0.8646018573326417
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,9.931087430630839e-05,0.8660617872802403
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,9.418603300660995e-05,0.8672369585376647
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,8.932565416916003e-05,0.8681837613994866
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,8.471609046522223e-05,0.8689471439465161
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,8.034439882321661e-05,0.8695630084943228
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,7.619830408621254e-05,0.8700599713202277
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,7.22661645448411e-05,0.8704600655157916
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,6.853693924884878e-05,0.8707763925278379
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,6.500015700550577e-05,0.8710022320704636
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,6.164588697782223e-05,0.8710825943811027
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,5.846471080001453e-05,0.8708647058681617
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,5.544769613192589e-05,0.8700448318676857
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,5.258637157814568e-05,0.8681449703963009
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,4.987270290140293e-05,0.8645341557926598
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,4.7299070463444774e-05,0.8584688888703957
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,4.485824783005658e-05,0.8491131411677986
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,4.2543381480148945e-05,0.8355255061905403
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,4.0347971561937786e-05,0.8166408288301613
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,3.826585364218305e-05,0.7912996277390468
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,3.62911813972402e-05,0.7583760388445361
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,3.4418410197323274e-05,0.7170101472523454
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,3.2642281537886046e-05,0.6668879360477061
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,3.095780827440664e-05,0.6084856741343496
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,2.9360260619116833e-05,0.543209250960363
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,2.78451528603565e-05,0.4733740025436375
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,2.6408230767262956e-05,0.4019846077932115
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,2.5045459644428945e-05,0.3323218770511153
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,2.375301300298854e-05,0.2674267543059602
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,2.2527261816320597e-05,0.2096368093885218
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,2.1364764330201233e-05,0.1603173368528578
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,2.0262256398793527e-05,0.1198409445952618
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,1.9216642319338997e-05,0.0877684599399187
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,1.8224986139816016e-05,0.0631289583920098
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,1.728450341515807e-05,0.0447002786544731
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,1.6392553388884323e-05,0.0312290557257619
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,1.5546631578189626e-05,0.0215706857766181
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,1.47443627416737e-05,0.0147576122255507
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,1.3983494209963838e-05,0.0100162304076514
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,1.3261889560504374e-05,0.0067533620707918
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,1.257752261875251e-05,0.0045286101016711
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,1.1928471768936567e-05,0.003023155522329
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,1.1312914558402077e-05,0.0020107506192635
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,1.0729122580395341e-05,0.0013333663320529
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,1.0175456620915975e-05,0.0008820124573723
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,9.650362056011442e-06,0.0005822795069666
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,9.152364486589697e-06,0.0003837794787368
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,8.680065598493126e-06,0.0002526142143487
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,8.232139236209322e-06,0.0001660992096968
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,7.807327679194225e-06,0.0001091186583448
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,7.404438110352001e-06,7.163473456241687e-05
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,7.02233926675555e-06,4.700018785389912e-05
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,6.659958263203388e-06,3.0822936473765834e-05
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,6.3162775796937455e-06,2.0206225121242993e-05
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,5.990332204357164e-06,1.3242322543902558e-05
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,5.6812069238252936e-06,8.676330637546725e-06
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,5.388033753427548e-06,5.683572022703143e-06
EIC Ee=10 GeV,12.0,3.0,0.246621207433047,5.109989500000001e-06,3.7225153363988577e-06
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0010219979,3.671192425777146e-47
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0009692586900926282,1.5141727070069575e-40
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0009192410359356683,3.6147844965606786e-35
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0008718044942855522,8.622436353253254e-31
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0008268158693360137,3.2109506524147364e-27
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0007841488387211181,2.7344319233079656e-24
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0007436835988180469,8.4669688267114e-22
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0007053065283536803,4.157669349639568e-19
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0006689098693704431,2.6033346805838533e-16
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0006343914246555948,6.17901770897978e-14
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.00060165427078439,5.867439085011555e-12
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0005706064859713637,2.6987038134126675e-10
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0005411608919655916,7.1557694538016284e-09
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0005132348092651928,1.2440794686106124e-07
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0004867498249637504,1.5117203236822192e-06
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0004616315725767937,1.315395850762222e-05
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.00043780952323011895,8.390265527584052e-05
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.00041521678762363714,0.0004059906376149
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0003937899282146815,0.0015497487887953
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.00037346878109341733,0.0048404927914414
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0003541962870501945,0.0127488336379834
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.00033591833136050874,0.0289736509324801
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.00031858359183770156,0.0578206211776352
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.00030214339472675524,0.1027736600370996
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.00028655157803454846,0.1648024360050341
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0002717643619128198,0.2413890070951102
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.00025774022572989496,0.3269400593797958
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.00024443979148600623,0.4143976533965781
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0002318257132448525,0.4972055570408951
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.00021986257227093618,0.5707478918319858
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.000208516777578235,0.6328264768921714
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0001977564716109651,0.6832991667278357
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.00018755144079159462,0.7233186508306912
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0001778730306849417,0.7545914861781211
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.00016869406554014687,0.7788704723058484
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.00015998877198460253,0.7976986161935563
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0001517327066555851,0.8123294271800456
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.00014390268756638483,0.8237392526605379
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0001364767290142209,0.8326737283352617
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.00012943397984717023,0.8396985492036858
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.00012275466491677115,0.8452431112843285
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.00011642002955190914,0.8496346281721988
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.0001104122868980734,0.8531237580815504
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,0.00010471456797412012,0.8559035864336091
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,9.931087430630839e-05,0.8581236632031104
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,9.418603300660995e-05,0.8599004209319657
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,8.932565416916003e-05,0.861324949210313
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,8.471609046522223e-05,0.8624688311795565
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,8.034439882321661e-05,0.8633885516315535
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,7.619830408621254e-05,0.8641288463255924
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,7.22661645448411e-05,0.8647252608517908
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,6.853693924884878e-05,0.8652060999100354
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,6.500015700550577e-05,0.8655937925016955
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,6.164588697782223e-05,0.8659052690968438
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,5.846471080001453e-05,0.866150052325711
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,5.544769613192589e-05,0.8663236519141028
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,5.258637157814568e-05,0.8663932725269361
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,4.987270290140293e-05,0.8662735909393896
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,4.7299070463444774e-05,0.8657935254408489
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,4.485824783005658e-05,0.8646610658910002
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,4.2543381480148945e-05,0.8624374983126392
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,4.0347971561937786e-05,0.858526663854365
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,3.826585364218305e-05,0.8521748088880344
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,3.62911813972402e-05,0.8424780561366597
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,3.4418410197323274e-05,0.8284031101115163
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,3.2642281537886046e-05,0.8088276371909274
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,3.095780827440664e-05,0.7826125412082745
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,2.9360260619116833e-05,0.7487391129814458
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,2.78451528603565e-05,0.7065365069481181
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,2.6408230767262956e-05,0.655948143624939
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,2.5045459644428945e-05,0.5977084451908575
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,2.375301300298854e-05,0.5333467139860353
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,2.2527261816320597e-05,0.4650623668724088
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,2.1364764330201233e-05,0.3955426452084391
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,2.0262256398793527e-05,0.3277067379348115
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,1.9216642319338997e-05,0.2643395802147245
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,1.8224986139816016e-05,0.2076815133493018
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,1.728450341515807e-05,0.1591245576029548
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,1.6392553388884323e-05,0.1191264980282095
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,1.5546631578189626e-05,0.0873399892414516
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,1.47443627416737e-05,0.0628673835651039
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,1.3983494209963838e-05,0.0445360945201162
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,1.3261889560504374e-05,0.0311229088460194
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,1.257752261875251e-05,0.0215003412981369
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,1.1928471768936567e-05,0.014710202292931
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,1.1312914558402077e-05,0.009983986658305
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,1.0729122580395341e-05,0.0067313659941101
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,1.0175456620915975e-05,0.0045136182471202
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,9.650362056011442e-06,0.0030129694005465
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,9.152364486589697e-06,0.0020038583789518
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,8.680065598493126e-06,0.0013287234094547
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,8.232139236209322e-06,0.0008788980927546
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,7.807327679194225e-06,0.000580198583292
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,7.404438110352001e-06,0.0003823938354917
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,7.02233926675555e-06,0.0002516942706316
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,6.659958263203388e-06,0.0001654899807402
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,6.3162775796937455e-06,0.0001087160479231
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,5.990332204357164e-06,7.136913434089755e-05
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,5.6812069238252936e-06,4.682522630777147e-05
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,5.388033753427548e-06,3.070781960966481e-05
EIC Ee=10 GeV,12.0,3.0,0.3332017136026733,5.109989500000001e-06,2.0130557396289313e-05
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0010219979,3.6408179686756343e-75
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0009692586900926282,2.0120181469757598e-63
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0009192410359356683,7.62543777927846e-54
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0008718044942855522,4.646530013184386e-46
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0008268158693360137,9.76329298737334e-40
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0007841488387211181,1.3660093938715682e-34
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0007436835988180469,2.2122132505389532e-30
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0007053065283536803,6.505457310210002e-27
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0006689098693704431,5.019154505149823e-24
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0006343914246555948,1.8605234019215e-21
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.00060165427078439,1.6066049731932866e-18
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0005706064859713637,9.674214117388618e-16
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0005411608919655916,1.9895835762614665e-13
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0005132348092651928,1.6472093913067776e-11
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0004867498249637504,6.68322000444873e-10
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0004616315725767937,1.5637084990051433e-08
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.00043780952323011895,2.382500686156851e-07
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.00041521678762363714,2.5542688204742828e-06
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0003937899282146815,2.014514856486392e-05
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.00037346878109341733,0.0001205568585469
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0003541962870501945,0.0005638445437884
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.00033591833136050874,0.0021230752615874
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.00031858359183770156,0.0066118981676914
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.00030214339472675524,0.0174127489383554
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.00028655157803454846,0.0394664263297999
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0002717643619128198,0.0781249659306797
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.00025774022572989496,0.136912678617143
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.00024443979148600623,0.2153168268376986
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0002318257132448525,0.3081432117023354
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.00021986257227093618,0.4070327524507478
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.000208516777578235,0.5032272774146802
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0001977564716109651,0.5899983889086251
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.00018755144079159462,0.6637219291409311
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0001778730306849417,0.723616617609427
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.00016869406554014687,0.770789137526577
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.00015998877198460253,0.8072305007361334
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0001517327066555851,0.8350990647354272
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.00014390268756638483,0.8563385727941898
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0001364767290142209,0.8725410354624784
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.00012943397984717023,0.8849442971379599
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.00012275466491677115,0.8944848120038463
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.00011642002955190914,0.9018622396229756
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.0001104122868980734,0.9075974574362992
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,0.00010471456797412012,0.9120788252174932
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,9.931087430630839e-05,0.9155971224807732
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,9.418603300660995e-05,0.918371287019555
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,8.932565416916003e-05,0.9205671946734386
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,8.471609046522223e-05,0.9223113348435438
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,8.034439882321661e-05,0.9237007877255516
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,7.619830408621254e-05,0.9248105314613346
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,7.22661645448411e-05,0.9256988206688016
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,6.853693924884878e-05,0.9264111685594016
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,6.500015700550577e-05,0.9269833142886924
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,6.164588697782223e-05,0.9274434477028816
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,5.846471080001453e-05,0.927813865346271
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,5.544769613192589e-05,0.9281120349441676
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,5.258637157814568e-05,0.9283504532644696
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,4.987270290140293e-05,0.9285333432992744
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,4.7299070463444774e-05,0.9286464382535704
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,4.485824783005658e-05,0.9286356796873464
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,4.2543381480148945e-05,0.9283751654360606
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,4.0347971561937786e-05,0.9276354515574208
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,3.826585364218305e-05,0.9260704876552164
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,3.62911813972402e-05,0.9232288712237214
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,3.4418410197323274e-05,0.9185696768320462
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,3.2642281537886046e-05,0.9114580041078124
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,3.095780827440664e-05,0.901136841496873
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,2.9360260619116833e-05,0.8866845755706736
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,2.78451528603565e-05,0.8669691170975997
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,2.6408230767262956e-05,0.8406434971059189
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,2.5045459644428945e-05,0.8062700994399125
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,2.375301300298854e-05,0.7626204826171934
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,2.2527261816320597e-05,0.7090857441127262
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,2.1364764330201233e-05,0.646061007266323
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,2.0262256398793527e-05,0.5751685447106389
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,1.9216642319338997e-05,0.49920999355756
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,1.8224986139816016e-05,0.4218002888065874
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,1.728450341515807e-05,0.3467596886126136
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,1.6392553388884323e-05,0.2774574309635249
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,1.5546631578189626e-05,0.2163178074988908
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,1.47443627416737e-05,0.1646101983391885
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,1.3983494209963838e-05,0.1225191537111808
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,1.3261889560504374e-05,0.0894008589142044
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,1.257752261875251e-05,0.064106576291363
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,1.1928471768936567e-05,0.0452784883985659
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,1.1312914558402077e-05,0.0315683004210484
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,1.0729122580395341e-05,0.0217688959590493
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,1.0175456620915975e-05,0.0148733170340269
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,9.650362056011442e-06,0.0100838990089424
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,9.152364486589697e-06,0.0067931008659432
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,8.680065598493126e-06,0.0045520852361791
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,8.232139236209322e-06,0.0030371237772404
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,7.807327679194225e-06,0.0020191298000709
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,7.404438110352001e-06,0.0013384361755557
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,7.02233926675555e-06,0.0008851068278619
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,6.659958263203388e-06,0.0005841843265121
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,6.3162775796937455e-06,0.0003849615797325
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,5.990332204357164e-06,0.0002533533364615
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,5.6812069238252936e-06,0.0001665645115515
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,5.388033753427548e-06,0.0001094133619997
EIC Ee=10 GeV,12.0,3.0,0.4501777568253076,5.109989500000001e-06,7.182238188664895e-05
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0010219979,5.168065982680679e-124
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0009692586900926282,5.546588874415922e-103
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0009192410359356683,5.7883463187262576e-86
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0008718044942855522,3.473978353699207e-72
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0008268158693360137,5.073829844862404e-61
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0007841488387211181,5.784659343767201e-52
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0007436835988180469,1.3130823207925358e-44
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0007053065283536803,1.25936432498484e-38
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0006689098693704431,9.396136071995133e-34
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0006343914246555948,9.03533777775878e-30
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.00060165427078439,1.735462546573501e-26
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0005706064859713637,1.011911051605032e-23
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0005411608919655916,3.778824759521983e-21
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0005132348092651928,3.2757734680181666e-18
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0004867498249637504,1.6734154150793489e-15
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0004616315725767937,3.093477456508421e-13
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.00043780952323011895,2.4475827103618257e-11
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.00041521678762363714,9.761988608022578e-10
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0003937899282146815,2.2200313973508893e-08
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.00037346878109341733,3.174288411186848e-07
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0003541962870501945,3.095437610742636e-06
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.00033591833136050874,2.203047702403397e-05
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.00031858359183770156,0.0001207627024719
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.00030214339472675524,0.000530327229345
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.00028655157803454846,0.0019169713294187
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0002717643619128198,0.0058134501343211
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.00025774022572989496,0.0150161737664413
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.00024443979148600623,0.0334917137447201
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0002318257132448525,0.0653815027790666
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.00021986257227093618,0.1132840819092868
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.000208516777578235,0.1767440408045011
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0001977564716109651,0.2519749832172183
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.00018755144079159462,0.3330411173977343
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0001778730306849417,0.4137478057270179
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.00016869406554014687,0.4892037191513416
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.00015998877198460253,0.5564877810846862
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0001517327066555851,0.6145021044420194
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.00014390268756638483,0.6634205836415683
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0001364767290142209,0.7041055051054673
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.00012943397984717023,0.7376764982816869
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.00012275466491677115,0.7652594082178574
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.00011642002955190914,0.7878705642865612
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.0001104122868980734,0.8063809270889917
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,0.00010471456797412012,0.8215187488923059
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,9.931087430630839e-05,0.8338866644542482
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,9.418603300660995e-05,0.8439816098005036
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,8.932565416916003e-05,0.8522130442501152
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,8.471609046522223e-05,0.8589182961887262
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,8.034439882321661e-05,0.8643751493956485
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,7.619830408621254e-05,0.8688121402780857
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,7.22661645448411e-05,0.8724170336998502
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,6.853693924884878e-05,0.8753438482238106
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,6.500015700550577e-05,0.8777187062259432
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,6.164588697782223e-05,0.8796447141359254
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,5.846471080001453e-05,0.8812060313193426
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,5.544769613192589e-05,0.8824712553662125
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,5.258637157814568e-05,0.8834962284066108
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,4.987270290140293e-05,0.8843263210531244
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,4.7299070463444774e-05,0.8849979513896264
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,4.485824783005658e-05,0.8855377047479356
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,4.2543381480148945e-05,0.885954150202019
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,4.0347971561937786e-05,0.88621548123142
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,3.826585364218305e-05,0.8862122918981117
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,3.62911813972402e-05,0.885716010288581
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,3.4418410197323274e-05,0.8843452423601453
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,3.2642281537886046e-05,0.8815462872336517
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,3.095780827440664e-05,0.8765975514636598
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,2.9360260619116833e-05,0.8686520798253505
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,2.78451528603565e-05,0.8568129860800121
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,2.6408230767262956e-05,0.8402054022526775
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,2.5045459644428945e-05,0.8180095990738543
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,2.375301300298854e-05,0.7894640494051929
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,2.2527261816320597e-05,0.7538870711974078
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,2.1364764330201233e-05,0.7107566386850295
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,2.0262256398793527e-05,0.6598557472439628
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,1.9216642319338997e-05,0.601483290403048
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,1.8224986139816016e-05,0.5367044817231926
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,1.728450341515807e-05,0.4675183564880535
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,1.6392553388884323e-05,0.3967639241410289
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,1.5546631578189626e-05,0.3277016073274402
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,1.47443627416737e-05,0.2634111096697176
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,1.3983494209963838e-05,0.206251889954251
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,1.3261889560504374e-05,0.157571387693322
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,1.257752261875251e-05,0.1177012905018616
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,1.1928471768936567e-05,0.0861635199693966
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,1.1312914558402077e-05,0.0619649028594862
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,1.0729122580395341e-05,0.0438795413729722
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,1.0175456620915975e-05,0.0306634867992599
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,9.650362056011442e-06,0.0211878797493816
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,9.152364486589697e-06,0.0145020019742423
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,8.680065598493126e-06,0.0098472335703251
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,8.232139236209322e-06,0.0066423999664202
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,7.807327679194225e-06,0.0044560860141398
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,7.404438110352001e-06,0.0029758872557957
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,7.02233926675555e-06,0.0019799899460296
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,6.659958263203388e-06,0.0013133608118913
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,6.3162775796937455e-06,0.0008690021179991
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,5.990332204357164e-06,0.0005738156098188
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,5.6812069238252936e-06,0.0003782703535786
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,5.388033753427548e-06,0.0002490261141446
EIC Ee=10 GeV,12.0,3.0,0.6082201995573401,5.109989500000001e-06,0.0001637607825596
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0010219979,3.472033468691365e-222
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0009692586900926282,4.862152714597907e-183
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0009192410359356683,2.7938405926746588e-151
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0008718044942855522,2.097519219747689e-125
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0008268158693360137,2.5721581943933836e-104
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0007841488387211181,3.471446077684262e-87
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0007436835988180469,2.6645303034485512e-73
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0007053065283536803,4.730577377675685e-62
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0006689098693704431,6.282706884272567e-53
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0006343914246555948,1.6744403163795198e-45
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.00060165427078439,2.0775473103527113e-39
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0005706064859713637,2.385127264389182e-34
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0005411608919655916,4.041047067706645e-30
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0005132348092651928,1.3535958273394435e-26
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0004867498249637504,1.1729951502990537e-23
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0004616315725767937,5.384324853864575e-21
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.00043780952323011895,5.683940079120224e-18
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.00041521678762363714,3.321008382508473e-15
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0003937899282146815,6.50312562060147e-13
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.00037346878109341733,5.034522103515972e-11
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0003541962870501945,1.8481008937976006e-09
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.00033591833136050874,3.7523016267966195e-08
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.00031858359183770156,4.786798949541281e-07
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.00030214339472675524,4.261643122444726e-06
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.00028655157803454846,2.870407405937987e-05
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0002717643619128198,0.000153933583751
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.00025774022572989496,0.0006737573251591
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.00024443979148600623,0.0024353060913726
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0002318257132448525,0.0073450704747783
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.00021986257227093618,0.0187322994946407
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.000208516777578235,0.041037822287532
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0001977564716109651,0.0785330496095106
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.00018755144079159462,0.1334715983350814
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0001778730306849417,0.2046754179145469
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.00016869406554014687,0.2874761286910275
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.00015998877198460253,0.3751278001078103
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0001517327066555851,0.4608838120102961
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.00014390268756638483,0.539646881528478
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0001364767290142209,0.6086002446429218
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.00012943397984717023,0.6669420516939868
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.00012275466491677115,0.7152060560295197
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.00011642002955190914,0.7545904939694605
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.0001104122868980734,0.7864878423939685
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,0.00010471456797412012,0.8122276285846117
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,9.931087430630839e-05,0.8329696236105325
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,9.418603300660995e-05,0.8496804975887762
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,8.932565416916003e-05,0.8631479098006454
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,8.471609046522223e-05,0.8740069571009116
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,8.034439882321661e-05,0.8827676054916022
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,7.619830408621254e-05,0.8898389296578574
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,7.22661645448411e-05,0.8955492045369728
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,6.853693924884878e-05,0.9001621133486034
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,6.500015700550577e-05,0.9038896849311508
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,6.164588697782223e-05,0.9069025891409108
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,5.846471080001453e-05,0.90933833187378
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,5.544769613192589e-05,0.9113077880896656
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,5.258637157814568e-05,0.9129004197923288
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,4.987270290140293e-05,0.914188451706283
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,4.7299070463444774e-05,0.9152302187118057
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,4.485824783005658e-05,0.9160728490886458
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,4.2543381480148945e-05,0.9167543649093002
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,4.0347971561937786e-05,0.9173049741956584
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,3.826585364218305e-05,0.9177463727536148
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,3.62911813972402e-05,0.9180860103813862
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,3.4418410197323274e-05,0.9183009452468672
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,3.2642281537886046e-05,0.9183043663037944
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,3.095780827440664e-05,0.91789131939998
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,2.9360260619116833e-05,0.9166746989053624
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,2.78451528603565e-05,0.91404137640474
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,2.6408230767262956e-05,0.90915766794651
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,2.5045459644428945e-05,0.9010226931363144
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,2.375301300298854e-05,0.8885351743950087
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,2.2527261816320597e-05,0.8705426550427054
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,2.1364764330201233e-05,0.8458794426632946
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,2.0262256398793527e-05,0.8134379449354004
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,1.9216642319338997e-05,0.7723340618497656
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,1.8224986139816016e-05,0.7221815121550089
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,1.728450341515807e-05,0.6633760475301418
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,1.6392553388884323e-05,0.597232445557606
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,1.5546631578189626e-05,0.5259112397163725
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,1.47443627416737e-05,0.4521941396412129
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,1.3983494209963838e-05,0.3791719876201199
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,1.3261889560504374e-05,0.3098650799237368
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,1.257752261875251e-05,0.2468207886093598
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,1.1928471768936567e-05,0.1917924785034739
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,1.1312914558402077e-05,0.1455995412611262
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,1.0729122580395341e-05,0.1081922634597154
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,1.0175456620915975e-05,0.0788637711413748
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,9.650362056011442e-06,0.056516779863483
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,9.152364486589697e-06,0.0399071308836169
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,8.680065598493126e-06,0.0278224796371485
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,8.232139236209322e-06,0.0191882247210376
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,7.807327679194225e-06,0.0131129610171324
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,7.404438110352001e-06,0.008892764425257
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,7.02233926675555e-06,0.0059923690861096
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,6.659958263203388e-06,0.0040166195173732
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,6.3162775796937455e-06,0.0026805547811746
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,5.990332204357164e-06,0.0017824914612124
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,5.6812069238252936e-06,0.0011818161126993
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,5.388033753427548e-06,0.0007816727244532
EIC Ee=10 GeV,12.0,3.0,0.8217460892745164,5.109989500000001e-06,0.0005159942872792
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0010219979,0.0
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0009692586900926282,0.0
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0009192410359356683,8.932353249630016e-262
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0008718044942855522,4.4721614941928854e-215
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0008268158693360137,3.201991636806191e-177
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0007841488387211181,1.7517424695332357e-146
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0007436835988180469,1.638641322428428e-121
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0007053065283536803,3.1117911142862296e-101
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0006689098693704431,9.247059539845012e-85
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0006343914246555948,2.3082058709068057e-71
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.00060165427078439,1.894511823549753e-60
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0005706064859713637,1.5410816713309082e-51
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0005411608919655916,3.0034312668856386e-44
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0005132348092651928,2.81894422890632e-38
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0004867498249637504,2.231321207266519e-33
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0004616315725767937,2.377910025968863e-29
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.00043780952323011895,5.124159293081782e-26
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.00041521678762363714,3.203780075245884e-23
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0003937899282146815,1.074450105464498e-20
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.00037346878109341733,7.615042446989832e-18
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0003541962870501945,3.592752444217696e-15
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.00033591833136050874,6.120515032687245e-13
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.00031858359183770156,4.353044421133091e-11
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.00030214339472675524,1.5383111820237862e-09
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.00028655157803454846,3.1153098576752965e-08
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0002717643619128198,4.040509065234966e-07
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.00025774022572989496,3.650511781983264e-06
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.00024443979148600623,2.4463030336223902e-05
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0002318257132448525,0.0001275072256484
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.00021986257227093618,0.0005362394088772
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.000208516777578235,0.001871408522744
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0001977564716109651,0.0055332271218527
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.00018755144079159462,0.0140755376481555
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0001778730306849417,0.031190301683036
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.00016869406554014687,0.0609020706707129
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.00015998877198460253,0.1060280543443757
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0001517327066555851,0.1666634270527808
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.00014390268756638483,0.2396841441603993
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0001364767290142209,0.3196292979073161
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.00012943397984717023,0.4003909151632859
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.00012275466491677115,0.4767674211643946
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.00011642002955190914,0.5452897771442166
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.0001104122868980734,0.6042959118750781
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,0.00010471456797412012,0.6535520305056293
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,9.931087430630839e-05,0.693739088437413
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,9.418603300660995e-05,0.7259998592089477
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,8.932565416916003e-05,0.7516179565325384
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,8.471609046522223e-05,0.771826087789672
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,8.034439882321661e-05,0.7877119001348099
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,7.619830408621254e-05,0.8001866019673474
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,7.22661645448411e-05,0.8099886655430332
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,6.853693924884878e-05,0.8177039563803429
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,6.500015700550577e-05,0.8237911883958722
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,6.164588697782223e-05,0.8286068720386549
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,5.846471080001453e-05,0.8324271817847032
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,5.544769613192589e-05,0.8354659849572433
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,5.258637157814568e-05,0.8378891717831958
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,4.987270290140293e-05,0.8398257948059088
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,4.7299070463444774e-05,0.8413766159811755
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,4.485824783005658e-05,0.8426206208241943
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,4.2543381480148945e-05,0.8436199718336306
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,4.0347971561937786e-05,0.8444237781240148
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,3.826585364218305e-05,0.8450709688267122
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,3.62911813972402e-05,0.8455924434837525
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,3.4418410197323274e-05,0.8460123418170895
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,3.2642281537886046e-05,0.8463472830324705
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,3.095780827440664e-05,0.8466006160084223
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,2.9360260619116833e-05,0.8467472423500597
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,2.78451528603565e-05,0.8467056990222317
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,2.6408230767262956e-05,0.8463002990550728
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,2.5045459644428945e-05,0.8452273141020344
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,2.375301300298854e-05,0.8430461530558669
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,2.2527261816320597e-05,0.8392010875885112
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,2.1364764330201233e-05,0.8330383086111026
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,2.0262256398793527e-05,0.8237530801373691
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,1.9216642319338997e-05,0.8102416363086672
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,1.8224986139816016e-05,0.7909556855340062
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,1.728450341515807e-05,0.7639652605892254
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,1.6392553388884323e-05,0.7273813957156959
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,1.5546631578189626e-05,0.6800530513565111
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,1.47443627416737e-05,0.6222084651281637
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,1.3983494209963838e-05,0.5556884017452105
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,1.3261889560504374e-05,0.4836564610092043
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,1.257752261875251e-05,0.4099562579875049
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,1.1928471768936567e-05,0.3383958530320517
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,1.1312914558402077e-05,0.2721711511473793
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,1.0729122580395341e-05,0.213521702341331
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,1.0175456620915975e-05,0.1636269394549132
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,9.650362056011442e-06,0.1227010411394412
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,9.152364486589697e-06,0.0902158286198047
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,8.680065598493126e-06,0.065172462293107
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,8.232139236209322e-06,0.0463554293258697
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,7.807327679194225e-06,0.0325287948536236
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,7.404438110352001e-06,0.0225623744874557
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,7.02233926675555e-06,0.0154951981325652
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,6.659958263203388e-06,0.0105528818207823
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,6.3162775796937455e-06,0.0071366012445687
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,5.990332204357164e-06,0.0047980472403739
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,5.6812069238252936e-06,0.0032101375476677
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,5.388033753427548e-06,0.0021391243845918
EIC Ee=10 GeV,12.0,3.0,1.1102338194775798,5.109989500000001e-06,0.0014207264073719
EIC Ee=10 GeV,12.0,3.0,1.5,0.0010219979,0.0
EIC Ee=10 GeV,12.0,3.0,1.5,0.0009692586900926282,0.0
EIC Ee=10 GeV,12.0,3.0,1.5,0.0009192410359356683,0.0
EIC Ee=10 GeV,12.0,3.0,1.5,0.0008718044942855522,0.0
EIC Ee=10 GeV,12.0,3.0,1.5,0.0008268158693360137,4.884684045790515e-292
EIC Ee=10 GeV,12.0,3.0,1.5,0.0007841488387211181,2.49139696337173e-239
EIC Ee=10 GeV,12.0,3.0,1.5,0.0007436835988180469,1.091203489363572e-196
EIC Ee=10 GeV,12.0,3.0,1.5,0.0007053065283536803,3.432935324348453e-162
EIC Ee=10 GeV,12.0,3.0,1.5,0.0006689098693704431,2.7862102903343126e-134
EIC Ee=10 GeV,12.0,3.0,1.5,0.0006343914246555948,1.0573312383485206e-111
EIC Ee=10 GeV,12.0,3.0,1.5,0.00060165427078439,1.9553058257285515e-93
EIC Ee=10 GeV,12.0,3.0,1.5,0.0005706064859713637,1.173771545316164e-78
EIC Ee=10 GeV,12.0,3.0,1.5,0.0005411608919655916,1.0611599057696002e-66
EIC Ee=10 GeV,12.0,3.0,1.5,0.0005132348092651928,5.0269452528229543e-57
EIC Ee=10 GeV,12.0,3.0,1.5,0.0004867498249637504,3.5661217987229084e-49
EIC Ee=10 GeV,12.0,3.0,1.5,0.0004616315725767937,1.045124079458522e-42
EIC Ee=10 GeV,12.0,3.0,1.5,0.00043780952323011895,3.245678162504849e-37
EIC Ee=10 GeV,12.0,3.0,1.5,0.00041521678762363714,1.5729301963205062e-32
EIC Ee=10 GeV,12.0,3.0,1.5,0.0003937899282146815,1.3545934529501592e-28
EIC Ee=10 GeV,12.0,3.0,1.5,0.00037346878109341733,2.572311711438364e-25
EIC Ee=10 GeV,12.0,3.0,1.5,0.0003541962870501945,1.3892473770335764e-22
EIC Ee=10 GeV,12.0,3.0,1.5,0.00033591833136050874,3.980957246495919e-20
EIC Ee=10 GeV,12.0,3.0,1.5,0.00031858359183770156,3.3386548522088603e-17
EIC Ee=10 GeV,12.0,3.0,1.5,0.00030214339472675524,1.7678975894866622e-14
EIC Ee=10 GeV,12.0,3.0,1.5,0.00028655157803454846,3.102877666750318e-12
EIC Ee=10 GeV,12.0,3.0,1.5,0.0002717643619128198,2.1318073644798814e-10
EIC Ee=10 GeV,12.0,3.0,1.5,0.00025774022572989496,6.852419469304213e-09
EIC Ee=10 GeV,12.0,3.0,1.5,0.00024443979148600623,1.196322672719164e-07
EIC Ee=10 GeV,12.0,3.0,1.5,0.0002318257132448525,1.283926107107789e-06
EIC Ee=10 GeV,12.0,3.0,1.5,0.00021986257227093618,9.3775724998531e-06
EIC Ee=10 GeV,12.0,3.0,1.5,0.000208516777578235,5.05265228168796e-05
EIC Ee=10 GeV,12.0,3.0,1.5,0.0001977564716109651,0.0002134018828419
EIC Ee=10 GeV,12.0,3.0,1.5,0.00018755144079159462,0.0007380829984605
EIC Ee=10 GeV,12.0,3.0,1.5,0.0001778730306849417,0.0021558250301971
EIC Ee=10 GeV,12.0,3.0,1.5,0.00016869406554014687,0.0054360510030478
EIC Ee=10 GeV,12.0,3.0,1.5,0.00015998877198460253,0.0120327486082406
EIC Ee=10 GeV,12.0,3.0,1.5,0.0001517327066555851,0.0237075396669092
EIC Ee=10 GeV,12.0,3.0,1.5,0.00014390268756638483,0.0421025758955667
EIC Ee=10 GeV,12.0,3.0,1.5,0.0001364767290142209,0.0682055292836438
EIC Ee=10 GeV,12.0,3.0,1.5,0.00012943397984717023,0.1019552328957535
EIC Ee=10 GeV,12.0,3.0,1.5,0.00012275466491677115,0.1421780694738884
EIC Ee=10 GeV,12.0,3.0,1.5,0.00011642002955190914,0.1868652792344864
EIC Ee=10 GeV,12.0,3.0,1.5,0.0001104122868980734,0.2336398907162478
EIC Ee=10 GeV,12.0,3.0,1.5,0.00010471456797412012,0.2802167154352925
EIC Ee=10 GeV,12.0,3.0,1.5,9.931087430630839e-05,0.3247210902074849
EIC Ee=10 GeV,12.0,3.0,1.5,9.418603300660995e-05,0.3658300847060255
EIC Ee=10 GeV,12.0,3.0,1.5,8.932565416916003e-05,0.4027706206974454
EIC Ee=10 GeV,12.0,3.0,1.5,8.471609046522223e-05,0.4352334366332912
EIC Ee=10 GeV,12.0,3.0,1.5,8.034439882321661e-05,0.4632546709392995
EIC Ee=10 GeV,12.0,3.0,1.5,7.619830408621254e-05,0.4870988894119673
EIC Ee=10 GeV,12.0,3.0,1.5,7.22661645448411e-05,0.5071608326125103
EIC Ee=10 GeV,12.0,3.0,1.5,6.853693924884878e-05,0.5238916513174172
EIC Ee=10 GeV,12.0,3.0,1.5,6.500015700550577e-05,0.5377486740258695
EIC Ee=10 GeV,12.0,3.0,1.5,6.164588697782223e-05,0.5491645734330525
EIC Ee=10 GeV,12.0,3.0,1.5,5.846471080001453e-05,0.5585309237844132
EIC Ee=10 GeV,12.0,3.0,1.5,5.544769613192589e-05,0.5661915425847354
EIC Ee=10 GeV,12.0,3.0,1.5,5.258637157814568e-05,0.572441947737087
EIC Ee=10 GeV,12.0,3.0,1.5,4.987270290140293e-05,0.577532280569628
EIC Ee=10 GeV,12.0,3.0,1.5,4.7299070463444774e-05,0.581671923669991
EIC Ee=10 GeV,12.0,3.0,1.5,4.485824783005658e-05,0.5850347093395724
EIC Ee=10 GeV,12.0,3.0,1.5,4.2543381480148945e-05,0.587764079373528
EIC Ee=10 GeV,12.0,3.0,1.5,4.0347971561937786e-05,0.5899778605046355
EIC Ee=10 GeV,12.0,3.0,1.5,3.826585364218305e-05,0.5917725072893543
EIC Ee=10 GeV,12.0,3.0,1.5,3.62911813972402e-05,0.5932267735380959
EIC Ee=10 GeV,12.0,3.0,1.5,3.4418410197323274e-05,0.5944048326148526
EIC Ee=10 GeV,12.0,3.0,1.5,3.2642281537886046e-05,0.5953588901904024
EIC Ee=10 GeV,12.0,3.0,1.5,3.095780827440664e-05,0.5961312737914171
EIC Ee=10 GeV,12.0,3.0,1.5,2.9360260619116833e-05,0.5967555098493356
EIC Ee=10 GeV,12.0,3.0,1.5,2.78451528603565e-05,0.5972540876519314
EIC Ee=10 GeV,12.0,3.0,1.5,2.6408230767262956e-05,0.5976268232306832
EIC Ee=10 GeV,12.0,3.0,1.5,2.5045459644428945e-05,0.5978202833833336
EIC Ee=10 GeV,12.0,3.0,1.5,2.375301300298854e-05,0.5976705965917636
EIC Ee=10 GeV,12.0,3.0,1.5,2.2527261816320597e-05,0.5968211489802894
EIC Ee=10 GeV,12.0,3.0,1.5,2.1364764330201233e-05,0.5946323723648559
EIC Ee=10 GeV,12.0,3.0,1.5,2.0262256398793527e-05,0.5901240307118298
EIC Ee=10 GeV,12.0,3.0,1.5,1.9216642319338997e-05,0.582008175581429
EIC Ee=10 GeV,12.0,3.0,1.5,1.8224986139816016e-05,0.5688501513572205
EIC Ee=10 GeV,12.0,3.0,1.5,1.728450341515807e-05,0.5493324505720344
EIC Ee=10 GeV,12.0,3.0,1.5,1.6392553388884323e-05,0.5225474112613135
EIC Ee=10 GeV,12.0,3.0,1.5,1.5546631578189626e-05,0.4882477453115552
EIC Ee=10 GeV,12.0,3.0,1.5,1.47443627416737e-05,0.4470023110950682
EIC Ee=10 GeV,12.0,3.0,1.5,1.3983494209963838e-05,0.400208206059177
EIC Ee=10 GeV,12.0,3.0,1.5,1.3261889560504374e-05,0.3499304572397918
EIC Ee=10 GeV,12.0,3.0,1.5,1.257752261875251e-05,0.298595896963928
EIC Ee=10 GeV,12.0,3.0,1.5,1.1928471768936567e-05,0.2486224243516592
EIC Ee=10 GeV,12.0,3.0,1.5,1.1312914558402077e-05,0.2020821008721169
EIC Ee=10 GeV,12.0,3.0,1.5,1.0729122580395341e-05,0.1604746465759178
EIC Ee=10 GeV,12.0,3.0,1.5,1.0175456620915975e-05,0.1246436656794965
EIC Ee=10 GeV,12.0,3.0,1.5,9.650362056011442e-06,0.0948211495766599
EIC Ee=10 GeV,12.0,3.0,1.5,9.152364486589697e-06,0.0707552556522616
EIC Ee=10 GeV,12.0,3.0,1.5,8.680065598493126e-06,0.0518702859768787
EIC Ee=10 GeV,12.0,3.0,1.5,8.232139236209322e-06,0.0374194804718125
EIC Ee=10 GeV,12.0,3.0,1.5,7.807327679194225e-06,0.0266083419003446
EIC Ee=10 GeV,12.0,3.0,1.5,7.404438110352001e-06,0.0186806876616822
EIC Ee=10 GeV,12.0,3.0,1.5,7.02233926675555e-06,0.0129691777101534
EIC Ee=10 GeV,12.0,3.0,1.5,6.659958263203388e-06,0.008917164977515
EIC Ee=10 GeV,12.0,3.0,1.5,6.3162775796937455e-06,0.0060804476404176
EIC Ee=10 GeV,12.0,3.0,1.5,5.990332204357164e-06,0.0041169966597398
EIC Ee=10 GeV,12.0,3.0,1.5,5.6812069238252936e-06,0.0027710387055361
EIC Ee=10 GeV,12.0,3.0,1.5,5.388033753427548e-06,0.0018558465233587
EIC Ee=10 GeV,12.0,3.0,1.5,5.109989500000001e-06,0.001237774029082
EIC Ee=18 GeV,12.0,3.0,0.1,0.0010219979,2.8733063576769433e-07
EIC Ee=18 GeV,12.0,3.0,0.1,0.0009692586900926282,2.769056728895356e-06
EIC Ee=18 GeV,12.0,3.0,0.1,0.0009192410359356683,1.9042358687972148e-05
EIC Ee=18 GeV,12.0,3.0,0.1,0.0008718044942855522,9.929947026352192e-05
EIC Ee=18 GeV,12.0,3.0,0.1,0.0008268158693360137,0.0004117312704068
EIC Ee=18 GeV,12.0,3.0,0.1,0.0007841488387211181,0.0014081862353793
EIC Ee=18 GeV,12.0,3.0,0.1,0.0007436835988180469,0.0040816860573383
EIC Ee=18 GeV,12.0,3.0,0.1,0.0007053065283536803,0.0102233321197389
EIC Ee=18 GeV,12.0,3.0,0.1,0.0006689098693704431,0.0224583140414366
EIC Ee=18 GeV,12.0,3.0,0.1,0.0006343914246555948,0.0438368744818069
EIC Ee=18 GeV,12.0,3.0,0.1,0.00060165427078439,0.0769861259479507
EIC Ee=18 GeV,12.0,3.0,0.1,0.0005706064859713637,0.1231519299989508
EIC Ee=18 GeV,12.0,3.0,0.1,0.0005411608919655916,0.1815982931586219
EIC Ee=18 GeV,12.0,3.0,0.1,0.0005132348092651928,0.2496621116709321
EIC Ee=18 GeV,12.0,3.0,0.1,0.0004867498249637504,0.3234154197925318
EIC Ee=18 GeV,12.0,3.0,0.1,0.0004616315725767937,0.3986099936176822
EIC Ee=18 GeV,12.0,3.0,0.1,0.00043780952323011895,0.4715199102955411
EIC Ee=18 GeV,12.0,3.0,0.1,0.00041521678762363714,0.5394339742233552
EIC Ee=18 GeV,12.0,3.0,0.1,0.0003937899282146815,0.6007586600429184
EIC Ee=18 GeV,12.0,3.0,0.1,0.00037346878109341733,0.6548489733923922
EIC Ee=18 GeV,12.0,3.0,0.1,0.0003541962870501945,0.7017305730224631
EIC Ee=18 GeV,12.0,3.0,0.1,0.00033591833136050874,0.7418345003018432
EIC Ee=18 GeV,12.0,3.0,0.1,0.00031858359183770156,0.7757977881023571
EIC Ee=18 GeV,12.0,3.0,0.1,0.00030214339472675524,0.8043340064928203
EIC Ee=18 GeV,12.0,3.0,0.1,0.00028655157803454846,0.8281572180004194
EIC Ee=18 GeV,12.0,3.0,0.1,0.0002717643619128198,0.8479407647828289
EIC Ee=18 GeV,12.0,3.0,0.1,0.00025774022572989496,0.8642970503799563
EIC Ee=18 GeV,12.0,3.0,0.1,0.00024443979148600623,0.8777695937161778
EIC Ee=18 GeV,12.0,3.0,0.1,0.0002318257132448525,0.8888322016625417
EIC Ee=18 GeV,12.0,3.0,0.1,0.00021986257227093618,0.897892215069549
EIC Ee=18 GeV,12.0,3.0,0.1,0.000208516777578235,0.9052959664153348
EIC Ee=18 GeV,12.0,3.0,0.1,0.0001977564716109651,0.911335270299604
EIC Ee=18 GeV,12.0,3.0,0.1,0.00018755144079159462,0.9162541922631968
EIC Ee=18 GeV,12.0,3.0,0.1,0.0001778730306849417,0.920255624067754
EIC Ee=18 GeV,12.0,3.0,0.1,0.00016869406554014687,0.9235073888287548
EIC Ee=18 GeV,12.0,3.0,0.1,0.00015998877198460253,0.9261477342179224
EIC Ee=18 GeV,12.0,3.0,0.1,0.0001517327066555851,0.9282901624063242
EIC Ee=18 GeV,12.0,3.0,0.1,0.00014390268756638483,0.9300276015412572
EIC Ee=18 GeV,12.0,3.0,0.1,0.0001364767290142209,0.9314359340237468
EIC Ee=18 GeV,12.0,3.0,0.1,0.00012943397984717023,0.932576692786452
EIC Ee=18 GeV,12.0,3.0,0.1,0.00012275466491677115,0.9334975152169404
EIC Ee=18 GeV,12.0,3.0,0.1,0.00011642002955190914,0.9342255428808188
EIC Ee=18 GeV,12.0,3.0,0.1,0.0001104122868980734,0.9347464721199064
EIC Ee=18 GeV,12.0,3.0,0.1,0.00010471456797412012,0.9349699285200084
EIC Ee=18 GeV,12.0,3.0,0.1,9.931087430630839e-05,0.9346960420471172
EIC Ee=18 GeV,12.0,3.0,0.1,9.418603300660995e-05,0.933585798650518
EIC Ee=18 GeV,12.0,3.0,0.1,8.932565416916003e-05,0.931091940766856
EIC Ee=18 GeV,12.0,3.0,0.1,8.471609046522223e-05,0.9263065577187862
EIC Ee=18 GeV,12.0,3.0,0.1,8.034439882321661e-05,0.9177983965157394
EIC Ee=18 GeV,12.0,3.0,0.1,7.619830408621254e-05,0.9036473013268912
EIC Ee=18 GeV,12.0,3.0,0.1,7.22661645448411e-05,0.8818320301325597
EIC Ee=18 GeV,12.0,3.0,0.1,6.853693924884878e-05,0.8508605344008512
EIC Ee=18 GeV,12.0,3.0,0.1,6.500015700550577e-05,0.8102843096922565
EIC Ee=18 GeV,12.0,3.0,0.1,6.164588697782223e-05,0.7607823393970439
EIC Ee=18 GeV,12.0,3.0,0.1,5.846471080001453e-05,0.7038206362857845
EIC Ee=18 GeV,12.0,3.0,0.1,5.544769613192589e-05,0.6411809080213751
EIC Ee=18 GeV,12.0,3.0,0.1,5.258637157814568e-05,0.5746587492010627
EIC Ee=18 GeV,12.0,3.0,0.1,4.987270290140293e-05,0.5060148817547785
EIC Ee=18 GeV,12.0,3.0,0.1,4.7299070463444774e-05,0.4370577961353036
EIC Ee=18 GeV,12.0,3.0,0.1,4.485824783005658e-05,0.3696911294587036
EIC Ee=18 GeV,12.0,3.0,0.1,4.2543381480148945e-05,0.3058381075172681
EIC Ee=18 GeV,12.0,3.0,0.1,4.0347971561937786e-05,0.2472550311782314
EIC Ee=18 GeV,12.0,3.0,0.1,3.826585364218305e-05,0.1953090691065323
EIC Ee=18 GeV,12.0,3.0,0.1,3.62911813972402e-05,0.1508095972690673
EIC Ee=18 GeV,12.0,3.0,0.1,3.4418410197323274e-05,0.1139524591491059
EIC Ee=18 GeV,12.0,3.0,0.1,3.2642281537886046e-05,0.084384746985338
EIC Ee=18 GeV,12.0,3.0,0.1,3.095780827440664e-05,0.0613535799937483
EIC Ee=18 GeV,12.0,3.0,0.1,2.9360260619116833e-05,0.0438843789087487
EIC Ee=18 GeV,12.0,3.0,0.1,2.78451528603565e-05,0.030941780998395
EIC Ee=18 GeV,12.0,3.0,0.1,2.6408230767262956e-05,0.021547044944049
EIC Ee=18 GeV,12.0,3.0,0.1,2.5045459644428945e-05,0.0148463881419028
EIC Ee=18 GeV,12.0,3.0,0.1,2.375301300298854e-05,0.0101380273954993
EIC Ee=18 GeV,12.0,3.0,0.1,2.2527261816320597e-05,0.0068708848456473
EIC Ee=18 GeV,12.0,3.0,0.1,2.1364764330201233e-05,0.0046274663419946
EIC Ee=18 GeV,12.0,3.0,0.1,2.0262256398793527e-05,0.0031003594903189
EIC Ee=18 GeV,12.0,3.0,0.1,1.9216642319338997e-05,0.0020683045801001
EIC Ee=18 GeV,12.0,3.0,0.1,1.8224986139816016e-05,0.0013749364546722
EIC Ee=18 GeV,12.0,3.0,0.1,1.728450341515807e-05,0.0009113668598248
EIC Ee=18 GeV,12.0,3.0,0.1,1.6392553388884323e-05,0.0006026646154283
EIC Ee=18 GeV,12.0,3.0,0.1,1.5546631578189626e-05,0.0003977582816838
EIC Ee=18 GeV,12.0,3.0,0.1,1.47443627416737e-05,0.000262107441315
EIC Ee=18 GeV,12.0,3.0,0.1,1.3983494209963838e-05,0.0001724977625407
EIC Ee=18 GeV,12.0,3.0,0.1,1.3261889560504374e-05,0.0001134059177733
EIC Ee=18 GeV,12.0,3.0,0.1,1.257752261875251e-05,7.449395926616156e-05
EIC Ee=18 GeV,12.0,3.0,0.1,1.1928471768936567e-05,4.889997916496105e-05
EIC Ee=18 GeV,12.0,3.0,0.1,1.1312914558402077e-05,3.2081513410508016e-05
EIC Ee=18 GeV,12.0,3.0,0.1,1.0729122580395341e-05,2.1038041506132425e-05
EIC Ee=18 GeV,12.0,3.0,0.1,1.0175456620915975e-05,1.3791045211524271e-05
EIC Ee=18 GeV,12.0,3.0,0.1,9.650362056011442e-06,9.037755631618498e-06
EIC Ee=18 GeV,12.0,3.0,0.1,9.152364486589697e-06,5.921339618598749e-06
EIC Ee=18 GeV,12.0,3.0,0.1,8.680065598493126e-06,3.878779662221722e-06
EIC Ee=18 GeV,12.0,3.0,0.1,8.232139236209322e-06,2.5403997021675912e-06
EIC Ee=18 GeV,12.0,3.0,0.1,7.807327679194225e-06,1.6636187050683713e-06
EIC Ee=18 GeV,12.0,3.0,0.1,7.404438110352001e-06,1.0893334943241168e-06
EIC Ee=18 GeV,12.0,3.0,0.1,7.02233926675555e-06,7.132335448678543e-07
EIC Ee=18 GeV,12.0,3.0,0.1,6.659958263203388e-06,4.669532498487635e-07
EIC Ee=18 GeV,12.0,3.0,0.1,6.3162775796937455e-06,3.056971324183373e-07
EIC Ee=18 GeV,12.0,3.0,0.1,5.990332204357164e-06,2.00119849240779e-07
EIC Ee=18 GeV,12.0,3.0,0.1,5.6812069238252936e-06,1.3100065457829958e-07
EIC Ee=18 GeV,12.0,3.0,0.1,5.388033753427548e-06,8.575199256012785e-08
EIC Ee=18 GeV,12.0,3.0,0.1,5.109989500000001e-06,5.613126441277897e-08
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0010219979,9.525320699290988e-12
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0009692586900926282,4.2190908103624356e-10
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0009192410359356683,9.978214417271944e-09
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0008718044942855522,1.453166580002292e-07
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0008268158693360137,1.44712525708546e-06
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0007841488387211181,1.0573803925643765e-05
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0007436835988180469,5.9486626884567225e-05
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0007053065283536803,0.0002676024570689
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0006689098693704431,0.0009933619957705
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0006343914246555948,0.0031163269379381
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.00060165427078439,0.0083994774105673
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0005706064859713637,0.0196888973930572
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0005411608919655916,0.0405855753128245
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0005132348092651928,0.0744287954138693
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0004867498249637504,0.1229369676490939
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0004616315725767937,0.1852464801766511
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.00043780952323011895,0.2579547060854666
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.00041521678762363714,0.3361447346239324
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0003937899282146815,0.4147747749909598
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.00037346878109341733,0.4897465997171976
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0003541962870501945,0.5583555714268694
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.00033591833136050874,0.619229199531571
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.00031858359183770156,0.6720137788288243
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.00030214339472675524,0.7170180139216529
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.00028655157803454846,0.7549172364260623
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0002717643619128198,0.7865451325349555
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.00025774022572989496,0.8127633853458907
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.00024443979148600623,0.8343887739517041
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0002318257132448525,0.8521580960085711
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.00021986257227093618,0.8667158926540899
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.000208516777578235,0.8786148117685388
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0001977564716109651,0.8883222950602057
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.00018755144079159462,0.8962299225437022
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0001778730306849417,0.9026634100756274
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.00016869406554014687,0.9078922337715986
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.00015998877198460253,0.9121384049068184
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0001517327066555851,0.9155842175051302
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.00014390268756638483,0.9183789479469808
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0001364767290142209,0.9206445645755702
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.00012943397984717023,0.9224805346870646
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.00012275466491677115,0.92396777288402
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.00011642002955190914,0.9251715419387464
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.0001104122868980734,0.9261426439579424
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,0.00010471456797412012,0.9269159187318824
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,9.931087430630839e-05,0.927505351142714
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,9.418603300660995e-05,0.9278953804446964
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,8.932565416916003e-05,0.9280271382727732
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,8.471609046522223e-05,0.927775961705908
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,8.034439882321661e-05,0.9269095955192406
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,7.619830408621254e-05,0.9250022992033636
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,7.22661645448411e-05,0.9212884558669164
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,6.853693924884878e-05,0.9145172947763452
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,6.500015700550577e-05,0.9029617363470576
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,6.164588697782223e-05,0.8846872261526877
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,5.846471080001453e-05,0.8579918607714315
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,5.544769613192589e-05,0.821802586069861
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,5.258637157814568e-05,0.7758981744769062
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,4.987270290140293e-05,0.7209737904898823
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,4.7299070463444774e-05,0.6585714084432054
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,4.485824783005658e-05,0.5908546073616492
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,4.2543381480148945e-05,0.520266356636209
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,4.0347971561937786e-05,0.4492134805287829
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,3.826585364218305e-05,0.3799022472884892
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,3.62911813972402e-05,0.3143043224435603
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,3.4418410197323274e-05,0.2541285163466955
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,3.2642281537886046e-05,0.2007173977170186
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,3.095780827440664e-05,0.1549048548276744
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,2.9360260619116833e-05,0.1169298333645557
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,2.78451528603565e-05,0.0864663996086069
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,2.6408230767262956e-05,0.0627587983240485
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,2.5045459644428945e-05,0.0448050293783061
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,2.375301300298854e-05,0.0315304568569725
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,2.2527261816320597e-05,0.0219164064625842
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,2.1364764330201233e-05,0.0150749567620564
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,2.0262256398793527e-05,0.0102781599443192
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,1.9216642319338997e-05,0.0069563385500017
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,1.8224986139816016e-05,0.0046794703890878
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,1.728450341515807e-05,0.0031320285107417
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,1.6392553388884323e-05,0.0020876438003811
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,1.5546631578189626e-05,0.001386797385002
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,1.47443627416737e-05,0.0009186802281449
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,1.3983494209963838e-05,0.0006072007077512
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,1.3261889560504374e-05,0.0004005889953155
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,1.257752261875251e-05,0.0002638845596649
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,1.1928471768936567e-05,0.0001736198015465
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,1.1312914558402077e-05,0.0001141180744704
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,1.0729122580395341e-05,7.494810044344082e-05
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,1.0175456620915975e-05,4.919079201687645e-05
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,9.650362056011442e-06,3.226841229055242e-05
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,9.152364486589697e-06,2.1158530313773197e-05
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,8.680065598493126e-06,1.3868925882032356e-05
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,8.232139236209322e-06,9.088207133061905e-06
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,7.807327679194225e-06,5.954082843013783e-06
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,7.404438110352001e-06,3.900062787981791e-06
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,7.02233926675555e-06,2.5542513089484e-06
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,6.659958263203388e-06,1.6726431016492417e-06
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,6.3162775796937455e-06,1.095217973449319e-06
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,5.990332204357164e-06,7.170732874729338e-07
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,5.6812069238252936e-06,4.694601935903943e-07
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,5.388033753427548e-06,3.073346633399582e-07
EIC Ee=18 GeV,12.0,3.0,0.1351066751601771,5.109989500000001e-06,2.0118988723886335e-07
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0010219979,1.5903324560115976e-18
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0009692586900926282,1.5226758836225837e-15
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0009192410359356683,4.099767112346743e-13
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0008718044942855522,4.010550763693381e-11
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0008268158693360137,1.753202384490164e-09
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0007841488387211181,4.0323122165351024e-08
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0007436835988180469,5.539045442093068e-07
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0007053065283536803,5.022324856461541e-06
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0006689098693704431,3.261901599551566e-05
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0006343914246555948,0.0001621154124396
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.00060165427078439,0.0006474004656205
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0005706064859713637,0.0021460698612249
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0005411608919655916,0.0060337800344331
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0005132348092651928,0.0146278053986076
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0004867498249637504,0.0310418704434916
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0004616315725767937,0.0585194851050238
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.00043780952323011895,0.0994204440462025
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.00041521678762363714,0.1543011662131025
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0003937899282146815,0.2215235610741581
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.00037346878109341733,0.2975675150223402
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0003541962870501945,0.3778647413861388
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.00033591833136050874,0.4577533532175749
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.00031858359183770156,0.5332263222008276
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.00030214339472675524,0.6013669350367264
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.00028655157803454846,0.6604970411415483
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0002717643619128198,0.7100911939659753
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.00025774022572989496,0.7505261740724648
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.00024443979148600623,0.782758570454221
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0002318257132448525,0.8080198935452428
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.00021986257227093618,0.8275847677114943
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.000208516777578235,0.8426270611144577
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0001977564716109651,0.8541511741924728
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.00018755144079159462,0.8629751312531063
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0001778730306849417,0.8697431626693863
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.00016869406554014687,0.8749513688901784
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.00015998877198460253,0.878976392928219
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0001517327066555851,0.8821019127669963
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.00014390268756638483,0.8845408923154378
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0001364767290142209,0.8864532522773308
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.00012943397984717023,0.8879594228082962
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.00012275466491677115,0.8891505134378381
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.00011642002955190914,0.8900958459457843
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.0001104122868980734,0.890848495385467
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,0.00010471456797412012,0.8914493347144982
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,9.931087430630839e-05,0.8919297598604224
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,9.418603300660995e-05,0.8923122197470588
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,8.932565416916003e-05,0.892605486688598
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,8.471609046522223e-05,0.8927907736591748
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,8.034439882321661e-05,0.892799818671923
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,7.619830408621254e-05,0.8924942170846858
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,7.22661645448411e-05,0.891656472242655
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,6.853693924884878e-05,0.8899950411700723
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,6.500015700550577e-05,0.8871568648522957
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,6.164588697782223e-05,0.8827399623138253
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,5.846471080001453e-05,0.8763059157978872
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,5.544769613192589e-05,0.8673941430944188
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,5.258637157814568e-05,0.8555251226676622
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,4.987270290140293e-05,0.8401713180332543
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,4.7299070463444774e-05,0.8207029253955073
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,4.485824783005658e-05,0.7963563219863332
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,4.2543381480148945e-05,0.7662770733398798
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,4.0347971561937786e-05,0.729650101095151
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,3.826585364218305e-05,0.6858785335114268
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,3.62911813972402e-05,0.6347557141357553
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,3.4418410197323274e-05,0.5766225943816016
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,3.2642281537886046e-05,0.5125468679976427
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,3.095780827440664e-05,0.4444778845773727
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,2.9360260619116833e-05,0.3751968150247032
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,2.78451528603565e-05,0.3079289270073099
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,2.6408230767262956e-05,0.2457219611356607
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,2.5045459644428945e-05,0.1908677831272524
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,2.375301300298854e-05,0.1445970825366891
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,2.2527261816320597e-05,0.1070974726604172
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,2.1364764330201233e-05,0.0777564646777757
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,2.0262256398793527e-05,0.0554849984782974
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,1.9216642319338997e-05,0.0390103586649177
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,1.8224986139816016e-05,0.0270855608161138
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,1.728450341515807e-05,0.0186091445896679
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,1.6392553388884323e-05,0.0126738529189337
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,1.5546631578189626e-05,0.0085691577691891
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,1.47443627416737e-05,0.0057592782169635
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,1.3983494209963838e-05,0.0038517883599432
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,1.3261889560504374e-05,0.002565709959618
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,1.257752261875251e-05,0.0017034262996398
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,1.1928471768936567e-05,0.0011279072532249
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,1.1312914558402077e-05,0.0007452022336119
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,1.0729122580395341e-05,0.0004914766154239
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,1.0175456620915975e-05,0.0003236713808163
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,9.650362056011442e-06,0.0002129102244033
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,9.152364486589697e-06,0.0001399186520739
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,8.680065598493126e-06,9.187973412332294e-05
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,8.232139236209322e-06,6.029653407181332e-05
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,7.807327679194225e-06,3.9549864248762586e-05
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,7.404438110352001e-06,2.593101235856812e-05
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,7.02233926675555e-06,1.699611506143855e-05
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,6.659958263203388e-06,1.1136866989603809e-05
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,6.3162775796937455e-06,7.2959497414718836e-06
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,5.990332204357164e-06,4.778857571035079e-06
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,5.6812069238252936e-06,3.1297120813190536e-06
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,5.388033753427548e-06,2.049436879116789e-06
EIC Ee=18 GeV,12.0,3.0,0.1825381367283761,5.109989500000001e-06,1.3419122992556416e-06
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0010219979,3.3425457496669915e-27
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0009692586900926282,1.0304670867689463e-24
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0009192410359356683,3.1246858634455028e-21
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0008718044942855522,8.687053229719012e-18
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0008268158693360137,5.6694852168719565e-15
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0007841488387211181,1.1109253147438782e-12
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0007436835988180469,8.350856337796087e-11
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0007053065283536803,2.966878015732627e-09
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0006689098693704431,5.8968568808289294e-08
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0006343914246555948,7.425275750284977e-07
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.00060165427078439,6.466171443483255e-06
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0005706064859713637,4.16129973051639e-05
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0005411608919655916,0.0002086133903458
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0005132348092651928,0.0008460974128942
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0004867498249637504,0.0028425773581437
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0004616315725767937,0.0080386550853357
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.00043780952323011895,0.0194390300450123
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.00041521678762363714,0.0409419867316148
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0003937899282146815,0.076600751922348
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.00037346878109341733,0.129623195129816
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0003541962870501945,0.2011283589988638
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.00033591833136050874,0.2887602596365908
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.00031858359183770156,0.3860839211737535
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.00030214339472675524,0.4839902299615288
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.00028655157803454846,0.5738044603820751
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0002717643619128198,0.6500351495172303
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.00025774022572989496,0.7111051048472737
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.00024443979148600623,0.7582815307336331
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0002318257132448525,0.7940850600492727
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.00021986257227093618,0.8211315401612344
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.000208516777578235,0.8416106581666486
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0001977564716109651,0.8571907679917516
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.00018755144079159462,0.8691005575825662
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0001778730306849417,0.8782425001111179
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.00016869406554014687,0.885285699310205
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.00015998877198460253,0.8907312774620654
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0001517327066555851,0.894957065856723
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.00014390268756638483,0.8982488986462778
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0001364767290142209,0.9008233599731268
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.00012943397984717023,0.902844775333579
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.00012275466491677115,0.9044380573969008
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.00011642002955190914,0.9056984296478507
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.0001104122868980734,0.9066987586507324
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,0.00010471456797412012,0.9074950564909244
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,9.931087430630839e-05,0.9081305947653112
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,9.418603300660995e-05,0.908638971433318
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,8.932565416916003e-05,0.909046358081784
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,8.471609046522223e-05,0.909372915040115
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,8.034439882321661e-05,0.9096327946593932
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,7.619830408621254e-05,0.909831294016124
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,7.22661645448411e-05,0.9099572415679054
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,6.853693924884878e-05,0.9099694184042552
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,6.500015700550577e-05,0.9097776077423316
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,6.164588697782223e-05,0.9092209632958728
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,5.846471080001453e-05,0.9080486124322544
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,5.544769613192589e-05,0.9059094456990932
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,5.258637157814568e-05,0.9023549819309576
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,4.987270290140293e-05,0.8968418669742699
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,4.7299070463444774e-05,0.8887035438903809
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,4.485824783005658e-05,0.8770966652726936
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,4.2543381480148945e-05,0.8610093877254446
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,4.0347971561937786e-05,0.8394163687610344
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,3.826585364218305e-05,0.8115309903646888
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,3.62911813972402e-05,0.7770052694094326
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,3.4418410197323274e-05,0.7359846476229935
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,3.2642281537886046e-05,0.6890263774696495
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,3.095780827440664e-05,0.6369098757644158
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,2.9360260619116833e-05,0.5803962209002184
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,2.78451528603565e-05,0.5201284885755387
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,2.6408230767262956e-05,0.4568694347268686
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,2.5045459644428945e-05,0.3919449932011106
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,2.375301300298854e-05,0.3274633171951954
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,2.2527261816320597e-05,0.2660373684204651
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,2.1364764330201233e-05,0.210165725474356
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,2.0262256398793527e-05,0.1616502712226796
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,1.9216642319338997e-05,0.1213178257325417
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,1.8224986139816016e-05,0.0890737413513351
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,1.728450341515807e-05,0.0641592621859178
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,1.6392553388884323e-05,0.0454600882947239
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,1.5546631578189626e-05,0.0317651952845482
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,1.47443627416737e-05,0.0219379905751547
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,1.3983494209963838e-05,0.0150043032896323
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,1.3261889560504374e-05,0.0101797439775662
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,1.257752261875251e-05,0.0068608232169754
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,1.1928471768936567e-05,0.0045988619607013
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,1.1312914558402077e-05,0.0030689426749469
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,1.0729122580395341e-05,0.0020405468327335
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,1.0175456620915975e-05,0.0013527454406674
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,9.650362056011442e-06,0.000894616920354
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,9.152364486589697e-06,0.0005904808381368
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,8.680065598493126e-06,0.0003891188641074
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,8.232139236209322e-06,0.0002560925764056
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,7.807327679194225e-06,0.0001683666468148
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,7.404438110352001e-06,0.0001105976176604
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,7.02233926675555e-06,7.259992441475659e-05
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,6.659958263203388e-06,4.763038519980081e-05
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,6.3162775796937455e-06,3.123457816023261e-05
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,5.990332204357164e-06,2.047520167434382e-05
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,5.6812069238252936e-06,1.3418130172010184e-05
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,5.388033753427548e-06,8.791269807655004e-06
EIC Ee=18 GeV,12.0,3.0,0.246621207433047,5.109989500000001e-06,5.758732097864535e-06
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0010219979,5.402962173572166e-35
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0009692586900926282,8.350193120707296e-32
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0009192410359356683,1.1456334272312802e-28
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0008718044942855522,1.0017180695905868e-25
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0008268158693360137,3.254521171474777e-23
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0007841488387211181,8.534624886768112e-21
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0007436835988180469,1.0006244318370954e-17
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0007053065283536803,5.29644222041806e-15
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0006689098693704431,9.62604801384506e-13
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0006343914246555948,7.152928129775218e-11
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.00060165427078439,2.561574169434728e-09
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0005706064859713637,5.11355611838405e-08
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0005411608919655916,6.428970564375018e-07
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0005132348092651928,5.591869492528444e-06
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0004867498249637504,3.598720396547086e-05
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0004616315725767937,0.0001796550448155
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.00043780952323011895,0.0007199301298378
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.00041521678762363714,0.0023762423917124
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0003937899282146815,0.0065949582814067
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.00037346878109341733,0.0156719770141488
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0003541962870501945,0.0324342301268221
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.00033591833136050874,0.0594164887732233
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.00031858359183770156,0.0978545941336356
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.00030214339472675524,0.1470542807381483
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.00028655157803454846,0.2045145052470014
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0002717643619128198,0.2666854052225628
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.00025774022572989496,0.329874448662444
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.00024443979148600623,0.3908888046785937
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0002318257132448525,0.4473328901482528
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.00021986257227093618,0.4976846485754893
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.000208516777578235,0.5412524993604794
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0001977564716109651,0.5780407749042792
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.00018755144079159462,0.6085459688964591
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0001778730306849417,0.6335349800432256
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.00016869406554014687,0.6538594492427574
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.00015998877198460253,0.6703335110133951
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0001517327066555851,0.6836726207636045
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.00014390268756638483,0.6944756246815132
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0001364767290142209,0.7032307064880631
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.00012943397984717023,0.7103310800680658
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.00012275466491677115,0.716092415317962
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.00011642002955190914,0.720768449853199
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.0001104122868980734,0.7245637634349532
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,0.00010471456797412012,0.7276438317639782
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,9.931087430630839e-05,0.7301428478777436
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,9.418603300660995e-05,0.7321698255289242
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,8.932565416916003e-05,0.7338134079646489
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,8.471609046522223e-05,0.73514569859437
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,8.034439882321661e-05,0.7362253404248156
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,7.619830408621254e-05,0.737099988372494
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,7.22661645448411e-05,0.7378081332868297
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,6.853693924884878e-05,0.7383796108331774
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,6.500015700550577e-05,0.7388327770624683
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,6.164588697782223e-05,0.7391651150130143
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,5.846471080001453e-05,0.7393340381235667
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,5.544769613192589e-05,0.739223701466962
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,5.258637157814568e-05,0.7385937475012341
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,4.987270290140293e-05,0.7370230895733836
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,4.7299070463444774e-05,0.7338937756532192
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,4.485824783005658e-05,0.728455266914007
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,4.2543381480148945e-05,0.7199357217628827
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,4.0347971561937786e-05,0.7076000338560026
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,3.826585364218305e-05,0.690710435416029
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,3.62911813972402e-05,0.6684885317412911
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,3.4418410197323274e-05,0.6402155648202345
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,3.2642281537886046e-05,0.6054718613620175
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,3.095780827440664e-05,0.5643758836061993
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,2.9360260619116833e-05,0.517684550333288
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,2.78451528603565e-05,0.4667123384091573
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,2.6408230767262956e-05,0.4131176590603218
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,2.5045459644428945e-05,0.3586608719943576
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,2.375301300298854e-05,0.305038333005066
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,2.2527261816320597e-05,0.2538163940278705
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,2.1364764330201233e-05,0.2063939184836737
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,2.0262256398793527e-05,0.1639189887288466
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,1.9216642319338997e-05,0.1271675552101038
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,1.8224986139816016e-05,0.0964544715837254
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,1.728450341515807e-05,0.0716340462923551
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,1.6392553388884323e-05,0.0521914819863134
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,1.5546631578189626e-05,0.0373839618929203
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,1.47443627416737e-05,0.0263824856930324
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,1.3983494209963838e-05,0.0183820331885674
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,1.3261889560504374e-05,0.0126692846721163
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,1.257752261875251e-05,0.0086524273708215
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,1.1928471768936567e-05,0.0058641542154025
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,1.1312914558402077e-05,0.0039492807540025
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,1.0729122580395341e-05,0.0026457886203505
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,1.0175456620915975e-05,0.0017649005351917
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,9.650362056011442e-06,0.0011731408795681
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,9.152364486589697e-06,0.0007775431232367
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,8.680065598493126e-06,0.0005141312195808
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,8.232139236209322e-06,0.0003393035718471
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,7.807327679194225e-06,0.0002235750937756
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,7.404438110352001e-06,0.0001471316633414
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,7.02233926675555e-06,9.672536730767673e-05
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,6.659958263203388e-06,6.353465774880156e-05
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,6.3162775796937455e-06,4.170478102199574e-05
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,5.990332204357164e-06,2.7360355259658136e-05
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,5.6812069238252936e-06,1.7941706106052114e-05
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,5.388033753427548e-06,1.1761120160543252e-05
EIC Ee=18 GeV,12.0,3.0,0.3332017136026733,5.109989500000001e-06,7.707374097959547e-06
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0010219979,6.4224751526112945e-46
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0009692586900926282,4.744301562684852e-41
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0009192410359356683,1.7279862093697218e-36
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0008718044942855522,9.913387181956734e-33
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0008268158693360137,1.2192395363099046e-29
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0007841488387211181,4.377823736926003e-27
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0007436835988180469,6.177802330795254e-25
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0007053065283536803,3.471418460849478e-22
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0006689098693704431,1.1671292941520074e-18
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0006343914246555948,1.0144750581247608e-15
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.00060165427078439,2.9929890234947993e-13
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0005706064859713637,3.876355005175512e-11
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0005411608919655916,2.391558696525447e-09
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0005132348092651928,7.377446252592948e-08
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0004867498249637504,1.235899578025595e-06
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0004616315725767937,1.2403548972848443e-05
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.00043780952323011895,8.193613310815752e-05
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.00041521678762363714,0.0003870415472376
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0003937899282146815,0.0014022947643043
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.00037346878109341733,0.0041265640743209
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0003541962870501945,0.0103070757163997
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.00033591833136050874,0.0225338250458983
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.00031858359183770156,0.0439681400692078
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.00030214339472675524,0.0775276359900483
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.00028655157803454846,0.1247443949167737
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0002717643619128198,0.1848803849214168
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.00025774022572989496,0.2547955067302899
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.00024443979148600623,0.3296521201779878
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0002318257132448525,0.4041411573713859
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.00021986257227093618,0.4737060352495591
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.000208516777578235,0.5353118649843744
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0001977564716109651,0.587603207351023
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.00018755144079159462,0.6305942609727111
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0001778730306849417,0.6651638838336396
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.00016869406554014687,0.6925818018972579
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.00015998877198460253,0.714174875306825
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0001517327066555851,0.7311437612070378
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.00014390268756638483,0.744491943211735
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0001364767290142209,0.7550207183534433
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.00012943397984717023,0.7633543397929283
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.00012275466491677115,0.7699737919642439
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.00011642002955190914,0.7752487915532481
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.0001104122868980734,0.7794642974931447
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,0.00010471456797412012,0.7828410997639175
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,9.931087430630839e-05,0.7855513254314498
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,9.418603300660995e-05,0.7877299817112164
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,8.932565416916003e-05,0.7894835451465849
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,8.471609046522223e-05,0.7908963899216324
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,8.034439882321661e-05,0.7920356413487667
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,7.619830408621254e-05,0.7929548760529831
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,7.22661645448411e-05,0.7936969689027198
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,6.853693924884878e-05,0.7942962926982438
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,6.500015700550577e-05,0.794780361310452
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,6.164588697782223e-05,0.7951707575608483
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,5.846471080001453e-05,0.7954826891843138
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,5.544769613192589e-05,0.7957216867411233
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,5.258637157814568e-05,0.7958745477575944
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,4.987270290140293e-05,0.7958907838403467
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,4.7299070463444774e-05,0.7956551144658764
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,4.485824783005658e-05,0.7949615357564749
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,4.2543381480148945e-05,0.7935039930513877
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,4.0347971561937786e-05,0.7908887193993901
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,3.826585364218305e-05,0.7866578382150899
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,3.62911813972402e-05,0.7803070670872938
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,3.4418410197323274e-05,0.7712775491515398
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,3.2642281537886046e-05,0.7588950690866676
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,3.095780827440664e-05,0.7422538790082448
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,2.9360260619116833e-05,0.7201243105045874
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,2.78451528603565e-05,0.6910233304105248
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,2.6408230767262956e-05,0.6535349708124791
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,2.5045459644428945e-05,0.6068350648180937
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,2.375301300298854e-05,0.5512311031763997
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,2.2527261816320597e-05,0.4884432000899524
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,2.1364764330201233e-05,0.4214305357547337
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,2.0262256398793527e-05,0.3538055170740084
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,1.9216642319338997e-05,0.2890932786492662
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,1.8224986139816016e-05,0.2301243904110705
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,1.728450341515807e-05,0.1787171610242773
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,1.6392553388884323e-05,0.1356486996719863
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,1.5546631578189626e-05,0.1008244796288174
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,1.47443627416737e-05,0.0735396149334958
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,1.3983494209963838e-05,0.0527472312033414
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,1.3261889560504374e-05,0.0372821822567462
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,1.257752261875251e-05,0.0260185295377604
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,1.1928471768936567e-05,0.0179612597704357
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,1.1312914558402077e-05,0.0122851516887203
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,1.0729122580395341e-05,0.0083377664678266
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,1.0175456620915975e-05,0.0056221038958177
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,9.650362056011442e-06,0.0037705515036894
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,9.152364486589697e-06,0.0025175226131499
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,8.680065598493126e-06,0.0016747352288296
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,8.232139236209322e-06,0.0011107312967646
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,7.807327679194225e-06,0.000734851281011
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,7.404438110352001e-06,0.0004851922846614
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,7.02233926675555e-06,0.0003198261864891
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,6.659958263203388e-06,0.0002105390111473
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,6.3162775796937455e-06,0.000138445292776
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,5.990332204357164e-06,9.095772320132632e-05
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,5.6812069238252936e-06,5.971577334624459e-05
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,5.388033753427548e-06,3.918190134299126e-05
EIC Ee=18 GeV,12.0,3.0,0.4501777568253076,5.109989500000001e-06,2.5696666352009435e-05
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0010219979,9.798688061789425e-59
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0009692586900926282,8.780376783273754e-53
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0009192410359356683,3.0312974272616684e-47
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0008718044942855522,6.483282479163808e-42
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0008268158693360137,1.6541837568329569e-37
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0007841488387211181,6.1572399451108065e-34
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0007436835988180469,4.775425648490617e-31
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0007053065283536803,1.0421591587877902e-28
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0006689098693704431,8.236782841655832e-27
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0006343914246555948,3.0598291092212337e-25
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.00060165427078439,5.760352725415643e-23
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0005706064859713637,1.7691883466797177e-19
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0005411608919655916,1.6065635804468124e-16
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0005132348092651928,4.913759638416203e-14
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0004867498249637504,5.952962038187711e-12
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0004616315725767937,3.2448352678241223e-10
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.00043780952323011895,9.131701544995248e-09
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.00041521678762363714,1.541736659566408e-07
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0003937899282146815,1.79155197806841e-06
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.00037346878109341733,1.5555993905413425e-05
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0003541962870501945,0.0001032491138223
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.00033591833136050874,0.0005262731085737
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.00031858359183770156,0.002089967095557
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.00030214339472675524,0.0066309687238769
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.00028655157803454846,0.017304175606621
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0002717643619128198,0.0382052784148379
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.00025774022572989496,0.0731925964976439
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.00024443979148600623,0.1243568227192552
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0002318257132448525,0.1909309146611545
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.00021986257227093618,0.2692320307625526
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.000208516777578235,0.3536429964577756
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0001977564716109651,0.4381115296674966
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.00018755144079159462,0.517498881049218
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0001778730306849417,0.5883458790105197
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.00016869406554014687,0.6489961412058352
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.00015998877198460253,0.6992744220543207
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0001517327066555851,0.739983892049892
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.00014390268756638483,0.7724235204570775
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0001364767290142209,0.7980270775663485
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.00012943397984717023,0.8181439194348784
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.00012275466491677115,0.8339361083128247
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.00011642002955190914,0.8463520854891087
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.0001104122868980734,0.8561413840968537
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,0.00010471456797412012,0.8638858929490512
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,9.931087430630839e-05,0.8700337954970028
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,9.418603300660995e-05,0.8749298277971479
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,8.932565416916003e-05,0.8788398646352261
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,8.471609046522223e-05,0.8819699481432397
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,8.034439882321661e-05,0.8844806577068175
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,7.619830408621254e-05,0.8864978544753412
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,7.22661645448411e-05,0.8881207082039279
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,6.853693924884878e-05,0.889427720980136
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,6.500015700550577e-05,0.8904812810499955
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,6.164588697782223e-05,0.8913311332598339
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,5.846471080001453e-05,0.8920170320185612
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,5.544769613192589e-05,0.8925707096499357
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,5.258637157814568e-05,0.8930170962246385
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,4.987270290140293e-05,0.8933743734524084
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,4.7299070463444774e-05,0.8936512890659115
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,4.485824783005658e-05,0.8938368402489342
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,4.2543381480148945e-05,0.8938744016023293
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,4.0347971561937786e-05,0.8936203557993574
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,3.826585364218305e-05,0.8928085659454026
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,3.62911813972402e-05,0.8910475540641198
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,3.4418410197323274e-05,0.8878337793625177
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,3.2642281537886046e-05,0.8825018630081795
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,3.095780827440664e-05,0.8740561918544908
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,2.9360260619116833e-05,0.860987653684719
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,2.78451528603565e-05,0.8413144620084377
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,2.6408230767262956e-05,0.8129759111348551
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,2.5045459644428945e-05,0.7744273449795138
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,2.375301300298854e-05,0.7251475750432982
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,2.2527261816320597e-05,0.6658753871765202
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,2.1364764330201233e-05,0.5985524796937334
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,2.0262256398793527e-05,0.5260300951857534
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,1.9216642319338997e-05,0.4516279375464331
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,1.8224986139816016e-05,0.3786585250179788
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,1.728450341515807e-05,0.3100234365279619
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,1.6392553388884323e-05,0.2479406859114972
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,1.5546631578189626e-05,0.1938140150193432
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,1.47443627416737e-05,0.1482311770458493
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,1.3983494209963838e-05,0.1110679298899223
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,1.3261889560504374e-05,0.0816634743729898
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,1.257752261875251e-05,0.059024336473429
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,1.1928471768936567e-05,0.0420154336546701
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,1.1312914558402077e-05,0.0295099873395184
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,1.0729122580395341e-05,0.0204873708041217
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,1.0175456620915975e-05,0.0140825111723096
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,9.650362056011442e-06,0.0095984819826742
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,9.152364486589697e-06,0.0064957931458609
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,8.680065598493126e-06,0.0043699263833321
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,8.232139236209322e-06,0.002925252695191
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,7.807327679194225e-06,0.0019501612186629
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,7.404438110352001e-06,0.0012957111967451
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,7.02233926675555e-06,0.0008584962413461
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,6.659958263203388e-06,0.0005675172821709
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,6.3162775796937455e-06,0.000374464651555
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,5.990332204357164e-06,0.0002467075681389
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,5.6812069238252936e-06,0.0001623365626065
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,5.388033753427548e-06,0.0001067118549092
EIC Ee=18 GeV,12.0,3.0,0.6082201995573401,5.109989500000001e-06,7.00895647870221e-05
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0010219979,3.418384198457199e-79
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0009692586900926282,1.6323988093709123e-70
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0009192410359356683,1.7366481829524493e-63
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0008718044942855522,8.411802454932489e-58
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0008268158693360137,3.4044747735196883e-53
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0007841488387211181,3.615366208305485e-48
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0007436835988180469,1.3975164268578389e-42
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0007053065283536803,5.101510568777585e-38
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0006689098693704431,2.534340204114194e-34
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0006343914246555948,2.4946204977080814e-31
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.00060165427078439,6.71245696329123e-29
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0005706064859713637,6.66392005164608e-27
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0005411608919655916,3.546736856674343e-25
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0005132348092651928,3.4345762509413695e-22
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0004867498249637504,2.0400663324624045e-18
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0004616315725767937,2.638949860533305e-15
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.00043780952323011895,8.994420446178263e-13
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.00041521678762363714,1.0235571361057883e-10
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0003937899282146815,4.777616535347268e-09
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.00037346878109341733,1.0853109161682201e-07
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0003541962870501945,1.3808877965231593e-06
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.00033591833136050874,1.1043869358665318e-05
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.00031858359183770156,6.109225524844352e-05
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.00030214339472675524,0.0002535737989536
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.00028655157803454846,0.0008479377015702
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0002717643619128198,0.0024248584711905
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.00025774022572989496,0.006179701699871
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.00024443979148600623,0.0142920648161872
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0002318257132448525,0.0300396775360414
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.00021986257227093618,0.0572025516145961
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.000208516777578235,0.098719830265069
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0001977564716109651,0.1552576142824954
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.00018755144079159462,0.2245751261559056
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0001778730306849417,0.302068612654119
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.00016869406554014687,0.382133633303745
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.00015998877198460253,0.4596185677391196
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0001517327066555851,0.5307833982391211
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.00014390268756638483,0.5935778401743885
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0001364767290142209,0.647398656434238
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.00012943397984717023,0.6926188259269476
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.00012275466491677115,0.7301276704100995
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.00011642002955190914,0.7609965185926776
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.0001104122868980734,0.7862831123974197
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,0.00010471456797412012,0.8069401942085985
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,9.931087430630839e-05,0.823786485266847
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,9.418603300660995e-05,0.8375086448617058
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,8.932565416916003e-05,0.848675574160516
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,8.471609046522223e-05,0.8577557766999806
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,8.034439882321661e-05,0.8651338813304076
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,7.619830408621254e-05,0.871125067633537
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,7.22661645448411e-05,0.8759872361399322
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,6.853693924884878e-05,0.879931143438125
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,6.500015700550577e-05,0.8831288044216636
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,6.164588697782223e-05,0.8857204457306989
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,5.846471080001453e-05,0.8878202526431531
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,5.544769613192589e-05,0.8895211111727922
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,5.258637157814568e-05,0.8908985127235483
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,4.987270290140293e-05,0.8920137489350738
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,4.7299070463444774e-05,0.8929163968750501
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,4.485824783005658e-05,0.8936456201533456
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,4.2543381480148945e-05,0.8942288235692754
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,4.0347971561937786e-05,0.8946754623414477
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,3.826585364218305e-05,0.894964632063026
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,3.62911813972402e-05,0.8950270807633253
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,3.4418410197323274e-05,0.8947202256396277
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,3.2642281537886046e-05,0.8937781073202044
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,3.095780827440664e-05,0.8916999116990698
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,2.9360260619116833e-05,0.8875857905208346
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,2.78451528603565e-05,0.8800500065634915
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,2.6408230767262956e-05,0.8673804211978466
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,2.5045459644428945e-05,0.8479413090704649
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,2.375301300298854e-05,0.8206016369425593
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,2.2527261816320597e-05,0.784969526825411
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,2.1364764330201233e-05,0.7413877435580323
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,2.0262256398793527e-05,0.6907710658492079
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,1.9216642319338997e-05,0.6343843244441218
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,1.8224986139816016e-05,0.5736486864828887
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,1.728450341515807e-05,0.5100437002266683
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,1.6392553388884323e-05,0.4451189116261202
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,1.5546631578189626e-05,0.3805557775847148
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,1.47443627416737e-05,0.3181767927908739
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,1.3983494209963838e-05,0.2598249615015388
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,1.3261889560504374e-05,0.2071268692627236
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,1.257752261875251e-05,0.1612402352336254
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,1.1928471768936567e-05,0.1227008678144037
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,1.1312914558402077e-05,0.0914222966398364
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,1.0729122580395341e-05,0.0668231652217155
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,1.0175456620915975e-05,0.04801531182591
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,9.650362056011442e-06,0.0339878241996404
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,9.152364486589697e-06,0.0237483792599797
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,8.680065598493126e-06,0.0164105759832365
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,8.232139236209322e-06,0.0112337981815802
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,7.807327679194225e-06,0.0076294244042048
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,7.404438110352001e-06,0.0051473629444192
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,7.02233926675555e-06,0.0034537554701712
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,6.659958263203388e-06,0.0023068808450637
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,6.3162775796937455e-06,0.0015350885325216
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,5.990332204357164e-06,0.0010183739674377
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,5.6812069238252936e-06,0.0006738892506043
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,5.388033753427548e-06,0.0004450175091284
EIC Ee=18 GeV,12.0,3.0,0.8217460892745164,5.109989500000001e-06,0.0002933848495478
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0010219979,7.571605423681976e-116
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0009692586900926282,9.957346325804343e-104
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0009192410359356683,2.7372009258256212e-92
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0008718044942855522,7.657423989605242e-82
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0008268158693360137,1.1176362684155718e-72
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0007841488387211181,1.221320861697665e-64
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0007436835988180469,2.0936197459074775e-57
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0007053065283536803,3.1448660530079783e-51
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0006689098693704431,4.09187133301109e-46
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0006343914246555948,7.806697300397829e-42
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.00060165427078439,3.745770444097702e-38
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0005706064859713637,6.395114702426367e-35
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0005411608919655916,5.420756130997421e-32
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0005132348092651928,2.1457999996265577e-29
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0004867498249637504,4.370506808702882e-27
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0004616315725767937,1.2853673120649356e-24
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.00043780952323011895,5.764993029825443e-22
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.00041521678762363714,1.0412497518350714e-18
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0003937899282146815,9.282394094899393e-16
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.00037346878109341733,2.6033419960260304e-13
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0003541962870501945,2.807953983050103e-11
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.00033591833136050874,1.3846196698373354e-09
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.00031858359183770156,3.5607359180975333e-08
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.00030214339472675524,5.314098138237263e-07
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.00028655157803454846,5.053899316374898e-06
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0002717643619128198,3.33213513084631e-05
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.00025774022572989496,0.0001641847349884
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.00024443979148600623,0.0006441963532689
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0002318257132448525,0.0021109319561001
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.00021986257227093618,0.0059540020555163
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.000208516777578235,0.0146985343175865
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0001977564716109651,0.0320769283265449
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.00018755144079159462,0.0623889565705841
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0001778730306849417,0.1090609915507909
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.00016869406554014687,0.1729163249743407
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.00015998877198460253,0.251131666064001
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0001517327066555851,0.3376779520640288
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.00014390268756638483,0.4251519258612389
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0001364767290142209,0.5069819179876986
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.00012943397984717023,0.5788813606559312
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.00012275466491677115,0.6391223417175221
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.00011642002955190914,0.6879522722606206
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.0001104122868980734,0.726734599368644
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,0.00010471456797412012,0.7572267643071969
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,9.931087430630839e-05,0.7811366392904728
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,9.418603300660995e-05,0.7999229604979805
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,8.932565416916003e-05,0.814749116827649
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,8.471609046522223e-05,0.8265107341328684
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,8.034439882321661e-05,0.8358873656955194
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,7.619830408621254e-05,0.8433939632064402
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,7.22661645448411e-05,0.8494232813990921
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,6.853693924884878e-05,0.8542779197925027
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,6.500015700550577e-05,0.8581935698462758
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,6.164588697782223e-05,0.8613556452950903
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,5.846471080001453e-05,0.8639112130093642
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,5.544769613192589e-05,0.8659776668069877
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,5.258637157814568e-05,0.8676491510604997
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,4.987270290140293e-05,0.8690014121316075
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,4.7299070463444774e-05,0.8700955289747806
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,4.485824783005658e-05,0.8709808247836558
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,4.2543381480148945e-05,0.8716971579739793
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,4.0347971561937786e-05,0.8722766392805156
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,3.826585364218305e-05,0.8727441984170667
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,3.62911813972402e-05,0.8731143855218327
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,3.4418410197323274e-05,0.8733787310824638
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,3.2642281537886046e-05,0.8734789780802109
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,3.095780827440664e-05,0.8732710711449356
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,2.9360260619116833e-05,0.8724948977472354
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,2.78451528603565e-05,0.8707641085969002
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,2.6408230767262956e-05,0.8675839416181893
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,2.5045459644428945e-05,0.862397739213019
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,2.375301300298854e-05,0.8546459640734579
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,2.2527261816320597e-05,0.8438066104026885
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,2.1364764330201233e-05,0.8294007086287923
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,2.0262256398793527e-05,0.8109723258895299
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,1.9216642319338997e-05,0.7880452690501842
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,1.8224986139816016e-05,0.7600408390758435
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,1.728450341515807e-05,0.726169457718957
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,1.6392553388884323e-05,0.6853914267442168
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,1.5546631578189626e-05,0.6366274983460415
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,1.47443627416737e-05,0.5793331669422834
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,1.3983494209963838e-05,0.5142292728144864
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,1.3261889560504374e-05,0.4436893444635575
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,1.257752261875251e-05,0.3714247715900973
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,1.1928471768936567e-05,0.3015932827202635
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,1.1312914558402077e-05,0.2378064467986519
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,1.0729122580395341e-05,0.1824703711078978
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,1.0175456620915975e-05,0.1366114145301426
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,9.650362056011442e-06,0.1000839276388069
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,9.152364486589697e-06,0.0719574299682664
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,8.680065598493126e-06,0.0509097902897849
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,8.232139236209322e-06,0.0355316125679988
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,7.807327679194225e-06,0.0245170215487845
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,7.404438110352001e-06,0.0167566180190079
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,7.02233926675555e-06,0.0113626304590608
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,6.659958263203388e-06,0.0076549916098923
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,6.3162775796937455e-06,0.0051296409004975
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,5.990332204357164e-06,0.0034223532308746
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,5.6812069238252936e-06,0.0022751272010024
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,5.388033753427548e-06,0.0015080509810773
EIC Ee=18 GeV,12.0,3.0,1.1102338194775798,5.109989500000001e-06,0.0009972207502928
EIC Ee=18 GeV,12.0,3.0,1.5,0.0010219979,9.095321265114032e-164
EIC Ee=18 GeV,12.0,3.0,1.5,0.0009692586900926282,6.604886041810518e-145
EIC Ee=18 GeV,12.0,3.0,1.5,0.0009192410359356683,4.1909755980441183e-128
EIC Ee=18 GeV,12.0,3.0,1.5,0.0008718044942855522,7.075047399135563e-114
EIC Ee=18 GeV,12.0,3.0,1.5,0.0008268158693360137,3.5189284721438458e-99
EIC Ee=18 GeV,12.0,3.0,1.5,0.0007841488387211181,3.3823383243365784e-87
EIC Ee=18 GeV,12.0,3.0,1.5,0.0007436835988180469,1.6733736689545162e-77
EIC Ee=18 GeV,12.0,3.0,1.5,0.0007053065283536803,1.1688114522791228e-69
EIC Ee=18 GeV,12.0,3.0,1.5,0.0006689098693704431,2.948576425766424e-63
EIC Ee=18 GeV,12.0,3.0,1.5,0.0006343914246555948,1.9966224436723748e-57
EIC Ee=18 GeV,12.0,3.0,1.5,0.00060165427078439,4.29451549375316e-52
EIC Ee=18 GeV,12.0,3.0,1.5,0.0005706064859713637,1.32672313571983e-47
EIC Ee=18 GeV,12.0,3.0,1.5,0.0005411608919655916,6.514105976556866e-43
EIC Ee=18 GeV,12.0,3.0,1.5,0.0005132348092651928,1.6190249742015022e-38
EIC Ee=18 GeV,12.0,3.0,1.5,0.0004867498249637504,7.940454137243143e-35
EIC Ee=18 GeV,12.0,3.0,1.5,0.0004616315725767937,1.0931331322969495e-31
EIC Ee=18 GeV,12.0,3.0,1.5,0.00043780952323011895,5.196597825564776e-29
EIC Ee=18 GeV,12.0,3.0,1.5,0.00041521678762363714,1.1530365692877474e-26
EIC Ee=18 GeV,12.0,3.0,1.5,0.0003937899282146815,1.935077801591566e-24
EIC Ee=18 GeV,12.0,3.0,1.5,0.00037346878109341733,1.3557569805194287e-21
EIC Ee=18 GeV,12.0,3.0,1.5,0.0003541962870501945,2.999004051047408e-18
EIC Ee=18 GeV,12.0,3.0,1.5,0.00033591833136050874,1.8880770640700145e-15
EIC Ee=18 GeV,12.0,3.0,1.5,0.00031858359183770156,4.2002388209606307e-13
EIC Ee=18 GeV,12.0,3.0,1.5,0.00030214339472675524,4.281489964531222e-11
EIC Ee=18 GeV,12.0,3.0,1.5,0.00028655157803454846,2.229562206468711e-09
EIC Ee=18 GeV,12.0,3.0,1.5,0.0002717643619128198,6.195193575023963e-08
EIC Ee=18 GeV,12.0,3.0,1.5,0.00025774022572989496,9.774082353940286e-07
EIC Ee=18 GeV,12.0,3.0,1.5,0.00024443979148600623,9.49439459599492e-06
EIC Ee=18 GeV,12.0,3.0,1.5,0.0002318257132448525,6.161290954516861e-05
EIC Ee=18 GeV,12.0,3.0,1.5,0.00021986257227093618,0.0002872872261269
EIC Ee=18 GeV,12.0,3.0,1.5,0.000208516777578235,0.0010237401042409
EIC Ee=18 GeV,12.0,3.0,1.5,0.0001977564716109651,0.0029336179774277
EIC Ee=18 GeV,12.0,3.0,1.5,0.00018755144079159462,0.0070439752168275
EIC Ee=18 GeV,12.0,3.0,1.5,0.0001778730306849417,0.0146391796818519
EIC Ee=18 GeV,12.0,3.0,1.5,0.00016869406554014687,0.0270016571415869
EIC Ee=18 GeV,12.0,3.0,1.5,0.00015998877198460253,0.0450638101001574
EIC Ee=18 GeV,12.0,3.0,1.5,0.0001517327066555851,0.0690898948103431
EIC Ee=18 GeV,12.0,3.0,1.5,0.00014390268756638483,0.0985169736284187
EIC Ee=18 GeV,12.0,3.0,1.5,0.0001364767290142209,0.1320261531512685
EIC Ee=18 GeV,12.0,3.0,1.5,0.00012943397984717023,0.1678158572753112
EIC Ee=18 GeV,12.0,3.0,1.5,0.00012275466491677115,0.2039689672290552
EIC Ee=18 GeV,12.0,3.0,1.5,0.00011642002955190914,0.2387867281278417
EIC Ee=18 GeV,12.0,3.0,1.5,0.0001104122868980734,0.2710014909398386
EIC Ee=18 GeV,12.0,3.0,1.5,0.00010471456797412012,0.2998449019878226
EIC Ee=18 GeV,12.0,3.0,1.5,9.931087430630839e-05,0.3250015845671664
EIC Ee=18 GeV,12.0,3.0,1.5,9.418603300660995e-05,0.3465011212614974
EIC Ee=18 GeV,12.0,3.0,1.5,8.932565416916003e-05,0.3645961945520938
EIC Ee=18 GeV,12.0,3.0,1.5,8.471609046522223e-05,0.3796568862673787
EIC Ee=18 GeV,12.0,3.0,1.5,8.034439882321661e-05,0.3920933063098875
EIC Ee=18 GeV,12.0,3.0,1.5,7.619830408621254e-05,0.4023066616080524
EIC Ee=18 GeV,12.0,3.0,1.5,7.22661645448411e-05,0.4106630053161832
EIC Ee=18 GeV,12.0,3.0,1.5,6.853693924884878e-05,0.4174824703410373
EIC Ee=18 GeV,12.0,3.0,1.5,6.500015700550577e-05,0.4230377425553366
EIC Ee=18 GeV,12.0,3.0,1.5,6.164588697782223e-05,0.4275572983597104
EIC Ee=18 GeV,12.0,3.0,1.5,5.846471080001453e-05,0.4312306163947565
EIC Ee=18 GeV,12.0,3.0,1.5,5.544769613192589e-05,0.4342138242697383
EIC Ee=18 GeV,12.0,3.0,1.5,5.258637157814568e-05,0.4366350360787937
EIC Ee=18 GeV,12.0,3.0,1.5,4.987270290140293e-05,0.4385990846617454
EIC Ee=18 GeV,12.0,3.0,1.5,4.7299070463444774e-05,0.4401915795823133
EIC Ee=18 GeV,12.0,3.0,1.5,4.485824783005658e-05,0.441482323968571
EIC Ee=18 GeV,12.0,3.0,1.5,4.2543381480148945e-05,0.4425281616782313
EIC Ee=18 GeV,12.0,3.0,1.5,4.0347971561937786e-05,0.4433753347055204
EIC Ee=18 GeV,12.0,3.0,1.5,3.826585364218305e-05,0.4440614242204259
EIC Ee=18 GeV,12.0,3.0,1.5,3.62911813972402e-05,0.4446168963112526
EIC Ee=18 GeV,12.0,3.0,1.5,3.4418410197323274e-05,0.4450658788969212
EIC Ee=18 GeV,12.0,3.0,1.5,3.2642281537886046e-05,0.4454240755579454
EIC Ee=18 GeV,12.0,3.0,1.5,3.095780827440664e-05,0.445688324117709
EIC Ee=18 GeV,12.0,3.0,1.5,2.9360260619116833e-05,0.4458120621010838
EIC Ee=18 GeV,12.0,3.0,1.5,2.78451528603565e-05,0.4456709247881235
EIC Ee=18 GeV,12.0,3.0,1.5,2.6408230767262956e-05,0.4450357071123753
EIC Ee=18 GeV,12.0,3.0,1.5,2.5045459644428945e-05,0.4435668542043131
EIC Ee=18 GeV,12.0,3.0,1.5,2.375301300298854e-05,0.4408249885125082
EIC Ee=18 GeV,12.0,3.0,1.5,2.2527261816320597e-05,0.4362799510459419
EIC Ee=18 GeV,12.0,3.0,1.5,2.1364764330201233e-05,0.4293158039079339
EIC Ee=18 GeV,12.0,3.0,1.5,2.0262256398793527e-05,0.4192593510621827
EIC Ee=18 GeV,12.0,3.0,1.5,1.9216642319338997e-05,0.4054623670643411
EIC Ee=18 GeV,12.0,3.0,1.5,1.8224986139816016e-05,0.3874222578206103
EIC Ee=18 GeV,12.0,3.0,1.5,1.728450341515807e-05,0.3648876315813869
EIC Ee=18 GeV,12.0,3.0,1.5,1.6392553388884323e-05,0.3379240286260709
EIC Ee=18 GeV,12.0,3.0,1.5,1.5546631578189626e-05,0.306963862019068
EIC Ee=18 GeV,12.0,3.0,1.5,1.47443627416737e-05,0.2728508785075409
EIC Ee=18 GeV,12.0,3.0,1.5,1.3983494209963838e-05,0.2368343897182159
EIC Ee=18 GeV,12.0,3.0,1.5,1.3261889560504374e-05,0.2004569592928673
EIC Ee=18 GeV,12.0,3.0,1.5,1.257752261875251e-05,0.1653352451152795
EIC Ee=18 GeV,12.0,3.0,1.5,1.1928471768936567e-05,0.1329027238635272
EIC Ee=18 GeV,12.0,3.0,1.5,1.1312914558402077e-05,0.1042050182004674
EIC Ee=18 GeV,12.0,3.0,1.5,1.0729122580395341e-05,0.079805470317284
EIC Ee=18 GeV,12.0,3.0,1.5,1.0175456620915975e-05,0.0598050741308611
EIC Ee=18 GeV,12.0,3.0,1.5,9.650362056011442e-06,0.0439419065919791
EIC Ee=18 GeV,12.0,3.0,1.5,9.152364486589697e-06,0.0317229825785632
EIC Ee=18 GeV,12.0,3.0,1.5,8.680065598493126e-06,0.0225496909838719
EIC Ee=18 GeV,12.0,3.0,1.5,8.232139236209322e-06,0.0158146536945793
EIC Ee=18 GeV,12.0,3.0,1.5,7.807327679194225e-06,0.0109635792199298
EIC Ee=18 GeV,12.0,3.0,1.5,7.404438110352001e-06,0.0075260193883414
EIC Ee=18 GeV,12.0,3.0,1.5,7.02233926675555e-06,0.0051234704414525
EIC Ee=18 GeV,12.0,3.0,1.5,6.659958263203388e-06,0.0034636391242999
EIC Ee=18 GeV,12.0,3.0,1.5,6.3162775796937455e-06,0.0023279579930119
EIC Ee=18 GeV,12.0,3.0,1.5,5.990332204357164e-06,0.0015571234708754
EIC Ee=18 GeV,12.0,3.0,1.5,5.6812069238252936e-06,0.0010373886531368
EIC Ee=18 GeV,12.0,3.0,1.5,5.388033753427548e-06,0.0006888697035445
EIC Ee=18 GeV,12.0,3.0,1.5,5.109989500000001e-06,0.000456210838774

